M\"obius Interaction Filtering: Order-Selective Spectral Regularization for Multimodal Humor Detection

Multimodal humor detection requires interpreting language, vocal delivery, and visual behavior jointly. Expressive fusion must also regulate how interactions of different orders enter the final judgment. We propose M\"obius Interaction Filtering (MoIF), which learns a modality-subset prediction function and imposes order-selective spectral regularization through its aggregation structure. Private temporal encoders and balanced reciprocal interaction construct supervised unimodal, bimodal, and trimodal predictors. Their uniform aggregate is exactly a M\"obius-domain filter with a geometrically decreasing interaction-order response. This formulation retains higher-order representations while regulating their contribution to prediction. Controlled UR-FUNNY perturbations reveal a pronounced decline in label-aligned signal-to-noise ratio across interaction orders. The induced filter improves the final ratio by 1.62-2.79 times relative to the co-trained trimodal predictor while preserving its own clean class-aligned signal under perturbation. Five-seed experiments achieve 70.6% accuracy and weighted F1 on UR-FUNNY, exceeding thirteen reproduced methods on these detection metrics. CMU-MOSI and CMU-MOSEI evaluations establish applicability to sentiment prediction, and cross-seed analyses show more stable estimates on all three datasets. MoIF connects the organization of multimodal interactions to their statistical reliability through an executable spectral constraint. Code is available at https://github.com/D-ST-Sword/MoIF.

==> anc/README.txt <==
MoIF: supporting configuration and mechanism records

These records accompany the mechanism analysis in the paper. They are not
new experiments and do not replace the reported main-table results.

reproducibility/configuration_manifest.json indexes the 30 available run
configurations (MoIF and TLRRB, five seeds on each of three datasets), with
SHA-256 checksums. The original configuration contents are unchanged.

spectral_data/ contains clean label-alignment statistics, order-wise noise
covariances, component powers, output comparisons, and replay diagnostics.
The checkpoint field in replay_audits.csv uses run-relative file names rather
than private filesystem paths; all hashes and numerical values are unchanged.

The source-code repository is https://github.com/D-ST-Sword/MoIF .


==> anc/reproducibility/configuration_manifest.json <==
[
  {
    "method": "MoIF",
    "dataset": "urfunny",
    "seed": 7,
    "file": "configurations/MoIF_urfunny_seed7.json",
    "sha256": "238634f824bbf35fb969949cbd4095c0ce3b4a4db01d62138504b9de006939fc"
  },
  {
    "method": "TLRRB",
    "dataset": "urfunny",
    "seed": 7,
    "file": "configurations/TLRRB_urfunny_seed7.json",
    "sha256": "8efa89473b86cccbc8ec9ec40269c6130935e26a1f4b4b829587eeef9d970fe3"
  },
  {
    "method": "MoIF",
    "dataset": "urfunny",
    "seed": 22,
    "file": "configurations/MoIF_urfunny_seed22.json",
    "sha256": "a8bbe04b4be553fcc5f4d961159380d6344cf4570bfa93118d53b864faf12ad4"
  },
  {
    "method": "TLRRB",
    "dataset": "urfunny",
    "seed": 22,
    "file": "configurations/TLRRB_urfunny_seed22.json",
    "sha256": "8f0199b2a0a3605ed4994de64f683805f0c142af8b0916b70151df749a457764"
  },
  {
    "method": "MoIF",
    "dataset": "urfunny",
    "seed": 42,
    "file": "configurations/MoIF_urfunny_seed42.json",
    "sha256": "8c892c4915f668a54eef2d8852f4d6dd6840954042df13663ee40886c43eadc0"
  },
  {
    "method": "TLRRB",
    "dataset": "urfunny",
    "seed": 42,
    "file": "configurations/TLRRB_urfunny_seed42.json",
    "sha256": "066927729236443a977a7eeabe26e9406ff2af5ded891f14e7a789096df8d703"
  },
  {
    "method": "MoIF",
    "dataset": "urfunny",
    "seed": 93,
    "file": "configurations/MoIF_urfunny_seed93.json",
    "sha256": "d25c14540292adb9c9511793313d7c885a31da9f1efc12dd261850c4464ed3f6"
  },
  {
    "method": "TLRRB",
    "dataset": "urfunny",
    "seed": 93,
    "file": "configurations/TLRRB_urfunny_seed93.json",
    "sha256": "111094195eac042c5584978dd1add3ba598082d79d961bd2634b91b8cb395eba"
  },
  {
    "method": "MoIF",
    "dataset": "urfunny",
    "seed": 99,
    "file": "configurations/MoIF_urfunny_seed99.json",
    "sha256": "6933fc1e21934e025bf61eedf56e856b5bb45a294cd39c46224be4901a41a030"
  },
  {
    "method": "TLRRB",
    "dataset": "urfunny",
    "seed": 99,
    "file": "configurations/TLRRB_urfunny_seed99.json",
    "sha256": "89d00a56ef39411223ffdb1ba5699d5d8f79d51f42c51a601d4129dc63219570"
  },
  {
    "method": "MoIF",
    "dataset": "mosi",
    "seed": 22,
    "file": "configurations/MoIF_mosi_seed22.json",
    "sha256": "ea308ddeebb89501ce052c0b9c4046f60f7e71ec8ad5878a4b4fedd59de4c9b3"
  },
  {
    "method": "TLRRB",
    "dataset": "mosi",
    "seed": 22,
    "file": "configurations/TLRRB_mosi_seed22.json",
    "sha256": "bb2be5cee55f32dfd111652fc6dc8d3ede0c130ef948749806d5d2ec9f20bfa0"
  },
  {
    "method": "MoIF",
    "dataset": "mosi",
    "seed": 42,
    "file": "configurations/MoIF_mosi_seed42.json",
    "sha256": "a3b70fda01878a145e0bf3246f6e935a671d368877521b2f9b46ca53b4b6db0b"
  },
  {
    "method": "TLRRB",
    "dataset": "mosi",
    "seed": 42,
    "file": "configurations/TLRRB_mosi_seed42.json",
    "sha256": "9aa2ced17f9782ed8de6512d958d537de63345c90ba6d3a5dc7ba3c94067606a"
  },
  {
    "method": "MoIF",
    "dataset": "mosi",
    "seed": 93,
    "file": "configurations/MoIF_mosi_seed93.json",
    "sha256": "c0ec6ecd57dbe48126fb6b70a43ee6bde1e8fedc321d83a15320844bbaea737c"
  },
  {
    "method": "TLRRB",
    "dataset": "mosi",
    "seed": 93,
    "file": "configurations/TLRRB_mosi_seed93.json",
    "sha256": "ab8e45c2f512b830ceda3dc606e83769c9f688eb64e668eebbf82210270b07c2"
  },
  {
    "method": "MoIF",
    "dataset": "mosi",
    "seed": 123,
    "file": "configurations/MoIF_mosi_seed123.json",
    "sha256": "0210c422cf4a86d9747222a333ae8fe7b3d9aad6533aced1f6d8660a587fffe7"
  },
  {
    "method": "TLRRB",
    "dataset": "mosi",
    "seed": 123,
    "file": "configurations/TLRRB_mosi_seed123.json",
    "sha256": "bad4128932165335f91bae25aad4eae5184f79c933df5277d69c47fbe3e02a3d"
  },
  {
    "method": "MoIF",
    "dataset": "mosi",
    "seed": 456,
    "file": "configurations/MoIF_mosi_seed456.json",
    "sha256": "dda7c1f99e362286d7aa7e4210f6af60799790a00bc775a069795cd4c7bb7673"
  },
  {
    "method": "TLRRB",
    "dataset": "mosi",
    "seed": 456,
    "file": "configurations/TLRRB_mosi_seed456.json",
    "sha256": "25a27761bf05fdabd131b0c6d9203eaeba6821ebb6a64bd3533b52289350bf2f"
  },
  {
    "method": "MoIF",
    "dataset": "mosei",
    "seed": 22,
    "file": "configurations/MoIF_mosei_seed22.json",
    "sha256": "1eaecb01f12ff4dfc6849524686c02022807b4685f09971dbed2215fc29992f2"
  },
  {
    "method": "TLRRB",
    "dataset": "mosei",
    "seed": 22,
    "file": "configurations/TLRRB_mosei_seed22.json",
    "sha256": "bdf90f9d7e692a68addead28a256d56a6466353107244d21407676bc543ef059"
  },
  {
    "method": "MoIF",
    "dataset": "mosei",
    "seed": 42,
    "file": "configurations/MoIF_mosei_seed42.json",
    "sha256": "f34e6c917a3bcc41fa71e788fa501ebe23ad8f64696c71e32d59077c32e772a2"
  },
  {
    "method": "TLRRB",
    "dataset": "mosei",
    "seed": 42,
    "file": "configurations/TLRRB_mosei_seed42.json",
    "sha256": "eccae42e0412f0b94dc3746960a2b175fe9ee57b53a62ff43fb4189e944c85a1"
  },
  {
    "method": "MoIF",
    "dataset": "mosei",
    "seed": 93,
    "file": "configurations/MoIF_mosei_seed93.json",
    "sha256": "0678cdf3ee5e7d1e929f71520b260843a7c3eb0e4b763aa037400e451449b3d5"
  },
  {
    "method": "TLRRB",
    "dataset": "mosei",
    "seed": 93,
    "file": "configurations/TLRRB_mosei_seed93.json",
    "sha256": "1924bee33cb0327755c1c5136c1a22fba66cde4be99258483a399dc482e42158"
  },
  {
    "method": "MoIF",
    "dataset": "mosei",
    "seed": 123,
    "file": "configurations/MoIF_mosei_seed123.json",
    "sha256": "88cf0b0412357a3d94ec79a27c796eb848d3e2005c1bd58bf6d218691d18032c"
  },
  {
    "method": "TLRRB",
    "dataset": "mosei",
    "seed": 123,
    "file": "configurations/TLRRB_mosei_seed123.json",
    "sha256": "b75540665acafbcc4be28897e318a76fdc0cdc60466193f793651e2237a8db60"
  },
  {
    "method": "MoIF",
    "dataset": "mosei",
    "seed": 456,
    "file": "configurations/MoIF_mosei_seed456.json",
    "sha256": "20ec4e8c32dc47b100c5321cc5123b8286bc707f3574cbb1790cc8142fdd283a"
  },
  {
    "method": "TLRRB",
    "dataset": "mosei",
    "seed": 456,
    "file": "configurations/TLRRB_mosei_seed456.json",
    "sha256": "2a45d3626042bd5b38044eb4e960b8e9c7abad2895051436752bbe85ead0331e"
  }
]


==> anc/reproducibility/configurations/MoIF_mosei_seed123.json <==
{
  "dataset": "mosei",
  "variant": "fixed_gate",
  "seed": 123,
  "batch_size": 32,
  "lr": 1e-05,
  "weight_decay": 0.0001,
  "max_epochs": 40,
  "minimum_epochs": 20,
  "patience": 20,
  "eta_min": 1e-07,
  "gradient_clip": 1.0,
  "text_finetuned": true,
  "selection": "minimum validation MAE; test only after selection",
  "precision": "text-only FP16 autocast; fusion/master weights FP32",
  "smoke": false,
  "python": "3.10.19",
  "torch": "2.0.1+cu118",
  "cuda": "11.8",
  "transformers": "4.35.0",
  "numpy": "1.26.4",
  "gpu": "Tesla V100-SXM2-16GB",
  "test_protocol": "clean MR0",
  "original_train_counts": {
    "train": 16326,
    "valid": 1871,
    "test": 4659
  },
  "parameters": 356486154,
  "trainable_parameters": 356485383
}


==> anc/reproducibility/configurations/MoIF_mosei_seed22.json <==
{
  "dataset": "mosei",
  "variant": "fixed_gate",
  "seed": 22,
  "batch_size": 32,
  "lr": 1e-05,
  "weight_decay": 0.0001,
  "max_epochs": 40,
  "minimum_epochs": 20,
  "patience": 20,
  "eta_min": 1e-07,
  "gradient_clip": 1.0,
  "text_finetuned": true,
  "selection": "minimum validation MAE; test only after selection",
  "precision": "text-only FP16 autocast; fusion/master weights FP32",
  "smoke": false,
  "python": "3.10.19",
  "torch": "2.0.1+cu118",
  "cuda": "11.8",
  "transformers": "4.35.0",
  "numpy": "1.26.4",
  "gpu": "Tesla V100-SXM2-16GB",
  "test_protocol": "clean MR0",
  "original_train_counts": {
    "train": 16326,
    "valid": 1871,
    "test": 4659
  },
  "parameters": 356486154,
  "trainable_parameters": 356485383
}


==> anc/reproducibility/configurations/MoIF_mosei_seed42.json <==
{
  "dataset": "mosei",
  "variant": "fixed_gate",
  "seed": 42,
  "batch_size": 32,
  "lr": 1e-05,
  "weight_decay": 0.0001,
  "max_epochs": 40,
  "minimum_epochs": 20,
  "patience": 20,
  "eta_min": 1e-07,
  "gradient_clip": 1.0,
  "text_finetuned": true,
  "selection": "minimum validation MAE; test only after selection",
  "precision": "text-only FP16 autocast; fusion/master weights FP32",
  "smoke": false,
  "python": "3.10.19",
  "torch": "2.0.1+cu118",
  "cuda": "11.8",
  "transformers": "4.35.0",
  "numpy": "1.26.4",
  "gpu": "Tesla V100-SXM2-16GB",
  "test_protocol": "clean MR0",
  "original_train_counts": {
    "train": 16326,
    "valid": 1871,
    "test": 4659
  },
  "parameters": 356486154,
  "trainable_parameters": 356485383
}


==> anc/reproducibility/configurations/MoIF_mosei_seed456.json <==
{
  "dataset": "mosei",
  "variant": "fixed_gate",
  "seed": 456,
  "batch_size": 32,
  "lr": 1e-05,
  "weight_decay": 0.0001,
  "max_epochs": 40,
  "minimum_epochs": 20,
  "patience": 20,
  "eta_min": 1e-07,
  "gradient_clip": 1.0,
  "text_finetuned": true,
  "selection": "minimum validation MAE; test only after selection",
  "precision": "text-only FP16 autocast; fusion/master weights FP32",
  "smoke": false,
  "python": "3.10.19",
  "torch": "2.0.1+cu118",
  "cuda": "11.8",
  "transformers": "4.35.0",
  "numpy": "1.26.4",
  "gpu": "Tesla V100-SXM2-16GB",
  "test_protocol": "clean MR0",
  "original_train_counts": {
    "train": 16326,
    "valid": 1871,
    "test": 4659
  },
  "parameters": 356486154,
  "trainable_parameters": 356485383
}


==> anc/reproducibility/configurations/MoIF_mosei_seed93.json <==
{
  "dataset": "mosei",
  "variant": "fixed_gate",
  "seed": 93,
  "batch_size": 32,
  "lr": 1e-05,
  "weight_decay": 0.0001,
  "max_epochs": 40,
  "minimum_epochs": 20,
  "patience": 20,
  "eta_min": 1e-07,
  "gradient_clip": 1.0,
  "text_finetuned": true,
  "selection": "minimum validation MAE; test only after selection",
  "precision": "text-only FP16 autocast; fusion/master weights FP32",
  "smoke": false,
  "python": "3.10.19",
  "torch": "2.0.1+cu118",
  "cuda": "11.8",
  "transformers": "4.35.0",
  "numpy": "1.26.4",
  "gpu": "Tesla V100-SXM2-16GB",
  "test_protocol": "clean MR0",
  "original_train_counts": {
    "train": 16326,
    "valid": 1871,
    "test": 4659
  },
  "parameters": 356486154,
  "trainable_parameters": 356485383
}


==> anc/reproducibility/configurations/MoIF_mosi_seed123.json <==
{
  "dataset": "mosi",
  "variant": "fixed_gate",
  "seed": 123,
  "batch_size": 32,
  "lr": 1e-05,
  "weight_decay": 0.0001,
  "max_epochs": 40,
  "minimum_epochs": 20,
  "patience": 20,
  "eta_min": 1e-07,
  "gradient_clip": 1.0,
  "text_finetuned": true,
  "selection": "minimum validation MAE; test only after selection",
  "precision": "text-only FP16 autocast; fusion/master weights FP32",
  "smoke": false,
  "python": "3.10.19",
  "torch": "2.0.1+cu118",
  "cuda": "11.8",
  "transformers": "4.35.0",
  "numpy": "1.26.4",
  "gpu": "Tesla V100-SXM2-16GB",
  "test_protocol": "clean MR0",
  "original_train_counts": {
    "train": 1284,
    "valid": 229,
    "test": 686
  },
  "parameters": 356475402,
  "trainable_parameters": 356474631
}


==> anc/reproducibility/configurations/MoIF_mosi_seed22.json <==
{
  "dataset": "mosi",
  "variant": "fixed_gate",
  "seed": 22,
  "batch_size": 32,
  "lr": 1e-05,
  "weight_decay": 0.0001,
  "max_epochs": 40,
  "minimum_epochs": 20,
  "patience": 20,
  "eta_min": 1e-07,
  "gradient_clip": 1.0,
  "text_finetuned": true,
  "selection": "minimum validation MAE; test only after selection",
  "precision": "text-only FP16 autocast; fusion/master weights FP32",
  "smoke": false,
  "python": "3.10.19",
  "torch": "2.0.1+cu118",
  "cuda": "11.8",
  "transformers": "4.35.0",
  "numpy": "1.26.4",
  "gpu": "Tesla V100-SXM2-16GB",
  "test_protocol": "clean MR0",
  "original_train_counts": {
    "train": 1284,
    "valid": 229,
    "test": 686
  },
  "parameters": 356475402,
  "trainable_parameters": 356474631
}


==> anc/reproducibility/configurations/MoIF_mosi_seed42.json <==
{
  "dataset": "mosi",
  "variant": "fixed_gate",
  "seed": 42,
  "batch_size": 32,
  "lr": 1e-05,
  "weight_decay": 0.0001,
  "max_epochs": 40,
  "minimum_epochs": 20,
  "patience": 20,
  "eta_min": 1e-07,
  "gradient_clip": 1.0,
  "text_finetuned": true,
  "selection": "minimum validation MAE; test only after selection",
  "precision": "text-only FP16 autocast; fusion/master weights FP32",
  "smoke": false,
  "python": "3.10.19",
  "torch": "2.0.1+cu118",
  "cuda": "11.8",
  "transformers": "4.35.0",
  "numpy": "1.26.4",
  "gpu": "Tesla V100-SXM2-16GB",
  "test_protocol": "clean MR0",
  "original_train_counts": {
    "train": 1284,
    "valid": 229,
    "test": 686
  },
  "parameters": 356475402,
  "trainable_parameters": 356474631
}


==> anc/reproducibility/configurations/MoIF_mosi_seed456.json <==
{
  "dataset": "mosi",
  "variant": "fixed_gate",
  "seed": 456,
  "batch_size": 32,
  "lr": 1e-05,
  "weight_decay": 0.0001,
  "max_epochs": 40,
  "minimum_epochs": 20,
  "patience": 20,
  "eta_min": 1e-07,
  "gradient_clip": 1.0,
  "text_finetuned": true,
  "selection": "minimum validation MAE; test only after selection",
  "precision": "text-only FP16 autocast; fusion/master weights FP32",
  "smoke": false,
  "python": "3.10.19",
  "torch": "2.0.1+cu118",
  "cuda": "11.8",
  "transformers": "4.35.0",
  "numpy": "1.26.4",
  "gpu": "Tesla V100-SXM2-16GB",
  "test_protocol": "clean MR0",
  "original_train_counts": {
    "train": 1284,
    "valid": 229,
    "test": 686
  },
  "parameters": 356475402,
  "trainable_parameters": 356474631
}


==> anc/reproducibility/configurations/MoIF_mosi_seed93.json <==
{
  "dataset": "mosi",
  "variant": "fixed_gate",
  "seed": 93,
  "batch_size": 32,
  "lr": 1e-05,
  "weight_decay": 0.0001,
  "max_epochs": 40,
  "minimum_epochs": 20,
  "patience": 20,
  "eta_min": 1e-07,
  "gradient_clip": 1.0,
  "text_finetuned": true,
  "selection": "minimum validation MAE; test only after selection",
  "precision": "text-only FP16 autocast; fusion/master weights FP32",
  "smoke": false,
  "python": "3.10.19",
  "torch": "2.0.1+cu118",
  "cuda": "11.8",
  "transformers": "4.35.0",
  "numpy": "1.26.4",
  "gpu": "Tesla V100-SXM2-16GB",
  "test_protocol": "clean MR0",
  "original_train_counts": {
    "train": 1284,
    "valid": 229,
    "test": 686
  },
  "parameters": 356475402,
  "trainable_parameters": 356474631
}


==> anc/reproducibility/configurations/MoIF_urfunny_seed22.json <==
{
  "dataset": "urfunny",
  "variant": "fixed_gate",
  "seed": 22,
  "batch_size": 32,
  "lr": 1e-05,
  "weight_decay": 0.0001,
  "max_epochs": 40,
  "minimum_epochs": 20,
  "patience": 20,
  "eta_min": 1e-07,
  "gradient_clip": 1.0,
  "text_finetuned": true,
  "selection": "minimum validation MAE; test only after selection",
  "precision": "text-only FP16 autocast; fusion/master weights FP32",
  "smoke": false,
  "python": "3.12.3",
  "torch": "2.8.0+cu128",
  "cuda": "12.8",
  "transformers": "4.35.0",
  "numpy": "1.26.4",
  "gpu": "NVIDIA GeForce RTX 5090",
  "test_protocol": "clean MR0",
  "original_train_counts": {
    "train": 7614,
    "valid": 980,
    "test": 994
  },
  "parameters": 356530058,
  "trainable_parameters": 356529287
}


==> anc/reproducibility/configurations/MoIF_urfunny_seed42.json <==
{
  "dataset": "urfunny",
  "variant": "fixed_gate",
  "seed": 42,
  "batch_size": 32,
  "lr": 1e-05,
  "weight_decay": 0.0001,
  "max_epochs": 40,
  "minimum_epochs": 20,
  "patience": 20,
  "eta_min": 1e-07,
  "gradient_clip": 1.0,
  "text_finetuned": true,
  "selection": "minimum validation MAE; test only after selection",
  "precision": "text-only FP16 autocast; fusion/master weights FP32",
  "smoke": false,
  "python": "3.12.3",
  "torch": "2.8.0+cu128",
  "cuda": "12.8",
  "transformers": "4.35.0",
  "numpy": "1.26.4",
  "gpu": "NVIDIA GeForce RTX 5090",
  "test_protocol": "clean MR0",
  "original_train_counts": {
    "train": 7614,
    "valid": 980,
    "test": 994
  },
  "parameters": 356530058,
  "trainable_parameters": 356529287
}


==> anc/reproducibility/configurations/MoIF_urfunny_seed7.json <==
{
  "dataset": "urfunny",
  "variant": "fixed_gate",
  "seed": 7,
  "batch_size": 32,
  "lr": 1e-05,
  "weight_decay": 0.0001,
  "max_epochs": 40,
  "minimum_epochs": 20,
  "patience": 20,
  "eta_min": 1e-07,
  "gradient_clip": 1.0,
  "text_finetuned": true,
  "selection": "minimum validation MAE; test only after selection",
  "precision": "text-only FP16 autocast; fusion/master weights FP32",
  "smoke": false,
  "python": "3.12.3",
  "torch": "2.8.0+cu128",
  "cuda": "12.8",
  "transformers": "4.35.0",
  "numpy": "1.26.4",
  "gpu": "NVIDIA GeForce RTX 5090",
  "test_protocol": "clean MR0",
  "original_train_counts": {
    "train": 7614,
    "valid": 980,
    "test": 994
  },
  "parameters": 356530058,
  "trainable_parameters": 356529287
}


==> anc/reproducibility/configurations/MoIF_urfunny_seed93.json <==
{
  "dataset": "urfunny",
  "variant": "fixed_gate",
  "seed": 93,
  "batch_size": 32,
  "lr": 1e-05,
  "weight_decay": 0.0001,
  "max_epochs": 40,
  "minimum_epochs": 20,
  "patience": 20,
  "eta_min": 1e-07,
  "gradient_clip": 1.0,
  "text_finetuned": true,
  "selection": "minimum validation MAE; test only after selection",
  "precision": "text-only FP16 autocast; fusion/master weights FP32",
  "smoke": false,
  "python": "3.12.3",
  "torch": "2.8.0+cu128",
  "cuda": "12.8",
  "transformers": "4.35.0",
  "numpy": "1.26.4",
  "gpu": "NVIDIA GeForce RTX 5090",
  "test_protocol": "clean MR0",
  "original_train_counts": {
    "train": 7614,
    "valid": 980,
    "test": 994
  },
  "parameters": 356530058,
  "trainable_parameters": 356529287
}


==> anc/reproducibility/configurations/MoIF_urfunny_seed99.json <==
{
  "dataset": "urfunny",
  "variant": "fixed_gate",
  "seed": 99,
  "batch_size": 32,
  "lr": 1e-05,
  "weight_decay": 0.0001,
  "max_epochs": 40,
  "minimum_epochs": 20,
  "patience": 20,
  "eta_min": 1e-07,
  "gradient_clip": 1.0,
  "text_finetuned": true,
  "selection": "minimum validation MAE; test only after selection",
  "precision": "text-only FP16 autocast; fusion/master weights FP32",
  "smoke": false,
  "python": "3.12.3",
  "torch": "2.8.0+cu128",
  "cuda": "12.8",
  "transformers": "4.35.0",
  "numpy": "1.26.4",
  "gpu": "NVIDIA GeForce RTX 5090",
  "test_protocol": "clean MR0",
  "original_train_counts": {
    "train": 7614,
    "valid": 980,
    "test": 994
  },
  "parameters": 356530058,
  "trainable_parameters": 356529287
}


==> anc/reproducibility/configurations/TLRRB_mosei_seed123.json <==
{
  "method": "TLRRB",
  "dataset": "mosei",
  "seed": 123,
  "upstream_commit": "ae9cbe0094702dfe74c1b8e7b19473354f1543c9",
  "text_encoder": "bert-base-uncased",
  "feature_dims": [
    768,
    74,
    35
  ],
  "batch_size": 32,
  "gradient_accumulation": 10,
  "gradient_reduction": "sum, upstream convention",
  "optimizer": "Adam",
  "lr": 4e-05,
  "weight_decay": 0,
  "clip_value": 0.6,
  "scheduler": "ReduceLROnPlateau(validation MAE), factor .5, patience 5",
  "max_epochs": 40,
  "min_epochs": 20,
  "patience": 20,
  "selection": "minimum validation MAE",
  "loss": "upstream L1 + CL(.05) + MMD(.001 per AV)",
  "precision": "BERT BF16; fusion/loss FP32; TF32 disabled",
  "test_protocol": "complete input only",
  "torch": "2.8.0+cu128",
  "python": "3.12.3",
  "gpu": "NVIDIA GeForce RTX 5090",
  "smoke": false,
  "parameters": 112081665
}


==> anc/reproducibility/configurations/TLRRB_mosei_seed22.json <==
{
  "method": "TLRRB",
  "dataset": "mosei",
  "seed": 22,
  "upstream_commit": "ae9cbe0094702dfe74c1b8e7b19473354f1543c9",
  "text_encoder": "bert-base-uncased",
  "feature_dims": [
    768,
    74,
    35
  ],
  "batch_size": 32,
  "gradient_accumulation": 10,
  "gradient_reduction": "sum, upstream convention",
  "optimizer": "Adam",
  "lr": 4e-05,
  "weight_decay": 0,
  "clip_value": 0.6,
  "scheduler": "ReduceLROnPlateau(validation MAE), factor .5, patience 5",
  "max_epochs": 40,
  "min_epochs": 20,
  "patience": 20,
  "selection": "minimum validation MAE",
  "loss": "upstream L1 + CL(.05) + MMD(.001 per AV)",
  "precision": "BERT BF16; fusion/loss FP32; TF32 disabled",
  "test_protocol": "complete input only",
  "torch": "2.8.0+cu128",
  "python": "3.12.3",
  "gpu": "NVIDIA GeForce RTX 5090",
  "smoke": false,
  "parameters": 112081665
}


==> anc/reproducibility/configurations/TLRRB_mosei_seed42.json <==
{
  "method": "TLRRB",
  "dataset": "mosei",
  "seed": 42,
  "upstream_commit": "ae9cbe0094702dfe74c1b8e7b19473354f1543c9",
  "text_encoder": "bert-base-uncased",
  "feature_dims": [
    768,
    74,
    35
  ],
  "batch_size": 32,
  "gradient_accumulation": 10,
  "gradient_reduction": "sum, upstream convention",
  "optimizer": "Adam",
  "lr": 4e-05,
  "weight_decay": 0,
  "clip_value": 0.6,
  "scheduler": "ReduceLROnPlateau(validation MAE), factor .5, patience 5",
  "max_epochs": 40,
  "min_epochs": 20,
  "patience": 20,
  "selection": "minimum validation MAE",
  "loss": "upstream L1 + CL(.05) + MMD(.001 per AV)",
  "precision": "BERT BF16; fusion/loss FP32; TF32 disabled",
  "test_protocol": "complete input only",
  "torch": "2.8.0+cu128",
  "python": "3.12.3",
  "gpu": "NVIDIA GeForce RTX 5090",
  "smoke": false,
  "parameters": 112081665
}


==> anc/reproducibility/configurations/TLRRB_mosei_seed456.json <==
{
  "method": "TLRRB",
  "dataset": "mosei",
  "seed": 456,
  "upstream_commit": "ae9cbe0094702dfe74c1b8e7b19473354f1543c9",
  "text_encoder": "bert-base-uncased",
  "feature_dims": [
    768,
    74,
    35
  ],
  "batch_size": 32,
  "gradient_accumulation": 10,
  "gradient_reduction": "sum, upstream convention",
  "optimizer": "Adam",
  "lr": 4e-05,
  "weight_decay": 0,
  "clip_value": 0.6,
  "scheduler": "ReduceLROnPlateau(validation MAE), factor .5, patience 5",
  "max_epochs": 40,
  "min_epochs": 20,
  "patience": 20,
  "selection": "minimum validation MAE",
  "loss": "upstream L1 + CL(.05) + MMD(.001 per AV)",
  "precision": "BERT BF16; fusion/loss FP32; TF32 disabled",
  "test_protocol": "complete input only",
  "torch": "2.8.0+cu128",
  "python": "3.12.3",
  "gpu": "NVIDIA GeForce RTX 5090",
  "smoke": false,
  "parameters": 112081665
}


==> anc/reproducibility/configurations/TLRRB_mosei_seed93.json <==
{
  "method": "TLRRB",
  "dataset": "mosei",
  "seed": 93,
  "upstream_commit": "ae9cbe0094702dfe74c1b8e7b19473354f1543c9",
  "text_encoder": "bert-base-uncased",
  "feature_dims": [
    768,
    74,
    35
  ],
  "batch_size": 32,
  "gradient_accumulation": 10,
  "gradient_reduction": "sum, upstream convention",
  "optimizer": "Adam",
  "lr": 4e-05,
  "weight_decay": 0,
  "clip_value": 0.6,
  "scheduler": "ReduceLROnPlateau(validation MAE), factor .5, patience 5",
  "max_epochs": 40,
  "min_epochs": 20,
  "patience": 20,
  "selection": "minimum validation MAE",
  "loss": "upstream L1 + CL(.05) + MMD(.001 per AV)",
  "precision": "BERT BF16; fusion/loss FP32; TF32 disabled",
  "test_protocol": "complete input only",
  "torch": "2.8.0+cu128",
  "python": "3.12.3",
  "gpu": "NVIDIA GeForce RTX 5090",
  "smoke": false,
  "parameters": 112081665
}


==> anc/reproducibility/configurations/TLRRB_mosi_seed123.json <==
{
  "method": "TLRRB",
  "dataset": "mosi",
  "seed": 123,
  "upstream_commit": "ae9cbe0094702dfe74c1b8e7b19473354f1543c9",
  "text_encoder": "bert-base-uncased",
  "feature_dims": [
    768,
    5,
    20
  ],
  "batch_size": 32,
  "gradient_accumulation": 10,
  "gradient_reduction": "sum, upstream convention",
  "optimizer": "Adam",
  "lr": 0.0001,
  "weight_decay": 0,
  "clip_value": 0.6,
  "scheduler": "ReduceLROnPlateau(validation MAE), factor .5, patience 5",
  "max_epochs": 40,
  "min_epochs": 20,
  "patience": 20,
  "selection": "minimum validation MAE",
  "loss": "upstream L1 + CL(.05) + MMD(.001 per AV)",
  "precision": "BERT BF16; fusion/loss FP32; TF32 disabled",
  "test_protocol": "complete input only",
  "torch": "2.8.0+cu128",
  "python": "3.12.3",
  "gpu": "NVIDIA GeForce RTX 5090",
  "smoke": false,
  "parameters": 112060161
}


==> anc/reproducibility/configurations/TLRRB_mosi_seed22.json <==
{
  "method": "TLRRB",
  "dataset": "mosi",
  "seed": 22,
  "upstream_commit": "ae9cbe0094702dfe74c1b8e7b19473354f1543c9",
  "text_encoder": "bert-base-uncased",
  "feature_dims": [
    768,
    5,
    20
  ],
  "batch_size": 32,
  "gradient_accumulation": 10,
  "gradient_reduction": "sum, upstream convention",
  "optimizer": "Adam",
  "lr": 0.0001,
  "weight_decay": 0,
  "clip_value": 0.6,
  "scheduler": "ReduceLROnPlateau(validation MAE), factor .5, patience 5",
  "max_epochs": 40,
  "min_epochs": 20,
  "patience": 20,
  "selection": "minimum validation MAE",
  "loss": "upstream L1 + CL(.05) + MMD(.001 per AV)",
  "precision": "BERT BF16; fusion/loss FP32; TF32 disabled",
  "test_protocol": "complete input only",
  "torch": "2.8.0+cu128",
  "python": "3.12.3",
  "gpu": "NVIDIA GeForce RTX 5090",
  "smoke": false,
  "parameters": 112060161
}


==> anc/reproducibility/configurations/TLRRB_mosi_seed42.json <==
{
  "method": "TLRRB",
  "dataset": "mosi",
  "seed": 42,
  "upstream_commit": "ae9cbe0094702dfe74c1b8e7b19473354f1543c9",
  "text_encoder": "bert-base-uncased",
  "feature_dims": [
    768,
    5,
    20
  ],
  "batch_size": 32,
  "gradient_accumulation": 10,
  "gradient_reduction": "sum, upstream convention",
  "optimizer": "Adam",
  "lr": 0.0001,
  "weight_decay": 0,
  "clip_value": 0.6,
  "scheduler": "ReduceLROnPlateau(validation MAE), factor .5, patience 5",
  "max_epochs": 40,
  "min_epochs": 20,
  "patience": 20,
  "selection": "minimum validation MAE",
  "loss": "upstream L1 + CL(.05) + MMD(.001 per AV)",
  "precision": "BERT BF16; fusion/loss FP32; TF32 disabled",
  "test_protocol": "complete input only",
  "torch": "2.8.0+cu128",
  "python": "3.12.3",
  "gpu": "NVIDIA GeForce RTX 5090",
  "smoke": false,
  "parameters": 112060161
}


==> anc/reproducibility/configurations/TLRRB_mosi_seed456.json <==
{
  "method": "TLRRB",
  "dataset": "mosi",
  "seed": 456,
  "upstream_commit": "ae9cbe0094702dfe74c1b8e7b19473354f1543c9",
  "text_encoder": "bert-base-uncased",
  "feature_dims": [
    768,
    5,
    20
  ],
  "batch_size": 32,
  "gradient_accumulation": 10,
  "gradient_reduction": "sum, upstream convention",
  "optimizer": "Adam",
  "lr": 0.0001,
  "weight_decay": 0,
  "clip_value": 0.6,
  "scheduler": "ReduceLROnPlateau(validation MAE), factor .5, patience 5",
  "max_epochs": 40,
  "min_epochs": 20,
  "patience": 20,
  "selection": "minimum validation MAE",
  "loss": "upstream L1 + CL(.05) + MMD(.001 per AV)",
  "precision": "BERT BF16; fusion/loss FP32; TF32 disabled",
  "test_protocol": "complete input only",
  "torch": "2.8.0+cu128",
  "python": "3.12.3",
  "gpu": "NVIDIA GeForce RTX 5090",
  "smoke": false,
  "parameters": 112060161
}


==> anc/reproducibility/configurations/TLRRB_mosi_seed93.json <==
{
  "method": "TLRRB",
  "dataset": "mosi",
  "seed": 93,
  "upstream_commit": "ae9cbe0094702dfe74c1b8e7b19473354f1543c9",
  "text_encoder": "bert-base-uncased",
  "feature_dims": [
    768,
    5,
    20
  ],
  "batch_size": 32,
  "gradient_accumulation": 10,
  "gradient_reduction": "sum, upstream convention",
  "optimizer": "Adam",
  "lr": 0.0001,
  "weight_decay": 0,
  "clip_value": 0.6,
  "scheduler": "ReduceLROnPlateau(validation MAE), factor .5, patience 5",
  "max_epochs": 40,
  "min_epochs": 20,
  "patience": 20,
  "selection": "minimum validation MAE",
  "loss": "upstream L1 + CL(.05) + MMD(.001 per AV)",
  "precision": "BERT BF16; fusion/loss FP32; TF32 disabled",
  "test_protocol": "complete input only",
  "torch": "2.8.0+cu128",
  "python": "3.12.3",
  "gpu": "NVIDIA GeForce RTX 5090",
  "smoke": false,
  "parameters": 112060161
}


==> anc/reproducibility/configurations/TLRRB_urfunny_seed22.json <==
{
  "method": "TLRRB",
  "dataset": "urfunny",
  "seed": 22,
  "upstream_commit": "ae9cbe0094702dfe74c1b8e7b19473354f1543c9",
  "text_encoder": "bert-base-uncased",
  "feature_dims": [
    768,
    81,
    371
  ],
  "batch_size": 32,
  "gradient_accumulation": 10,
  "gradient_reduction": "sum, upstream convention",
  "optimizer": "Adam",
  "lr": 0.0001,
  "weight_decay": 0,
  "clip_value": 0.6,
  "scheduler": "ReduceLROnPlateau(validation MAE), factor .5, patience 5",
  "max_epochs": 40,
  "min_epochs": 20,
  "patience": 20,
  "selection": "minimum validation MAE",
  "loss": "upstream L1 + CL(.05) + MMD(.001 per AV)",
  "precision": "BERT BF16; fusion/loss FP32; TF32 disabled",
  "test_protocol": "complete input only",
  "torch": "2.8.0+cu128",
  "python": "3.12.3",
  "gpu": "NVIDIA GeForce RTX 5090",
  "smoke": false,
  "parameters": 112169473
}


==> anc/reproducibility/configurations/TLRRB_urfunny_seed42.json <==
{
  "method": "TLRRB",
  "dataset": "urfunny",
  "seed": 42,
  "upstream_commit": "ae9cbe0094702dfe74c1b8e7b19473354f1543c9",
  "text_encoder": "bert-base-uncased",
  "feature_dims": [
    768,
    81,
    371
  ],
  "batch_size": 32,
  "gradient_accumulation": 10,
  "gradient_reduction": "sum, upstream convention",
  "optimizer": "Adam",
  "lr": 0.0001,
  "weight_decay": 0,
  "clip_value": 0.6,
  "scheduler": "ReduceLROnPlateau(validation MAE), factor .5, patience 5",
  "max_epochs": 40,
  "min_epochs": 20,
  "patience": 20,
  "selection": "minimum validation MAE",
  "loss": "upstream L1 + CL(.05) + MMD(.001 per AV)",
  "precision": "BERT BF16; fusion/loss FP32; TF32 disabled",
  "test_protocol": "complete input only",
  "torch": "2.8.0+cu128",
  "python": "3.12.3",
  "gpu": "NVIDIA GeForce RTX 5090",
  "smoke": false,
  "parameters": 112169473
}


==> anc/reproducibility/configurations/TLRRB_urfunny_seed7.json <==
{
  "method": "TLRRB",
  "dataset": "urfunny",
  "seed": 7,
  "upstream_commit": "ae9cbe0094702dfe74c1b8e7b19473354f1543c9",
  "text_encoder": "bert-base-uncased",
  "feature_dims": [
    768,
    81,
    371
  ],
  "batch_size": 32,
  "gradient_accumulation": 10,
  "gradient_reduction": "sum, upstream convention",
  "optimizer": "Adam",
  "lr": 0.0001,
  "weight_decay": 0,
  "clip_value": 0.6,
  "scheduler": "ReduceLROnPlateau(validation MAE), factor .5, patience 5",
  "max_epochs": 40,
  "min_epochs": 20,
  "patience": 20,
  "selection": "minimum validation MAE",
  "loss": "upstream L1 + CL(.05) + MMD(.001 per AV)",
  "precision": "BERT BF16; fusion/loss FP32; TF32 disabled",
  "test_protocol": "complete input only",
  "torch": "2.8.0+cu128",
  "python": "3.12.3",
  "gpu": "NVIDIA GeForce RTX 5090",
  "smoke": false,
  "parameters": 112169473
}


==> anc/reproducibility/configurations/TLRRB_urfunny_seed93.json <==
{
  "method": "TLRRB",
  "dataset": "urfunny",
  "seed": 93,
  "upstream_commit": "ae9cbe0094702dfe74c1b8e7b19473354f1543c9",
  "text_encoder": "bert-base-uncased",
  "feature_dims": [
    768,
    81,
    371
  ],
  "batch_size": 32,
  "gradient_accumulation": 10,
  "gradient_reduction": "sum, upstream convention",
  "optimizer": "Adam",
  "lr": 0.0001,
  "weight_decay": 0,
  "clip_value": 0.6,
  "scheduler": "ReduceLROnPlateau(validation MAE), factor .5, patience 5",
  "max_epochs": 40,
  "min_epochs": 20,
  "patience": 20,
  "selection": "minimum validation MAE",
  "loss": "upstream L1 + CL(.05) + MMD(.001 per AV)",
  "precision": "BERT BF16; fusion/loss FP32; TF32 disabled",
  "test_protocol": "complete input only",
  "torch": "2.8.0+cu128",
  "python": "3.12.3",
  "gpu": "NVIDIA GeForce RTX 5090",
  "smoke": false,
  "parameters": 112169473
}


==> anc/reproducibility/configurations/TLRRB_urfunny_seed99.json <==
{
  "method": "TLRRB",
  "dataset": "urfunny",
  "seed": 99,
  "upstream_commit": "ae9cbe0094702dfe74c1b8e7b19473354f1543c9",
  "text_encoder": "bert-base-uncased",
  "feature_dims": [
    768,
    81,
    371
  ],
  "batch_size": 32,
  "gradient_accumulation": 10,
  "gradient_reduction": "sum, upstream convention",
  "optimizer": "Adam",
  "lr": 0.0001,
  "weight_decay": 0,
  "clip_value": 0.6,
  "scheduler": "ReduceLROnPlateau(validation MAE), factor .5, patience 5",
  "max_epochs": 40,
  "min_epochs": 20,
  "patience": 20,
  "selection": "minimum validation MAE",
  "loss": "upstream L1 + CL(.05) + MMD(.001 per AV)",
  "precision": "BERT BF16; fusion/loss FP32; TF32 disabled",
  "test_protocol": "complete input only",
  "torch": "2.8.0+cu128",
  "python": "3.12.3",
  "gpu": "NVIDIA GeForce RTX 5090",
  "smoke": false,
  "parameters": 112169473
}


==> anc/spectral_data/clean_metrics.csv <==
mode,seed,component,signal_clean,signed_label_covariance,label_correlation,clean_variance,within_class_variance,mae,mse,corr,acc2,f1w
fp16,7,T,0.962648955292953,0.981049433721751,0.423030548044608,5.37928412923418,4.41663517394122,1.89659284034245,4.47399925329541,0.423030548044608,0.710261569416499,0.710273300477239
fp16,7,A,1.42670057932363e-05,0.00377679435496096,0.0402342437503807,0.0088133527371866,0.00879908573139336,1.00528674007541,1.40593232698358,0.0402342437503807,0.492957746478873,0.32553813446718
fp16,7,V,0.000551695354090173,0.0234858662271775,0.177235233566804,0.0175630202824567,0.0170113249283665,0.972384432716749,1.07079008919914,0.177235233566804,0.508048289738431,0.343423199343238
fp16,7,TA,0.491720006897909,0.701157944231164,0.420019903368083,2.78726420634683,2.29554419944892,1.247911474437,2.48246742766203,0.420019903368083,0.710261569416499,0.710273300477239
fp16,7,TV,0.551103336494138,0.742289709133402,0.402286915238631,3.40534585460506,2.85424251811092,1.40711566284149,2.94385017183809,0.402286915238631,0.709255533199195,0.709268776212294
fp16,7,AV,0.00186682675105893,0.0432025048163146,0.175408230786645,0.0606742028542965,0.0588073761032376,0.964279606023905,1.18889317400219,0.175408230786645,0.503018108651911,0.367972661012113
fp16,7,TAV,0.227034354135019,0.476433958248367,0.415220773382961,1.31684127996819,1.08980692583317,0.729573912633737,1.36377520282458,0.415220773382961,0.709255533199195,0.709269952901958
fp16,7,U,0.112988333819616,0.33610403143463,0.42999833184868,0.611082804129261,0.498094470309646,0.664104359995232,0.93939938515378,0.42999833184868,0.710261569416499,0.710273300477239
fp16,7,B,0.245618578935225,0.49555005272696,0.422368240002019,1.37682488348534,1.13120630455012,0.756570082555114,1.38552672331257,0.422368240002019,0.710261569416499,0.710273300477239
fp16,7,U+B,0.172946436887751,0.415827042080795,0.425888305044802,0.953498886118377,0.780552449230626,0.585990282588861,1.12181967364867,0.425888305044802,0.710261569416499,0.710273300477239
fp16,7,HMSC,0.180223413584725,0.424485172961877,0.424300667589462,1.00106846602795,0.82084505244322,0.587650716409717,1.15202851975832,0.424300667589462,0.710261569416499,0.710273300477239
fp16,7,delta_TA,0.0804836610724303,-0.283668283845548,-0.420964976172676,0.454167229565125,0.373683568492694,,,,,
fp16,7,delta_TV,0.0687863952890704,-0.262245590815527,-0.406411671929149,0.416457038804598,0.347670643515528,,,,,
fp16,7,delta_AV,0.00025412904663722,0.0159398442341761,0.0838461552505122,0.0361483102794422,0.035894181232805,,,,,
fp16,7,delta_TAV,3.62633761365405e-06,-0.00190410562862322,-0.00847177023260334,0.0505265793623659,0.0505229530247522,,,,,
fp16,7,g1,1.01689500437654,1.00831209430389,0.42999833184868,5.49974523716335,4.48285023278681,,,,,
fp16,7,g2,0.280928201592196,-0.5299740304269,-0.429791938714222,1.52082347656122,1.23989527496902,,,,,
fp16,7,g3,3.62633761365405e-06,-0.00190410562862322,-0.00847177023260334,0.0505265793623659,0.0505229530247522,,,,,
fp16,22,T,1.07371222510068,1.03609807895868,0.423534933669384,5.98562387848885,4.91191165338816,2.04487658365512,5.42945586469543,0.423534933669384,0.710261569416499,0.710191183052058
fp16,22,A,4.08502264301857e-07,0.000639078421122051,0.00837602469188311,0.00582262164192486,0.00582221313966056,0.990215325701824,1.40789221165927,0.00837602469188311,0.507042253521127,0.341187310780571
fp16,22,V,0.00175058738429629,0.0418358711446567,0.175894983006589,0.0565818169773266,0.0548312295930303,0.959938493709059,0.994626979197497,0.175894983006589,0.577464788732394,0.543415229439247
fp16,22,TA,0.332380623629846,0.576467421608405,0.421704752963701,1.86904047580989,1.53665985218005,0.944763890469458,1.71671010167386,0.421704752963701,0.710261569416499,0.710209954630065
fp16,22,TV,0.643533545086304,0.802125853709035,0.391002231159869,4.20932752120621,3.56579397611991,1.59296002223998,3.61915448125718,0.391002231159869,0.711267605633803,0.711207109350436
fp16,22,AV,0.00331984296046712,0.0576123631882545,0.197896616383041,0.0847697306339361,0.0814498876734689,0.945985241892412,0.998180643505995,0.197896616383041,0.564386317907445,0.539849978828365
fp16,22,TAV,0.240938458246681,0.490806135332797,0.41184973150545,1.42045850872532,1.17952005047864,0.771492785176401,1.44037072293038,0.41184973150545,0.709255533199195,0.709212274090908
fp16,22,U,0.129283399475185,0.359524342841487,0.434242728571685,0.685610805268784,0.556327405793599,0.643448545895442,0.966830332807343,0.434242728571685,0.709255533199195,0.709212274090908
fp16,22,B,0.229232877699666,0.478735212835231,0.420178452787745,1.29840252476978,1.06916964707011,0.723830927478176,1.35194337225948,0.420178452787745,0.710261569416499,0.710209954630065
fp16,22,U+B,0.17570462578406,0.419129777838359,0.427250646781573,0.96253767563545,0.78683304985139,0.585876806466737,1.12585531566316,0.427250646781573,0.709255533199195,0.709212274090908
fp16,22,HMSC,0.184394538229461,0.429369257480422,0.424880887127515,1.02144188557995,0.83704734735049,0.595265540895332,1.16427298757751,0.424880887127515,0.709255533199195,0.709212274090908
fp16,22,delta_TA,0.211890263045976,-0.460269735771399,-0.421524113748219,1.19252132014899,0.980631057103011,,,,,
fp16,22,delta_TV,0.0760851993116564,-0.275808096394303,-0.348212691475449,0.627496041717629,0.551410842405972,,,,,
fp16,22,delta_AV,0.000229186755719815,0.0151374136224758,0.116971971463345,0.0167504275852519,0.0165212408295321,,,,,
fp16,22,delta_TAV,0.0177387067410423,0.133173525351563,0.306415760749661,0.188929490896611,0.171190784155568,,,,,
fp16,22,g1,1.16355059527667,1.07857302852446,0.434242728571686,6.17049724741906,5.00694665214239,,,,,
fp16,22,g2,0.519858213098626,-0.720940418543226,-0.432656911281881,2.7771390075459,2.25728079444728,,,,,
fp16,22,g3,0.0177387067410423,0.133173525351563,0.306415760749661,0.188929490896611,0.171190784155568,,,,,
fp16,42,T,0.936328470741998,0.967544690511611,0.411099313749948,5.5403184163177,4.60398994557571,1.94613639049614,4.68512857988916,0.411099313749948,0.702213279678068,0.702213279678068
fp16,42,A,1.14352847985836e-05,0.0033812743667085,0.0317826305327496,0.0113205442497441,0.0113091089649455,1.00219035455938,1.17218926282331,0.0317826305327496,0.493963782696177,0.327765735839632
fp16,42,V,0.000847399827732904,0.0291072452526846,0.184668839920412,0.024848554474776,0.0240011546470431,0.969388701846182,0.976985342637528,0.184668839920412,0.562374245472837,0.515014059084862
fp16,42,TA,0.499470853497874,0.706662417139275,0.410862233750194,2.95881426750819,2.45934341401032,1.3131340435693,2.69159417189799,0.410862233750194,0.703219315895372,0.703223221430119
fp16,42,TV,0.477315138733519,0.690811444705337,0.393232290699709,3.0867884209756,2.60947328224208,1.33553348151851,2.7072988739659,0.393232290699709,0.704225352112676,0.704232537707406
fp16,42,AV,0.000814014379242011,0.0285281072013534,0.175095679342338,0.0265510204642606,0.0257370060850185,0.977609623395941,1.17167349289324,0.175095679342338,0.491951710261569,0.332089474103018
fp16,42,TAV,0.221185729847206,0.47025721950388,0.406991390714629,1.33532401429065,1.11413828444345,0.749151856246848,1.39483186885318,0.406991390714629,0.703219315895372,0.703229229463417
fp16,42,U,0.111140538582464,0.333344403377001,0.419100051565741,0.632757160505779,0.521616621923316,0.666849448997715,0.965933676275423,0.419100051565741,0.703219315895372,0.703229229463417
fp16,42,B,0.225987231588613,0.475333989681988,0.408816328029303,1.35215798060273,1.12617074901411,0.75697733874612,1.4013320759689,0.408816328029303,0.703219315895372,0.703229229463417
fp16,42,U+B,0.163522624379056,0.404339196529495,0.413731959882664,0.955299845587617,0.791777221208561,0.597120944178513,1.14647449417303,0.413731959882664,0.703219315895372,0.703229229463417
fp16,42,HMSC,0.171228041744766,0.413756056954407,0.412756286982699,1.00504960175082,0.833821560006049,0.601298781967133,1.17735530671569,0.412756286982699,0.703219315895372,0.703229229463417
fp16,42,delta_TA,0.0698490788585992,-0.264263547739045,-0.39772913864965,0.441556074601985,0.371706995743386,,,,,
fp16,42,delta_TV,0.0935569651787196,-0.305840491058959,-0.411226429246078,0.553240656786786,0.459683691608067,,,,,
fp16,42,delta_AV,1.56879785976532e-05,-0.00396041241803964,-0.0294136813509893,0.0181329398819699,0.0181172519033723,,,,,
fp16,42,delta_TAV,0.00196185692144367,0.0442884605889194,0.147265409513689,0.0904619264689572,0.0885000695475135,,,,,
fp16,42,g1,1.00026484724218,1.000033210131,0.419100051565741,5.69481444455202,4.69454959730984,,,,,
fp16,42,g2,0.329615381053579,-0.574064451216043,-0.416998596438271,1.89556326127729,1.56594788022371,,,,,
fp16,42,g3,0.00196185692144367,0.0442884605889194,0.147265409513689,0.0904619264689572,0.0885000695475135,,,,,
fp16,93,T,0.91557119650221,0.95675993414608,0.415632560820873,5.29996492480581,4.3843937283036,1.87704952387608,4.42372839244708,0.415632560820873,0.701207243460765,0.700949754009232
fp16,93,A,5.59726961199461e-05,-0.00748074813299746,-0.0840122638004777,0.00793032255344506,0.00787434985732511,1.01060398368978,1.07831123026288,-0.0840122638004777,0.484909456740443,0.325424742591037
fp16,93,V,0.000190553387852724,0.0138027383928331,0.157626714394482,0.00766932298997393,0.00747876960212121,0.979846571682684,1.17067236070315,0.157626714394482,0.507042253521127,0.341187310780571
fp16,93,TA,0.335497953577456,0.579164397842532,0.411289806375436,1.98332544531268,1.64782749173523,1.00965698850407,1.83855487561665,0.411289806375436,0.702213279678068,0.702039620604467
fp16,93,TV,0.579897709744496,0.761434615380568,0.407986306765933,3.4838561886173,2.9039584788728,1.46021835873619,2.97098514465721,0.407986306765933,0.701207243460765,0.701017562585628
fp16,93,AV,0.000531386391057637,0.0230495331441906,0.155949918105193,0.021849430705651,0.0213180443145933,0.986483554147799,1.44963359951559,0.155949918105193,0.494969818913481,0.331740496179888
fp16,93,TAV,0.289080690340046,0.537608914024285,0.411055896924825,1.71087120683301,1.42179051649296,0.905198370606846,1.63586612708794,0.411055896924825,0.702213279678068,0.702008249717821
fp16,93,U,0.103078980690142,0.321027308135305,0.416965510842725,0.59288415989215,0.489805179202008,0.684944475381957,0.967930625577819,0.416965510842725,0.700201207243461,0.699960773682632
fp16,93,B,0.206656257092737,0.454549515455764,0.415341561982751,1.19794747269018,0.991291215597448,0.7923497678306,1.38001568829811,0.415341561982751,0.698189134808853,0.697947087599965
fp16,93,U+B,0.150409689595189,0.387788411795534,0.416477281705522,0.867147911835722,0.716738222240533,0.613450373178766,1.09866075781628,0.416477281705522,0.699195171026157,0.698971302386385
fp16,93,HMSC,0.167470775028643,0.409191340685356,0.415659806894326,0.969310611409131,0.801839836380487,0.603887459682421,1.15651633952639,0.415659806894326,0.700201207243461,0.699994791945644
fp16,93,delta_TA,0.137012135977377,-0.370114788170551,-0.407495050090644,0.825114770539919,0.688102634562541,,,,,
fp16,93,delta_TV,0.0437432217797706,-0.209128057158345,-0.406804238825192,0.264325965662781,0.22058274388301,,,,,
fp16,93,delta_AV,0.000279866208942172,0.016727542884355,0.114184549432405,0.0214652415429172,0.021185375333975,,,,,
fp16,93,delta_TAV,0.0187843161213588,0.13704229206291,0.327951329120068,0.174653220298845,0.155868904177487,,,,,
fp16,93,g1,0.927710826211275,0.963081924405916,0.416965510842724,5.33595743902935,4.40824661281807,,,,,
fp16,93,g2,0.316486247917901,-0.562515302444541,-0.405401852575822,1.92567674463904,1.60919049672114,,,,,
fp16,93,g3,0.0187843161213588,0.13704229206291,0.327951329120068,0.174653220298845,0.155868904177487,,,,,
fp16,99,T,0.927899540784879,0.963179874299224,0.409486594680392,5.53377608345616,4.60587654267129,1.9562431276894,4.69248290540133,0.409486594680392,0.703219315895372,0.70299826667438
fp16,99,A,5.76955298409181e-07,-0.000759500392271392,-0.0121631036729992,0.00389989890344046,0.00389932194814205,1.00186937248758,1.01384822867708,-0.0121631036729992,0.484909456740443,0.37945084732102
fp16,99,V,0.0019604184286485,0.0442722207924983,0.182164305598885,0.0590775139125042,0.0571170954838557,0.95959814567163,0.988915970953297,0.182164305598885,0.563380281690141,0.536706720910168
fp16,99,TA,0.422107594568736,0.649633634963539,0.408310975312714,2.53186799185018,2.10976039728144,1.17733042807107,2.238816734681,0.408310975312714,0.704225352112676,0.704021551487916
fp16,99,TV,0.552085618086828,0.742950939847014,0.380177800790038,3.81973228708591,3.26764666899909,1.52668587656568,3.38528038632969,0.380177800790038,0.704225352112676,0.704021551487916
fp16,99,AV,0.00106160261558718,0.0325790119852035,0.172671284134589,0.0356058815097847,0.0345442788941975,0.967064720629087,0.970433054687494,0.172671284134589,0.580482897384306,0.578163205781468
fp16,99,TAV,0.209595327451158,0.457770411152022,0.398343793326619,1.32088645627123,1.11129112882007,0.745482467084943,1.40887844283326,0.398343793326619,0.704225352112676,0.704021551487916
fp16,99,U,0.112625673066638,0.33556419823315,0.42111896164883,0.635079078392453,0.522453405325815,0.664177514138278,0.964190555612176,0.42111896164883,0.704225352112676,0.704021551487916
fp16,99,B,0.225721582602668,0.475054528931919,0.402744344958065,1.39159924484021,1.16587766223755,0.776288972873963,1.44416197620037,0.402744344958065,0.704225352112676,0.704021551487916
fp16,99,U+B,0.164308274588673,0.405309363582535,0.411384688041662,0.970874711581601,0.806566436992929,0.597854409763637,1.16144548085148,0.411384688041662,0.704225352112676,0.704021551487916
fp16,99,HMSC,0.170440787335247,0.412803798949604,0.409394803490283,1.0169248969665,0.846484109631252,0.60864367262163,1.19277202365876,0.409394803490283,0.704225352112676,0.704021551487916
fp16,99,delta_TA,0.0978549558731521,-0.312786738943413,-0.404339373931963,0.598536661373982,0.50068170550083,,,,,
fp16,99,delta_TV,0.0699747422490242,-0.264501155244708,-0.357466276867633,0.547609726548512,0.477634984299488,,,,,
fp16,99,delta_AV,0.000119569699145173,-0.0109337084150235,-0.0836358415505986,0.0170937077333217,0.0169741380341765,,,,,
fp16,99,delta_TAV,0.00154475077548542,0.0392994190557156,0.0991041192213204,0.157280546544802,0.155735795769317,,,,,
fp16,99,g1,1.01363105759974,1.00669259469945,0.421118961648829,5.71571170553208,4.70208064793233,,,,,
fp16,99,g2,0.346073305486028,-0.588221602603144,-0.41972156413786,1.96447061000293,1.6183973045169,,,,,
fp16,99,g3,0.00154475077548542,0.0392994190557156,0.0991041192213204,0.157280546544802,0.155735795769317,,,,,
fp32,7,T,0.962303023733432,0.980873145962233,0.422955028655474,5.37927150609105,4.41696848235762,1.89763347761822,4.47449906873291,0.422955028655474,0.709255533199195,0.709265245135348
fp32,7,A,1.42670057932363e-05,0.00377679435496096,0.0402342437503807,0.0088133527371866,0.00879908573139336,1.00528674007541,1.40593232698358,0.0402342437503807,0.492957746478873,0.32553813446718
fp32,7,V,0.000551695354090173,0.0234858662271775,0.177235233566804,0.0175630202824567,0.0170113249283665,0.972384432716749,1.07079008919914,0.177235233566804,0.508048289738431,0.343423199343238
fp32,7,TA,0.491592258286544,0.701066858073484,0.419960696226872,2.78732583909043,2.29573358080389,1.24817468576748,2.48288995406697,0.419960696226872,0.709255533199195,0.709268776212294
fp32,7,TV,0.550760291719668,0.742058646982716,0.402157000762035,3.40542527209018,2.85466498037051,1.40767518275041,2.94447883557904,0.402157000762035,0.709255533199195,0.709268776212294
fp32,7,AV,0.00186682675105893,0.0432025048163146,0.175408230786645,0.0606742028542965,0.0588073761032376,0.964279606023905,1.18889317400219,0.175408230786645,0.503018108651911,0.367972661012113
fp32,7,TAV,0.226950578258539,0.476346047862925,0.415123898844482,1.31696981321083,1.0900192349523,0.729747512525836,1.36407939924372,0.415123898844482,0.709255533199195,0.709269952901958
fp32,7,U,0.112948828751461,0.336045268848124,0.429938861492139,0.611038152048636,0.498089323297176,0.664161592974289,0.939466273977242,0.429938861492139,0.710261569416499,0.710273300477239
fp32,7,B,0.245512142277957,0.495442669957505,0.422280021582488,1.37680332359549,1.13129118131753,0.756683433177306,1.38572018003818,0.422280021582488,0.708249496981891,0.708263671497105
fp32,7,U+B,0.172877342350383,0.415743969402814,0.425810661644744,0.953465569480815,0.780588227130432,0.586070341573395,1.12194855242084,0.425810661644744,0.709255533199195,0.709268776212294
fp32,7,HMSC,0.1801522935283,0.42440140918283,0.424220159897458,1.00105327058588,0.820900977057578,0.587734338651018,1.15217720801822,0.424220159897458,0.709255533199195,0.709268776212294
fp32,7,delta_TA,0.080435320757965,-0.28358308224371,-0.420904250993339,0.454025425418558,0.373590104660593,,,,,
fp32,7,delta_TV,0.0688151326751817,-0.262300365206694,-0.406598643271096,0.416247943834621,0.347432811159439,,,,,
fp32,7,delta_AV,0.00025412904663722,0.0159398442341761,0.0838461552505122,0.0361483102794422,0.035894181232805,,,,,
fp32,7,delta_TAV,3.40896624977212e-06,-0.00184615546521844,-0.00822160732433073,0.0504323540912334,0.0504289451249836,,,,,
fp32,7,g1,1.01653945876315,1.00813580654437,0.42993886149214,5.49934336843773,4.48280390967458,,,,,
fp32,7,g2,0.280895944856187,-0.529943603216228,-0.429851291746353,1.52022894508584,1.23933300022966,,,,,
fp32,7,g3,3.40896624977212e-06,-0.00184615546521844,-0.00822160732433073,0.0504323540912334,0.0504289451249836,,,,,
fp32,22,T,1.07361920515374,1.03605319734442,0.423522189136443,5.9854655304244,4.91184632527067,2.04486532602272,5.42911804728974,0.423522189136443,0.710261569416499,0.710191183052058
fp32,22,A,4.08502264301857e-07,0.000639078421122051,0.00837602469188311,0.00582262164192486,0.00582221313966056,0.990215325701824,1.40789221165927,0.00837602469188311,0.507042253521127,0.341187310780571
fp32,22,V,0.00175058738429629,0.0418358711446567,0.175894983006589,0.0565818169773266,0.0548312295930303,0.959938493709059,0.994626979197497,0.175894983006589,0.577464788732394,0.543415229439247
fp32,22,TA,0.332373765911423,0.576461474703912,0.421698357556142,1.86905860391182,1.5366848380004,0.944788558232472,1.71673494362134,0.421698357556142,0.710261569416499,0.710209954630065
fp32,22,TV,0.643504690998105,0.802107871064816,0.391008127197713,4.20901184893745,3.56550715793934,1.59295332578706,3.61884227774561,0.391008127197713,0.711267605633803,0.711207109350436
fp32,22,AV,0.00331984296046712,0.0576123631882545,0.197896616383041,0.0847697306339361,0.0814498876734689,0.945985241892412,0.998180643505995,0.197896616383041,0.564386317907445,0.539849978828365
fp32,22,TAV,0.240944622540625,0.490812413811457,0.411880435847311,1.42028307185591,1.17933844931528,0.771438504458673,1.44017784534704,0.411880435847311,0.709255533199195,0.709212274090908
fp32,22,U,0.129272640209403,0.3595093823034,0.434229118028012,0.685596724015698,0.556324083806295,0.643463427898,0.96684887494808,0.434229118028012,0.709255533199195,0.709212274090908
fp32,22,B,0.229225238969573,0.478727236318994,0.420180137620057,1.29834884582204,1.06912360685246,0.723740825793093,1.35188958605059,0.420180137620057,0.710261569416499,0.710209954630065
fp32,22,U+B,0.17569501040567,0.419118309311197,0.427246219394914,0.962504948894774,0.786809938489104,0.585888071194926,1.12583970171823,0.427246219394914,0.709255533199195,0.709212274090908
fp32,22,HMSC,0.184386865469413,0.429360324239806,0.424882194146626,1.0213930987797,0.83700623331029,0.595276200050581,1.16423637893319,0.424882194146626,0.709255533199195,0.709212274090908
fp32,22,delta_TA,0.211854416513738,-0.460230801061632,-0.421500208513135,1.19245482317187,0.980600406658127,,,,,
fp32,22,delta_TV,0.076070359183882,-0.275781197424263,-0.348143283897938,0.627623828611155,0.551553469427273,,,,,
fp32,22,delta_AV,0.000229186755719815,0.0151374136224758,0.116971971463345,0.0167504275852519,0.0165212408295321,,,,,
fp32,22,delta_TAV,0.0177347979143591,0.133158851764676,0.306392452587743,0.188916598776923,0.171181800862564,,,,,
fp32,22,g1,1.16345376188463,1.0785281469102,0.434229118028011,6.17037051614128,5.00691675425666,,,,,
fp32,22,g2,0.519763274278022,-0.72087458486342,-0.432605984057875,2.77728561361897,2.25752233934094,,,,,
fp32,22,g3,0.0177347979143591,0.133158851764676,0.306392452587743,0.188916598776923,0.171181800862564,,,,,
fp32,42,T,0.937362950391519,0.96807902702907,0.411359698537273,5.53942009088633,4.60205714049481,1.94543367092099,4.68313322689981,0.411359698537273,0.703219315895372,0.703223221430119
fp32,42,A,1.14352847985836e-05,0.0033812743667085,0.0317826305327496,0.0113205442497441,0.0113091089649455,1.00219035455938,1.17218926282331,0.0317826305327496,0.493963782696177,0.327765735839632
fp32,42,V,0.000847399827732904,0.0291072452526846,0.184668839920412,0.024848554474776,0.0240011546470431,0.969388701846182,0.976985342637528,0.184668839920412,0.562374245472837,0.515014059084862
fp32,42,TA,0.500100811637116,0.707107916070427,0.411155269231516,2.95832469299428,2.45822388135717,1.31255455511497,2.6901679257233,0.411155269231516,0.703219315895372,0.703223221430119
fp32,42,TV,0.477939189089096,0.691262886821286,0.393524768914173,3.08623148312141,2.60829229403231,1.33492081379986,2.70583469029689,0.393524768914173,0.704225352112676,0.704232537707406
fp32,42,AV,0.000814014379242011,0.0285281072013534,0.175095679342338,0.0265510204642606,0.0257370060850185,0.977609623395941,1.17167349289324,0.175095679342338,0.491951710261569,0.332089474103018
fp32,42,TAV,0.221501905176764,0.470593205544155,0.407308157303516,1.33515365855191,1.11365175337515,0.748807520944798,1.39398774665199,0.407308157303516,0.704225352112676,0.704232537707406
fp32,42,U,0.111259339265041,0.333522515549488,0.419361119931559,0.63264510141781,0.521385762152769,0.66667148967584,0.965465659674934,0.419361119931559,0.703219315895372,0.703229229463417
fp32,42,B,0.226271608434932,0.475632970031022,0.409107651544522,1.35193203671561,1.12566042828068,0.756569282084923,1.40050861734447,0.409107651544522,0.704225352112676,0.704232537707406
fp32,42,U+B,0.163715626776726,0.404577742790255,0.414011884652603,0.95513447016481,0.791418843388084,0.596881914409134,1.14583239734653,0.414011884652603,0.704225352112676,0.704232537707406
fp32,42,HMSC,0.171437065811832,0.414008523183669,0.413042617838796,1.00488183550254,0.833444769690704,0.601045964976393,1.17668285673057,0.413042617838796,0.704225352112676,0.704232537707406
fp32,42,delta_TA,0.0698960491398276,-0.264352385325351,-0.397886554099471,0.441503450139232,0.371607400999405,,,,,
fp32,42,delta_TV,0.0936076870409934,-0.305923385460468,-0.411353956151479,0.553197434645353,0.45958974760436,,,,,
fp32,42,delta_AV,1.56879785976532e-05,-0.00396041241803964,-0.0294136813509893,0.0181329398819699,0.0181172519033723,,,,,
fp32,42,delta_TAV,0.00195949937847937,0.0442618420995515,0.147154793345204,0.0904891072911659,0.0885296079126865,,,,,
fp32,42,g1,1.00133405338537,1.00056754664846,0.419361119931559,5.69380591276029,4.69247185937492,,,,,
fp32,42,g2,0.329812620131112,-0.574236183203859,-0.417150262009902,1.89531861601677,1.56550599588566,,,,,
fp32,42,g3,0.00195949937847937,0.0442618420995515,0.147154793345204,0.0904891072911659,0.0885296079126865,,,,,
fp32,93,T,0.914636124201449,0.956271240171879,0.415411768833775,5.30018169452484,4.38554557032339,1.87728135284389,4.42496677425704,0.415411768833775,0.701207243460765,0.700949754009232
fp32,93,A,5.59726961199461e-05,-0.00748074813299746,-0.0840122638004777,0.00793032255344506,0.00787434985732511,1.01060398368978,1.07831123026288,-0.0840122638004777,0.484909456740443,0.325424742591037
fp32,93,V,0.000190553387852724,0.0138027383928331,0.157626714394482,0.00766932298997393,0.00747876960212121,0.979846571682684,1.17067236070315,0.157626714394482,0.507042253521127,0.341187310780571
fp32,93,TA,0.335131764929722,0.578848238938872,0.411060337359367,1.98337322022604,1.64824145529632,1.00989051391061,1.8392161852309,0.411060337359367,0.702213279678068,0.702039620604467
fp32,93,TV,0.579264360579042,0.761018692263132,0.407757113669746,3.48396446221832,2.90470010163927,1.46052822748375,2.97189192955382,0.407757113669746,0.701207243460765,0.701017562585628
fp32,93,AV,0.000531386391057637,0.0230495331441906,0.155949918105193,0.021849430705651,0.0213180443145933,0.986483554147799,1.44963359951559,0.155949918105193,0.494969818913481,0.331740496179888
fp32,93,TAV,0.288773459075956,0.537323156136764,0.410810713562242,1.71109354502795,1.42232008595199,0.905482744486999,1.63665735261992,0.410810713562242,0.701207243460765,0.700984872270088
fp32,93,U,0.102974397071936,0.320864410143905,0.416741044250873,0.592920828150897,0.489946431078961,0.685108382258587,0.968303103171072,0.416741044250873,0.700201207243461,0.699960773682632
fp32,93,B,0.206434427618384,0.454305488115398,0.415110895474704,1.19799184688538,0.991557419267,0.792554091618444,1.38049869404599,0.415110895474704,0.698189134808853,0.697947087599965
fp32,93,U+B,0.150251898762627,0.387584949129652,0.41624875092387,0.867189643054357,0.71693774429173,0.613652750628605,1.09909918847729,0.41624875092387,0.699195171026157,0.698971302386385
fp32,93,HMSC,0.167294654804845,0.408976121559239,0.415428072924036,0.969371803503151,0.802077148698307,0.604103977445831,1.15699874950563,0.415428072924036,0.700201207243461,0.699994791945644
fp32,93,delta_TA,0.136884424849074,-0.369942253100009,-0.407290538783491,0.825173727505161,0.688289302656087,,,,,
fp32,93,delta_TV,0.0437127841815738,-0.209055286301579,-0.406635714547986,0.264361026271579,0.220648242090006,,,,,
fp32,93,delta_AV,0.000279866208942172,0.016727542884355,0.114184549432405,0.0214652415429172,0.021185375333975,,,,,
fp32,93,delta_TAV,0.0187727026926198,0.136999922222283,0.327825405471885,0.174679358410972,0.155906655718352,,,,,
fp32,93,g1,0.926769573647422,0.962593230431714,0.416741044250873,5.33628745335807,4.40951787971065,,,,,
fp32,93,g2,0.31621027667178,-0.562269996517233,-0.40520680371399,1.92585028614004,1.60964000946826,,,,,
fp32,93,g3,0.0187727026926198,0.136999922222283,0.327825405471885,0.174679358410972,0.155906655718352,,,,,
fp32,99,T,0.928228924899117,0.963350813062551,0.409561676388366,5.53371099223447,4.60548206733536,1.95557700466342,4.69169273594828,0.409561676388366,0.703219315895372,0.70299826667438
fp32,99,A,5.76955298409181e-07,-0.000759500392271392,-0.0121631036729992,0.00389989890344046,0.00389932194814205,1.00186937248758,1.01384822867708,-0.0121631036729992,0.484909456740443,0.37945084732102
fp32,99,V,0.0019604184286485,0.0442722207924983,0.182164305598885,0.0590775139125042,0.0571170954838557,0.95959814567163,0.988915970953297,0.182164305598885,0.563380281690141,0.536706720910168
fp32,99,TA,0.422299538072301,0.649781320986556,0.408415688987052,2.53172058446085,2.10942104638855,1.17696180194616,2.23844677374738,0.408415688987052,0.704225352112676,0.704021551487916
fp32,99,TV,0.552265166605723,0.743071740763177,0.380230546143735,3.81991452204973,3.267649355444,1.52651285011344,3.38498228007256,0.380230546143735,0.704225352112676,0.704021551487916
fp32,99,AV,0.00106160261558718,0.0325790119852035,0.172671284134589,0.0356058815097847,0.0345442788941975,0.967064720629087,0.970433054687494,0.172671284134589,0.580482897384306,0.578163205781468
fp32,99,TAV,0.209710048016586,0.457895672762058,0.398453883606062,1.32087923070638,1.1111691826898,0.745353614667832,1.40857803057209,0.398453883606062,0.704225352112676,0.704021551487916
fp32,99,U,0.112663924520755,0.335621177820926,0.421202128502063,0.635043917912678,0.522379993391923,0.664123767303871,0.964032316041596,0.421202128502063,0.704225352112676,0.704021551487916
fp32,99,B,0.22580663810916,0.475144024578312,0.402821665595967,1.39158924352948,1.16578260542032,0.776227835023627,1.44393811779696,0.402821665595967,0.704225352112676,0.704021551487916
fp32,99,U+B,0.16436765951675,0.405382601199619,0.411464566426689,0.970848553769906,0.806480894253156,0.597785052408801,1.16125260523812,0.411464566426689,0.704225352112676,0.704021551487916
fp32,99,HMSC,0.170507408506651,0.412884468565682,0.409479689540799,1.01690064558367,0.846393237077019,0.608566662687087,1.19256343929724,0.409479689540799,0.704225352112676,0.704021551487916
fp32,99,delta_TA,0.0978695055977455,-0.312809991683723,-0.404363524640386,0.598554151792891,0.500684646195146,,,,,
fp32,99,delta_TV,0.0700012730628268,-0.264551293091872,-0.357567346427584,0.547507704886611,0.477506431823784,,,,,
fp32,99,delta_AV,0.000119569699145173,-0.0109337084150235,-0.0836358415505986,0.0170937077333217,0.0169741380341765,,,,,
fp32,99,delta_TAV,0.00154693021959037,0.0393271324898994,0.0991753718114586,0.157276214998703,0.155729284779112,,,,,
fp32,99,g1,1.0139753206868,1.00686353346278,0.421202128502063,5.71539526121411,4.70141994052731,,,,,
fp32,99,g2,0.346159667862161,-0.588294993190619,-0.419804420847177,1.96418527114749,1.61802560328533,,,,,
fp32,99,g3,0.00154693021959037,0.0393271324898994,0.0991753718114586,0.157276214998703,0.155729284779112,,,,,


==> anc/spectral_data/component_powers.csv <==
mode,seed,scenario,sigma,component,signal_clean,signal_noisy_mean,noise_power,shift_power,total_response,signal_retention,snr,snr_noisy_mean,noise_per_sigma_squared,coefficient_norm_squared,noise_unit_coefficient,signal_unit_coefficient
fp16,7,T,0.01,T,0.962648955292953,0.96264816753741,2.14106034843678e-06,1.47547793623316e-07,2.28860814206009e-06,0.999999181679325,449613.181616202,449612.813688439,0.0214106034843678,1,2.14106034843678e-06,0.962648955292953
fp16,7,T,0.01,A,1.42670057932363e-05,1.42670057932363e-05,0,0,0,1,,,0,1,0,1.42670057932363e-05
fp16,7,T,0.01,V,0.000551695354090173,0.000551695354090173,0,0,0,1,,,0,1,0,0.000551695354090173
fp16,7,T,0.01,TA,0.491720006897909,0.491700978735132,1.09985457824656e-06,7.20295774522362e-08,1.1718841556988e-06,0.99996130285018,447077.292419723,447059.991802757,0.0109985457824656,1,1.09985457824656e-06,0.491720006897909
fp16,7,T,0.01,TV,0.551103336494138,0.5511178998775,1.07775585025737e-06,7.77130595645134e-08,1.15546890982188e-06,1.0000264258668,511343.395967216,511356.908659686,0.0107775585025737,1,1.07775585025737e-06,0.551103336494138
fp16,7,T,0.01,AV,0.00186682675105893,0.00186682675105893,0,0,0,1,,,0,1,0,0.00186682675105893
fp16,7,T,0.01,TAV,0.227034354135019,0.227034413417764,2.59773271503929e-07,1.71807373423899e-08,2.76954008846319e-07,1.00000026111795,873971.185798401,873971.414007964,0.00259773271503929,1,2.59773271503929e-07,0.227034354135019
fp16,7,T,0.01,U,0.112988333819616,0.11298824385887,2.37895594270754e-07,1.63941992914802e-08,2.54289793562235e-07,0.999999203805006,474949.248917243,474948.870765029,0.00237895594270754,0.333333333333333,7.13686782812262e-07,0.338965001458847
fp16,7,T,0.01,B,0.245618578935225,0.245617336915134,1.67751104923009e-07,1.14938597053337e-08,1.79244964628343e-07,0.999994943297465,1464184.56705817,1464177.16311235,0.00167751104923009,0.333333333333333,5.03253314769026e-07,0.736855736805674
fp16,7,T,0.01,U+B,0.172946436887751,0.172945860134657,9.69085583252966e-08,6.52591310146651e-09,1.03434471426762e-07,0.999996665134565,1784635.32918543,1784629.37766676,0.000969085583252966,0.166666666666667,5.81451349951779e-07,1.03767862132651
fp16,7,T,0.01,HMSC,0.180223413584725,0.180222916477089,7.39275947079833e-08,4.99641391883994e-09,7.89240086268236e-08,0.999997241714454,2437836.83611802,2437830.11186791,0.000739275947079833,0.142857142857143,5.17493162955883e-07,1.26156389509308
fp16,7,T,0.01,delta_TA,0.0804836610724303,0.0804911317883474,3.43414856095963e-06,2.37982263373846e-07,3.67213082433347e-06,1.00009282276449,23436.2782051398,23438.4536252722,0.0343414856095962,3,1.14471618698654e-06,0.0268278870241434
fp16,7,T,0.01,delta_TV,0.0687863952890704,0.0687810397131991,3.18769475745104e-06,2.22915620208083e-07,3.41061037765913e-06,0.999922141931571,21578.7271125275,21577.0470345153,0.0318769475745104,3,1.06256491915035e-06,0.0229287984296901
fp16,7,T,0.01,delta_AV,0.00025412904663722,0.00025412904663722,0,0,0,1,,,0,3,0,8.47096822124067e-05
fp16,7,T,0.01,delta_TAV,3.62633761365405e-06,3.61332426283967e-06,4.02067936085192e-06,2.74749387569188e-07,4.29542874842111e-06,0.996411434289685,0.901921612790751,0.898685007817698,0.0402067936085192,7,5.74382765835989e-07,5.18048230522008e-07
fp16,7,T,0.01,g1,1.01689500437654,1.01689419472983,2.14106034843678e-06,1.47547793623316e-07,2.28860814206009e-06,0.999999203805004,474949.248917245,474948.87076503,0.0214106034843678,3,7.13686782812259e-07,0.338965001458848
fp16,7,T,0.01,g2,0.280928201592196,0.280931335392343,1.03982257241206e-05,7.25755230478375e-07,1.11239809545989e-05,1.00001115516395,27016.9362587054,27017.2376370589,0.103982257241206,15,6.93215048274704e-07,0.018728546772813
fp16,7,T,0.01,g3,3.62633761365405e-06,3.61332426283967e-06,4.02067936085192e-06,2.74749387569188e-07,4.29542874842111e-06,0.996411434289685,0.901921612790751,0.898685007817698,0.0402067936085192,7,5.74382765835989e-07,5.18048230522008e-07
fp16,7,T,0.05,T,0.962648955292953,0.962645056433462,5.35265480250748e-05,3.68865217475601e-06,5.72152001998308e-05,0.999995949863686,17984.5140553804,17984.441215647,0.0214106192100299,1,5.35265480250748e-05,0.962648955292953
fp16,7,T,0.05,A,1.42670057932363e-05,1.42670057932363e-05,0,0,0,1,,,0,1,0,1.42670057932363e-05
fp16,7,T,0.05,V,0.000551695354090173,0.000551695354090173,0,0,0,1,,,0,1,0,0.000551695354090173
fp16,7,T,0.05,TA,0.491720006897909,0.491400114524929,2.74896703566008e-05,2.00794079448685e-06,2.94976111510877e-05,0.999349442022915,17887.446466954,17875.8096459652,0.0109958681426403,1,2.74896703566008e-05,0.491720006897909
fp16,7,T,0.05,TV,0.551103336494138,0.5509831483159,2.6941463590449e-05,2.12539360293731e-06,2.90668571933863e-05,0.999781913535486,20455.5826985401,20451.1216128298,0.0107765854361796,1,2.6941463590449e-05,0.551103336494138
fp16,7,T,0.05,AV,0.00186682675105893,0.00186682675105893,0,0,0,1,,,0,1,0,0.00186682675105893
fp16,7,T,0.05,TAV,0.227034354135019,0.227010660495969,6.49223079402523e-06,4.43750376366179e-07,6.93598117039141e-06,0.999895638529509,34970.160694835,34966.5111574416,0.00259689231761009,1,6.49223079402523e-06,0.227034354135019
fp16,7,T,0.05,U,0.112988333819616,0.112987888574492,5.94739422500831e-06,4.09850241639558e-07,6.3572444666476e-06,0.999996059370837,18997.9560030692,18997.8811391697,0.00237895769000332,0.333333333333333,1.78421826750249e-05,0.338965001458847
fp16,7,T,0.05,B,0.245618578935225,0.245516467766183,4.19460747212675e-06,3.71192826635675e-07,4.5658002987624e-06,0.999584269359899,58555.7958801545,58531.4524416516,0.0016778429888507,0.333333333333333,1.25838224163802e-05,0.736855736805674
fp16,7,T,0.05,U+B,0.172946436887751,0.172903317820233,2.42328515659317e-06,1.82071644148612e-07,2.60535680074184e-06,0.999750679642238,71368.5867373909,71350.7930958126,0.000969314062637267,0.166666666666667,1.4539710939559e-05,1.03767862132651
fp16,7,T,0.05,HMSC,0.180223413584725,0.180182668974009,1.84867662077262e-06,1.42557291994043e-07,1.99123391276666e-06,0.999773921656982,97487.7983307888,97465.7584508776,0.000739470648309049,0.142857142857143,1.29407363454084e-05,1.26156389509308
fp16,7,T,0.05,delta_TA,0.0804836610724303,0.0806120251505137,8.58281104769132e-05,6.19645023848691e-06,9.20245607154001e-05,1.00159490853638,937.73078103682,939.22637586432,0.0343312441907653,3,2.86093701589711e-05,0.0268278870241434
fp16,7,T,0.05,delta_TV,0.0687863952890704,0.0688278232449513,7.96958691571479e-05,5.7889969335763e-06,8.54848660907242e-05,1.00060226961606,863.111175228346,863.631000864467,0.0318783476628592,3,2.65652897190493e-05,0.0229287984296901
fp16,7,T,0.05,delta_AV,0.00025412904663722,0.00025412904663722,0,0,0,1,,,0,3,0,8.47096822124067e-05
fp16,7,T,0.05,delta_TAV,3.62633761365405e-06,2.63107671320828e-06,0.000100510539448789,7.53521613888187e-06,0.000108045755587671,0.725546541309786,0.0360791777015752,0.026177122594679,0.0402042157795157,7,1.43586484926842e-05,5.18048230522008e-07
fp16,7,T,0.05,g1,1.01689500437654,1.01689099717043,5.35265480250748e-05,3.68865217475601e-06,5.72152001998308e-05,0.999996059370837,18997.9560030692,18997.8811391698,0.0214106192100299,3,1.78421826750249e-05,0.338965001458848
fp16,7,T,0.05,g2,0.280928201592196,0.281251729652788,0.000259937158623163,1.90449609889993e-05,0.000278982119612163,1.00115163966721,1080.75429877059,1081.99893829156,0.103974863449265,15,1.73291439082109e-05,0.018728546772813
fp16,7,T,0.05,g3,3.62633761365405e-06,2.63107671320828e-06,0.000100510539448789,7.53521613888187e-06,0.000108045755587671,0.725546541309786,0.0360791777015752,0.026177122594679,0.0402042157795157,7,1.43586484926842e-05,5.18048230522008e-07
fp16,7,T,0.1,T,0.962648955292953,0.962641166965112,0.000214106238558032,1.47545866126356e-05,0.000228860825170668,0.999991909482893,4496.12753825496,4496.0911622582,0.0214106238558032,1,0.000214106238558032,0.962648955292953
fp16,7,T,0.1,A,1.42670057932363e-05,1.42670057932363e-05,0,0,0,1,,,0,1,0,1.42670057932363e-05
fp16,7,T,0.1,V,0.000551695354090173,0.000551695354090173,0,0,0,1,,,0,1,0,0.000551695354090173
fp16,7,T,0.1,TA,0.491720006897909,0.490523233034891,0.000109896796784404,1.07706012099374e-05,0.000120667397994342,0.997566147713679,4474.3797934581,4463.48981396792,0.0109896796784404,1,0.000109896796784404,0.491720006897909
fp16,7,T,0.1,TV,0.551103336494138,0.550384002793,0.000107730285018436,1.06912204049695e-05,0.000118421505423405,0.998694738983593,5115.58413123875,5108.90695869609,0.0107730285018436,1,0.000107730285018436,0.551103336494138
fp16,7,T,0.1,AV,0.00186682675105893,0.00186682675105893,0,0,0,1,,,0,1,0,0.00186682675105893
fp16,7,T,0.1,TAV,0.227034354135019,0.226926997654333,2.59512408785356e-05,1.9152430190643e-06,2.78664838975999e-05,0.999527135524951,8748.4970448099,8744.36019134734,0.00259512408785356,1,2.59512408785356e-05,0.227034354135019
fp16,7,T,0.1,U,0.112988333819616,0.112987444401801,2.37895820620036e-05,1.63939851251506e-06,2.54289805745176e-05,0.999992128233203,4749.48797020185,4749.45058334015,0.00237895820620036,0.333333333333333,7.13687461860107e-05,0.338965001458847
fp16,7,T,0.1,B,0.245618578935225,0.245176535297867,1.67833314652876e-05,2.55375890221645e-06,1.93370903675039e-05,0.998200284199698,14634.6736607824,14608.3354073628,0.00167833314652876,0.333333333333333,5.03499943958627e-05,0.736855736805674
fp16,7,T,0.1,U+B,0.172946436887751,0.172760388924445,9.69909406793213e-06,9.85666675783984e-07,1.06847607437164e-05,0.998924245178713,17831.1949215504,17812.0129276443,0.000969909406793212,0.166666666666667,5.81945644075928e-05,1.03767862132651
fp16,7,T,0.1,HMSC,0.180223413584725,0.1800469569184,7.40026279829009e-06,8.03218602588846e-07,8.20348140087888e-06,0.999020900432325,24353.6504712195,24329.8058225718,0.000740026279829008,0.142857142857143,5.18018395880306e-05,1.26156389509308
fp16,7,T,0.1,delta_TA,0.0804836610724303,0.0809666065645902,0.000343080739716579,2.7716611402579e-05,0.000370797351119158,1.00600054080201,234.5910211658,235.99869416009,0.0343080739716579,3,0.000114360246572193,0.0268278870241434
fp16,7,T,0.1,delta_TV,0.0687863952890704,0.0690387628098696,0.000318747654502389,2.55087998419587e-05,0.000344256454344347,1.00366885806036,215.80204377176,216.593790839494,0.0318747654502389,3,0.000106249218167463,0.0229287984296901
fp16,7,T,0.1,delta_AV,0.00025412904663722,0.00025412904663722,0,0,0,1,,,0,3,0,8.47096822124067e-05
fp16,7,T,0.1,delta_TAV,3.62633761365405e-06,4.65701501945759e-07,0.000401887547485037,3.82175303777583e-05,0.000440105077862795,0.128421992533811,0.00902326443391251,0.00115878559776251,0.0401887547485037,7,5.74125067835767e-05,5.18048230522008e-07
fp16,7,T,0.1,g1,1.01689500437654,1.01688699961621,0.000214106238558032,1.47545866126356e-05,0.000228860825170668,0.999992128233204,4749.48797020187,4749.45058334016,0.0214106238558032,3,7.13687461860106e-05,0.338965001458848
fp16,7,T,0.1,g2,0.280928201592196,0.282340448179708,0.00103945260801986,8.65110093792103e-05,0.00112596361739905,1.00502707303684,270.265521895568,271.624166413478,0.103945260801986,15,6.9296840534657e-05,0.018728546772813
fp16,7,T,0.1,g3,3.62633761365405e-06,4.65701501945759e-07,0.000401887547485037,3.82175303777583e-05,0.000440105077862795,0.128421992533811,0.00902326443391251,0.00115878559776251,0.0401887547485037,7,5.74125067835767e-05,5.18048230522008e-07
fp16,7,A,0.01,T,0.962648955292953,0.962648955292953,0,0,0,1,,,0,1,0,0.962648955292953
fp16,7,A,0.01,A,1.42670057932363e-05,1.42409122054091e-05,3.60241680422223e-06,2.43112396666353e-07,3.84552920088858e-06,0.998171053674092,3.96039841267523,3.95315505654924,0.0360241680422223,1,3.60241680422223e-06,1.42670057932363e-05
fp16,7,A,0.01,V,0.000551695354090173,0.000551695354090173,0,0,0,1,,,0,1,0,0.000551695354090173
fp16,7,A,0.01,TA,0.491720006897909,0.491717867407716,1.52381517163654e-06,9.91791941932757e-08,1.62299436582981e-06,0.99999564896656,322690.058512684,322688.654477448,0.0152381517163654,1,1.52381517163654e-06,0.491720006897909
fp16,7,A,0.01,TV,0.551103336494138,0.551103336494138,0,0,0,1,,,0,1,0,0.551103336494138
fp16,7,A,0.01,AV,0.00186682675105893,0.00186763536880205,1.7285388474065e-06,1.16573773218691e-07,1.84511262062519e-06,1.00043315092987,1080.00277451671,1080.47057872275,0.017285388474065,1,1.7285388474065e-06,0.00186682675105893
fp16,7,A,0.01,TAV,0.227034354135019,0.22703095063972,2.94247526460463e-07,1.81728198788387e-08,3.12420346339302e-07,0.999985008897392,771576.08380278,771564.517026538,0.00294247526460463,1,2.94247526460463e-07,0.227034354135019
fp16,7,A,0.01,U,0.112988333819616,0.112987559427551,4.0026853380247e-07,2.70124885184831e-08,4.27281022320941e-07,0.999993146265295,282281.329352196,282279.394670853,0.0040026853380247,0.333333333333333,1.20080560140741e-06,0.338965001458847
fp16,7,A,0.01,B,0.245618578935225,0.245621166294991,2.71642939723321e-07,1.72204714064831e-08,2.88863411129804e-07,1.0000105340556,904196.439581301,904205.964436868,0.00271642939723321,0.333333333333333,8.14928819169962e-07,0.736855736805674
fp16,7,A,0.01,U+B,0.172946436887751,0.172947043402158,1.32993958155497e-07,8.88013255183975e-09,1.41874090707337e-07,1.00000350694942,1300408.22369947,1300412.78416534,0.00132993958155497,0.166666666666667,7.9796374893298e-07,1.03767862132651
fp16,7,A,0.01,HMSC,0.180223413584725,0.180223511078101,9.16311092071714e-08,6.34701933474404e-09,9.79781285419156e-08,1.00000054095843,1966836.53776637,1966837.60174319,0.000916311092071714,0.142857142857143,6.414177644502e-07,1.26156389509308
fp16,7,A,0.01,delta_TA,0.0804836610724303,0.0804825659133825,5.72279514437742e-06,3.8445147386119e-07,6.10724661823861e-06,0.999986392777948,14063.6977284613,14063.5063606035,0.0572279514437742,3,1.90759838145914e-06,0.0268278870241434
fp16,7,A,0.01,delta_TV,0.0687863952890704,0.0687863952890704,0,0,0,1,,,0,3,0,0.0229287984296901
fp16,7,A,0.01,delta_AV,0.00025412904663722,0.000254537700832585,5.99381325124432e-06,3.9593815434195e-07,6.38975140558627e-06,1.00160805779887,42.3985593118809,42.4667386458433,0.0599381325124432,3,1.99793775041477e-06,8.47096822124067e-05
fp16,7,A,0.01,delta_TAV,3.62633761365405e-06,3.68314710817924e-06,7.91879984275887e-06,5.07674188676539e-07,8.42647403143541e-06,1.01566580406394,0.457940304801372,0.46511430788937,0.0791879984275887,7,1.13125712039412e-06,5.18048230522008e-07
fp16,7,A,0.01,g1,1.01689500437654,1.01688803484796,3.60241680422223e-06,2.43112396666353e-07,3.84552920088858e-06,0.999993146265294,282281.329352197,282279.394670853,0.0360241680422223,3,1.20080560140741e-06,0.338965001458848
fp16,7,A,0.01,g2,0.280928201592196,0.280912574097162,1.93732952106673e-05,1.28425756424069e-06,2.0657552774908e-05,0.999944371925123,14500.795994556,14499.9893431907,0.193732952106673,15,1.29155301404449e-06,0.018728546772813
fp16,7,A,0.01,g3,3.62633761365405e-06,3.68314710817924e-06,7.91879984275887e-06,5.07674188676539e-07,8.42647403143541e-06,1.01566580406394,0.457940304801372,0.46511430788937,0.0791879984275887,7,1.13125712039412e-06,5.18048230522008e-07
fp16,7,A,0.05,T,0.962648955292953,0.962648955292953,0,0,0,1,,,0,1,0,0.962648955292953
fp16,7,A,0.05,A,1.42670057932363e-05,1.41367168377049e-05,9.00603889250489e-05,6.0778574672499e-06,9.61382463922987e-05,0.990867813652029,0.158415991353421,0.156969306999883,0.0360241555700195,1,9.00603889250489e-05,1.42670057932363e-05
fp16,7,A,0.05,V,0.000551695354090173,0.000551695354090173,0,0,0,1,,,0,1,0,0.000551695354090173
fp16,7,A,0.05,TA,0.491720006897909,0.491706038586207,3.80863383193069e-05,2.53682324414041e-06,4.06231615634473e-05,0.999971592956346,12910.6663595603,12910.2996056975,0.0152345353277227,1,3.80863383193069e-05,0.491720006897909
fp16,7,A,0.05,TV,0.551103336494138,0.551103336494138,0,0,0,1,,,0,1,0,0.551103336494138
fp16,7,A,0.05,AV,0.00186682675105893,0.0018702533793562,4.31831143843169e-05,2.96031573021054e-06,4.61434301145271e-05,1.00183553631601,43.2304797297556,43.3098308452583,0.0172732457537268,1,4.31831143843169e-05,0.00186682675105893
fp16,7,A,0.05,TAV,0.227034354135019,0.227017313642334,7.35189203522312e-06,4.5836401270478e-07,7.8102560479279e-06,0.999924943109383,30881.0783737425,30878.7605360209,0.00294075681408925,1,7.35189203522312e-06,0.227034354135019
fp16,7,A,0.05,U,0.112988333819616,0.1129844601022,1.0006709880561e-05,6.75317496361096e-07,1.06820273769224e-05,0.999965715775383,11291.2570833203,11290.8699713263,0.00400268395222439,0.333333333333333,3.00201296416829e-05,0.338965001458847
fp16,7,A,0.05,B,0.245618578935225,0.245628383857507,6.78683067004236e-06,4.34730014193502e-07,7.22156068423554e-06,1.00003991930222,36190.4681104548,36191.9128086887,0.00271473226801694,0.333333333333333,2.03604920101271e-05,0.736855736805674
fp16,7,A,0.05,U+B,0.172946436887751,0.172948154317713,3.3243398844175e-06,2.23444008701354e-07,3.547783893119e-06,1.00000993041541,52024.2944165908,52024.8110394456,0.001329735953767,0.166666666666667,1.9946039306505e-05,1.03767862132651
fp16,7,A,0.05,HMSC,0.180223413584725,0.180222747352716,2.29052011274061e-06,1.5963752664804e-07,2.45015763938864e-06,0.999996303299355,78682.3100056031,78682.019140657,0.000916208045096243,0.142857142857143,1.60336407891843e-05,1.26156389509308
fp16,7,A,0.05,delta_TA,0.0804836610724303,0.080479504127427,0.000143053713669486,9.69339890287046e-06,0.000152747112572355,0.999948350448427,562.61147654217,562.582417911697,0.0572214854677944,3,4.7684571223162e-05,0.0268278870241434
fp16,7,A,0.05,delta_TV,0.0687863952890704,0.0687863952890704,0,0,0,1,,,0,3,0,0.0229287984296901
fp16,7,A,0.05,delta_AV,0.00025412904663722,0.000255947125554511,0.000149802146000637,9.90589828772272e-06,0.000159708044288359,1.00715415628929,1.6964312823405,1.70856781686841,0.0599208584002549,3,4.99340486668791e-05,8.47096822124067e-05
fp16,7,A,0.05,delta_TAV,3.62633761365405e-06,3.87750675328555e-06,0.000197918438018194,1.2715679676704e-05,0.000210634117694897,1.06926248088038,0.018322383957581,0.0195914377261258,0.0791673752072778,7,2.82740625740278e-05,5.18048230522008e-07
fp16,7,A,0.05,g1,1.01689500437654,1.0168601409198,9.00603889250489e-05,6.0778574672499e-06,9.61382463922987e-05,0.999965715775378,11291.2570833203,11290.8699713262,0.0360241555700195,3,3.0020129641683e-05,0.338965001458848
fp16,7,A,0.05,g2,0.280928201592196,0.280860098796165,0.000484254289963378,3.2116886560226e-05,0.000516371176523595,0.999757579354282,580.125375065734,579.984740697713,0.193701715985351,15,3.22836193308919e-05,0.018728546772813
fp16,7,A,0.05,g3,3.62633761365405e-06,3.87750675328555e-06,0.000197918438018194,1.2715679676704e-05,0.000210634117694897,1.06926248088038,0.018322383957581,0.0195914377261258,0.0791673752072778,7,2.82740625740278e-05,5.18048230522008e-07
fp16,7,A,0.1,T,0.962648955292953,0.962648955292953,0,0,0,1,,,0,1,0,0.962648955292953
fp16,7,A,0.1,A,1.42670057932363e-05,1.40070082792177e-05,0.000360241607692629,2.43114698849992e-05,0.000384553077577624,0.981776308372855,0.0396039921224464,0.0388822611828031,0.0360241607692629,1,0.000360241607692629,1.42670057932363e-05
fp16,7,A,0.1,V,0.000551695354090173,0.000551695354090173,0,0,0,1,,,0,1,0,0.000551695354090173
fp16,7,A,0.1,TA,0.491720006897909,0.491682965680708,0.000152176627607091,1.062642192316e-05,0.000162803049530251,0.999924670103552,3231.24526170665,3231.00185233569,0.0152176627607091,1,0.000152176627607091,0.491720006897909
fp16,7,A,0.1,TV,0.551103336494138,0.551103336494138,0,0,0,1,,,0,1,0,0.551103336494138
fp16,7,A,0.1,AV,0.00186682675105893,0.00187214640925222,0.00017241520825297,1.23232140818062e-05,0.000184738422334775,1.00284957251136,10.8275062854078,10.8583600496853,0.017241520825297,1,0.00017241520825297,0.00186682675105893
fp16,7,A,0.1,TAV,0.227034354135019,0.226999917992524,2.93592505062295e-05,1.91331013702147e-06,3.12725606432509e-05,0.999848321886676,7732.97513459502,7731.80221151622,0.00293592505062295,1,2.93592505062295e-05,0.227034354135019
fp16,7,A,0.1,U,0.112988333819616,0.112980585934881,4.00268452991806e-05,2.70127443166658e-06,4.27281197308481e-05,0.999931427568909,2822.81386342303,2822.62029621389,0.00400268452991806,0.333333333333333,0.000120080535897542,0.338965001458847
fp16,7,A,0.1,B,0.245618578935225,0.245630177565173,2.71053762421925e-05,1.78317817472668e-06,2.88885544169175e-05,1.00004722211976,9061.61850477811,9062.04641361232,0.00271053762421925,0.333333333333333,8.13161287265775e-05,0.736855736805674
fp16,7,A,0.1,U+B,0.172946436887751,0.172946510250466,1.32939840275497e-05,9.07170557400192e-07,1.42011545849505e-05,1.00000042419327,13009.3760101823,13009.3815286721,0.00132939840275497,0.166666666666667,7.97639041652981e-05,1.03767862132651
fp16,7,A,0.1,HMSC,0.180223413584725,0.180219094587544,9.1604305022362e-06,6.49751786639779e-07,9.81018228887598e-06,0.99997603531586,19674.1205056608,19673.6490215771,0.00091604305022362,0.142857142857143,6.41230135156534e-05,1.26156389509308
fp16,7,A,0.1,delta_TA,0.0804836610724303,0.080479029492433,0.000571970722850378,3.93692942358251e-05,0.000611340017086193,0.999942453164585,140.712903400624,140.704805818331,0.0571970722850378,3,0.000190656907616793,0.0268278870241434
fp16,7,A,0.1,delta_TV,0.0687863952890704,0.0687863952890704,0,0,0,1,,,0,3,0,0.0229287984296901
fp16,7,A,0.1,delta_AV,0.00025412904663722,0.000257201963266068,0.000598710897275507,3.99052149302719e-05,0.000638616112205725,1.01209195355474,0.424460366085968,0.429592921118508,0.0598710897275507,3,0.000199570299091836,8.47096822124067e-05
fp16,7,A,0.1,delta_TAV,3.62633761365405e-06,4.04054806938768e-06,0.000791067475354167,5.12113408446098e-05,0.000842278816198673,1.11422280544812,0.0045841065732484,0.00510771608651803,0.0791067475354167,7,0.00011300963933631,5.18048230522008e-07
fp16,7,A,0.1,g1,1.01689500437654,1.01682527341393,0.000360241607692629,2.43114698849992e-05,0.000384553077577624,0.999931427568907,2822.813863423,2822.62029621386,0.0360241607692629,3,0.000120080535897543,0.338965001458848
fp16,7,A,0.1,g2,0.280928201592196,0.28081769670968,0.00193612795471136,0.000128698349894802,0.00206482630460597,0.999606643683727,145.097952285946,145.040877089936,0.193612795471136,15,0.000129075196980758,0.018728546772813
fp16,7,A,0.1,g3,3.62633761365405e-06,4.04054806938768e-06,0.000791067475354167,5.12113408446098e-05,0.000842278816198673,1.11422280544812,0.0045841065732484,0.00510771608651803,0.0791067475354167,7,0.00011300963933631,5.18048230522008e-07
fp16,7,V,0.01,T,0.962648955292953,0.962648955292953,0,0,0,1,,,0,1,0,0.962648955292953
fp16,7,V,0.01,A,1.42670057932363e-05,1.42670057932363e-05,0,0,0,1,,,0,1,0,1.42670057932363e-05
fp16,7,V,0.01,V,0.000551695354090173,0.000552092108878234,3.73292504784881e-06,2.48317739509972e-07,3.98124278735878e-06,1.00071915557222,147.791704097595,147.897989325125,0.0373292504784881,1,3.73292504784881e-06,0.000551695354090173
fp16,7,V,0.01,TA,0.491720006897909,0.491720006897909,0,0,0,1,,,0,1,0,0.491720006897909
fp16,7,V,0.01,TV,0.551103336494138,0.551097387389654,1.71368749620121e-06,1.01100537766953e-07,1.81478803396816e-06,0.999989205101675,321589.168221036,321585.696698663,0.0171368749620121,1,1.71368749620121e-06,0.551103336494138
fp16,7,V,0.01,AV,0.00186682675105893,0.0018659157344306,1.73284175364926e-06,1.06416464996803e-07,1.83925821864606e-06,0.999511997228553,1077.32096547622,1076.79522985933,0.0173284175364926,1,1.73284175364926e-06,0.00186682675105893
fp16,7,V,0.01,TAV,0.227034354135019,0.227039690598139,3.38999595934466e-07,2.09494388967996e-08,3.59949034831265e-07,1.00002350509085,669718.657065622,669734.398863501,0.00338999595934466,1,3.38999595934466e-07,0.227034354135019
fp16,7,V,0.01,U,0.112988333819616,0.112990226127587,4.14769449760978e-07,2.75908599455523e-08,4.4236030970652e-07,1.0000167478173,272412.382070879,272416.944383683,0.00414769449760978,0.333333333333333,1.24430834928293e-06,0.338965001458847
fp16,7,V,0.01,B,0.245618578935225,0.245613771420892,3.24443113350727e-07,1.9299066135166e-08,3.43742179485889e-07,0.999980426910889,757046.671136175,757031.85339422,0.00324443113350727,0.333333333333333,9.73329340052181e-07,0.736855736805674
fp16,7,V,0.01,U+B,0.172946436887751,0.17294559040733,1.67760641844827e-07,1.05833547805112e-08,1.7834399662534e-07,0.999995105534196,1030911.86935086,1030906.82358797,0.00167760641844827,0.166666666666667,1.00656385106896e-06,1.03767862132651
fp16,7,V,0.01,HMSC,0.180223413584725,0.180223352145613,1.13378359989649e-07,7.19587173818487e-09,1.20574231727835e-07,0.999999659094724,1589575.06177703,1589574.51988251,0.00113378359989649,0.142857142857143,7.93648519927546e-07,1.26156389509308
fp16,7,V,0.01,delta_TA,0.0804836610724303,0.0804836610724303,0,0,0,1,,,0,3,0,0.0268278870241434
fp16,7,V,0.01,delta_TV,0.0687863952890704,0.0687929266338397,6.0439335266638e-06,3.84774943703442e-07,6.42870847036724e-06,1.00009495111267,11381.0641671699,11382.144811876,0.060439335266638,3,2.01464450888793e-06,0.0229287984296901
fp16,7,V,0.01,delta_AV,0.00025412904663722,0.000253524011820737,5.48197578047587e-06,3.60386100708315e-07,5.84236188118419e-06,0.997619182755813,46.3571998151294,46.2468317944173,0.0548197578047587,3,1.82732526015862e-06,8.47096822124067e-05
fp16,7,V,0.01,delta_TAV,3.62633761365405e-06,3.51824931283327e-06,7.86395350176098e-06,4.93991033348032e-07,8.35794453510901e-06,0.970193536196464,0.461134162713705,0.447389383984205,0.0786395350176098,7,1.123421928823e-06,5.18048230522008e-07
fp16,7,V,0.01,g1,1.01689500437654,1.01691203514828,3.73292504784881e-06,2.48317739509972e-07,3.98124278735878e-06,1.00001674781729,272412.382070879,272416.944383682,0.0373292504784881,3,1.24430834928294e-06,0.338965001458848
fp16,7,V,0.01,g2,0.280928201592196,0.280961529926056,1.9078748134735e-05,1.24897967851249e-06,2.03277278132474e-05,1.00011863648317,14724.6663988784,14726.4132815158,0.190787481347349,15,1.27191654231566e-06,0.018728546772813
fp16,7,V,0.01,g3,3.62633761365405e-06,3.51824931283327e-06,7.86395350176098e-06,4.93991033348032e-07,8.35794453510901e-06,0.970193536196464,0.461134162713705,0.447389383984205,0.0786395350176098,7,1.123421928823e-06,5.18048230522008e-07
fp16,7,V,0.05,T,0.962648955292953,0.962648955292953,0,0,0,1,,,0,1,0,0.962648955292953
fp16,7,V,0.05,A,1.42670057932363e-05,1.42670057932363e-05,0,0,0,1,,,0,1,0,1.42670057932363e-05
fp16,7,V,0.05,V,0.000551695354090173,0.000553680747571323,9.33231469292936e-05,6.20793332429082e-06,9.95310802535838e-05,1.00359871343202,5.91166685054209,5.93294124544278,0.0373292587717174,1,9.33231469292936e-05,0.000551695354090173
fp16,7,V,0.05,TA,0.491720006897909,0.491720006897909,0,0,0,1,,,0,1,0,0.491720006897909
fp16,7,V,0.05,TV,0.551103336494138,0.551106443691731,4.28265698236128e-05,2.6294457160742e-06,4.5456015539687e-05,1.00000563813969,12868.2576905863,12868.3302436207,0.0171306279294451,1,4.28265698236128e-05,0.551103336494138
fp16,7,V,0.05,AV,0.00186682675105893,0.00186073820727108,4.33073865684427e-05,2.69508093320057e-06,4.6002467501643e-05,0.996738559813116,43.1064282327129,42.9658391953617,0.0173229546273771,1,4.33073865684427e-05,0.00186682675105893
fp16,7,V,0.05,TAV,0.227034354135019,0.227076606691908,8.46900607482908e-06,5.30133553396746e-07,8.99913962822582e-06,1.00018610644654,26807.6740208975,26812.6631018494,0.00338760242993163,1,8.46900607482908e-06,0.227034354135019
fp16,7,V,0.05,U,0.112988333819616,0.112997796438944,1.03692385476992e-05,6.8977036936565e-07,1.10590089170652e-05,1.00008374864031,10896.4928620228,10897.4054284841,0.00414769541907969,0.333333333333333,3.11077156430977e-05,0.338965001458847
fp16,7,V,0.05,B,0.245618578935225,0.245595972547673,8.10774301318314e-06,5.04610934455452e-07,8.61235394763849e-06,0.999907961410536,30294.322172749,30291.5339260674,0.00324309720527326,0.333333333333333,2.43232290395494e-05,0.736855736805674
fp16,7,V,0.05,U+B,0.172946436887751,0.172942805369507,4.19325274272045e-06,2.68361569592878e-07,4.46161431231334e-06,0.999979002063821,41243.9811046422,41243.1150661592,0.00167730109708818,0.166666666666667,2.51595164563227e-05,1.03767862132651
fp16,7,V,0.05,HMSC,0.180223413584725,0.180225613708401,2.83434367292711e-06,1.82969376076327e-07,3.01731304900342e-06,1.00001220775721,63585.5896044545,63586.3658418941,0.00113373746917084,0.142857142857143,1.98404057104898e-05,1.26156389509308
fp16,7,V,0.05,delta_TA,0.0804836610724303,0.0804836610724303,0,0,0,1,,,0,3,0,0.0268278870241434
fp16,7,V,0.05,delta_TV,0.0687863952890704,0.0688074483487683,0.000151088535424135,9.72919573730319e-06,0.000160817731161431,1.00030606429672,455.272103180918,455.411445716993,0.0604354141696539,3,5.03628451413782e-05,0.0229287984296901
fp16,7,V,0.05,delta_AV,0.00025412904663722,0.0002505472396216,0.000137027450136513,9.09961278959962e-06,0.000146127062926108,0.985905558364866,1.85458494910359,1.82844560978106,0.0548109800546052,3,4.5675816712171e-05,8.47096822124067e-05
fp16,7,V,0.05,delta_TAV,3.62633761365405e-06,3.06008487059459e-06,0.000196542619340093,1.26033616199239e-05,0.000209145980960005,0.843849965616167,0.018450642541703,0.0155695740744123,0.0786170477360372,7,2.80775170485847e-05,5.18048230522008e-07
fp16,7,V,0.05,g1,1.01689500437654,1.01698016795049,9.33231469292936e-05,6.20793332429082e-06,9.95310802535838e-05,1.00008374864031,10896.4928620227,10897.405428484,0.0373292587717174,3,3.11077156430979e-05,0.338965001458848
fp16,7,V,0.05,g2,0.280928201592196,0.281090279885659,0.00047693374545583,3.15500621653552e-05,0.000508483807621182,1.0005769384937,589.029827033308,589.369661014459,0.190773498182332,15,3.17955830303887e-05,0.018728546772813
fp16,7,V,0.05,g3,3.62633761365405e-06,3.06008487059459e-06,0.000196542619340093,1.26033616199239e-05,0.000209145980960005,0.843849965616167,0.018450642541703,0.0155695740744123,0.0786170477360372,7,2.80775170485847e-05,5.18048230522008e-07
fp16,7,V,0.1,T,0.962648955292953,0.962648955292953,0,0,0,1,,,0,1,0,0.962648955292953
fp16,7,V,0.1,A,1.42670057932363e-05,1.42670057932363e-05,0,0,0,1,,,0,1,0,1.42670057932363e-05
fp16,7,V,0.1,V,0.000551695354090173,0.000555669659253095,0.000373292619940834,2.4831700042575e-05,0.00039812431998339,1.00720380393537,1.47791658505763,1.48856320636922,0.0373292619940834,1,0.000373292619940834,0.000551695354090173
fp16,7,V,0.1,TA,0.491720006897909,0.491720006897909,0,0,0,1,,,0,1,0,0.491720006897909
fp16,7,V,0.1,TV,0.551103336494138,0.551189034473983,0.000171016513812831,1.15498919574827e-05,0.000182566405770313,1.00015550256036,3222.51532443991,3223.01643382365,0.0171016513812831,1,0.000171016513812831,0.551103336494138
fp16,7,V,0.1,AV,0.00186682675105893,0.00185085924940285,0.000172982642165059,1.11701167608122e-05,0.00018415275892587,0.991446714781098,10.7919888822002,10.6996819232115,0.0172982642165059,1,0.000172982642165059,0.00186682675105893
fp16,7,V,0.1,TAV,0.227034354135019,0.227156889724682,3.37976954604996e-05,2.21199849040289e-06,3.60096939509025e-05,1.00053972267823,6717.4507327093,6721.07629320961,0.00337976954604996,1,3.37976954604996e-05,0.227034354135019
fp16,7,V,0.1,U,0.112988333819616,0.113007259227193,4.14769577712038e-05,2.75907778250835e-06,4.42360355537135e-05,1.00016749877565,2724.12298035176,2724.57926761569,0.00414769577712038,0.333333333333333,0.000124430873313612,0.338965001458847
fp16,7,V,0.1,B,0.245618578935225,0.245576468233846,3.23766514511793e-05,2.20549872777705e-06,3.45821501789555e-05,0.999828552459016,7586.2872757423,7584.98662544367,0.00323766514511793,0.333333333333333,9.71299543535378e-05,0.736855736805674
fp16,7,V,0.1,U+B,0.172946436887751,0.17294047491251,1.67610634969925e-05,1.11144982744511e-06,1.78725133244378e-05,0.99996552704208,10318.345069141,10317.9893652656,0.00167610634969925,0.166666666666667,0.000100566380981955,1.03767862132651
fp16,7,V,0.1,HMSC,0.180223413584725,0.18023379130524,1.13325875524764e-05,7.63263479160805e-07,1.20958510316371e-05,1.00005758253219,15903.1123960162,15904.0281374977,0.00113325875524764,0.142857142857143,7.93281128673345e-05,1.26156389509308
fp16,7,V,0.1,delta_TA,0.0804836610724303,0.0804836610724303,0,0,0,1,,,0,3,0,0.0268278870241434
fp16,7,V,0.1,delta_TV,0.0687863952890704,0.0688004185674783,0.00060405380922547,3.99918210308098e-05,0.000644045630256205,1.0002038670343,113.874615536768,113.897830816919,0.060405380922547,3,0.000201351269741823,0.0229287984296901
fp16,7,V,0.1,delta_AV,0.00025412904663722,0.000245605262222108,0.000547814783743804,3.70605825771791e-05,0.000584875366320923,0.966458834486245,0.463895926467126,0.448336316416335,0.0547814783743804,3,0.000182604927914601,8.47096822124067e-05
fp16,7,V,0.1,delta_TAV,3.62633761365405e-06,2.44552761028557e-06,0.000785370499389096,5.23947047094194e-05,0.000837765204098379,0.67437946237481,0.00461735908908575,0.00311385214008909,0.0785370499389096,7,0.000112195785627014,5.18048230522008e-07
fp16,7,V,0.1,g1,1.01689500437654,1.01706533304474,0.000373292619940834,2.4831700042575e-05,0.00039812431998339,1.00016749877565,2724.12298035176,2724.57926761569,0.0373292619940834,3,0.000124430873313611,0.338965001458848
fp16,7,V,0.1,g2,0.280928201592196,0.281242446881562,0.00190712873704338,0.000128514278329382,0.00203564301537251,1.00111859645128,147.304267475786,147.469041506643,0.190712873704338,15,0.000127141915802892,0.018728546772813
fp16,7,V,0.1,g3,3.62633761365405e-06,2.44552761028557e-06,0.000785370499389096,5.23947047094194e-05,0.000837765204098379,0.67437946237481,0.00461735908908575,0.00311385214008909,0.0785370499389096,7,0.000112195785627014,5.18048230522008e-07
fp16,7,AV,0.01,T,0.962648955292953,0.962648955292953,0,0,0,1,,,0,1,0,0.962648955292953
fp16,7,AV,0.01,A,1.42670057932363e-05,1.42409122054091e-05,3.60241680422223e-06,2.43112396666353e-07,3.84552920088858e-06,0.998171053674092,3.96039841267523,3.95315505654924,0.0360241680422223,1,3.60241680422223e-06,1.42670057932363e-05
fp16,7,AV,0.01,V,0.000551695354090173,0.000552092108878234,3.73292504784881e-06,2.48317739509972e-07,3.98124278735878e-06,1.00071915557222,147.791704097595,147.897989325125,0.0373292504784881,1,3.73292504784881e-06,0.000551695354090173
fp16,7,AV,0.01,TA,0.491720006897909,0.491717867407716,1.52381517163654e-06,9.91791941932757e-08,1.62299436582981e-06,0.99999564896656,322690.058512684,322688.654477448,0.0152381517163654,1,1.52381517163654e-06,0.491720006897909
fp16,7,AV,0.01,TV,0.551103336494138,0.551097387389654,1.71368749620121e-06,1.01100537766953e-07,1.81478803396816e-06,0.999989205101675,321589.168221036,321585.696698663,0.0171368749620121,1,1.71368749620121e-06,0.551103336494138
fp16,7,AV,0.01,AV,0.00186682675105893,0.00186672418400229,3.47915026944509e-06,2.1491515356795e-07,3.69406542301304e-06,0.999945058074309,536.575487254444,536.546006763895,0.0347915026944509,1,3.47915026944509e-06,0.00186682675105893
fp16,7,AV,0.01,TAV,0.227034354135019,0.227036292152038,6.34772686517153e-07,3.95342921066496e-08,6.74306978623802e-07,1.00000853622804,357662.449814441,357665.502902672,0.00634772686517153,1,6.34772686517153e-07,0.227034354135019
fp16,7,AV,0.01,U,0.112988333819616,0.112989451729037,8.16908810941356e-07,5.78962491124819e-08,8.74805060053877e-07,1.00000989402519,138312.051854863,138313.420317789,0.00816908810941356,0.333333333333333,2.45072643282407e-06,0.338965001458847
fp16,7,AV,0.01,B,0.245618578935225,0.245616358866737,5.91388554620102e-07,3.5719031532631e-08,6.27107586152741e-07,0.999990961316945,415325.215573382,415321.461580394,0.00591388554620102,0.333333333333333,1.77416566386031e-06,0.736855736805674
fp16,7,AV,0.01,U+B,0.172946436887751,0.172946196966991,3.00254711936922e-07,1.93428229865555e-08,3.19597534923475e-07,0.999998612745281,575999.076824093,575998.277766656,0.00300254711936922,0.166666666666667,1.80152827162153e-06,1.03767862132651
fp16,7,AV,0.01,HMSC,0.180223413584725,0.180223450327621,2.05306607488521e-07,1.3180046250528e-08,2.18486653739049e-07,1.00000020387415,877825.686125577,877825.865091544,0.00205306607488521,0.142857142857143,1.43714625241965e-06,1.26156389509308
fp16,7,AV,0.01,delta_TA,0.0804836610724303,0.0804825659133825,5.72279514437742e-06,3.8445147386119e-07,6.10724661823861e-06,0.999986392777948,14063.6977284613,14063.5063606035,0.0572279514437742,3,1.90759838145914e-06,0.0268278870241434
fp16,7,AV,0.01,delta_TV,0.0687863952890704,0.0687929266338397,6.0439335266638e-06,3.84774943703442e-07,6.42870847036724e-06,1.00009495111267,11381.0641671699,11382.144811876,0.060439335266638,3,2.01464450888793e-06,0.0229287984296901
fp16,7,AV,0.01,delta_AV,0.00025412904663722,0.000253932190201984,1.15488266352331e-05,7.80032757191148e-07,1.23288593924242e-05,0.999225368222008,22.0047503234592,21.9877047445919,0.115488266352331,3,3.84960887841103e-06,8.47096822124067e-05
fp16,7,AV,0.01,delta_TAV,3.62633761365405e-06,3.57419015494354e-06,1.56830952317713e-05,1.04339623166594e-06,1.67264914634371e-05,0.985619800397469,0.231225887496221,0.227900813080753,0.156830952317713,7,2.24044217596732e-06,5.18048230522008e-07
fp16,7,AV,0.01,g1,1.01689500437654,1.01690506556133,7.35217929847221e-06,5.21066242012341e-07,7.87324554048455e-06,1.00000989402519,138312.051854864,138313.420317789,0.0735217929847221,3,2.45072643282407e-06,0.338965001458848
fp16,7,AV,0.01,g2,0.280928201592196,0.280945901146614,3.84622275061179e-05,2.6981280484231e-06,4.11603555545408e-05,1.00006300383627,7304.00238903247,7304.46256920314,0.384622275061179,15,2.56414850040786e-06,0.018728546772813
fp16,7,AV,0.01,g3,3.62633761365405e-06,3.57419015494354e-06,1.56830952317713e-05,1.04339623166594e-06,1.67264914634371e-05,0.985619800397469,0.231225887496221,0.227900813080753,0.156830952317713,7,2.24044217596732e-06,5.18048230522008e-07
fp16,7,AV,0.05,T,0.962648955292953,0.962648955292953,0,0,0,1,,,0,1,0,0.962648955292953
fp16,7,AV,0.05,A,1.42670057932363e-05,1.41367168377049e-05,9.00603889250489e-05,6.0778574672499e-06,9.61382463922987e-05,0.990867813652029,0.158415991353421,0.156969306999883,0.0360241555700195,1,9.00603889250489e-05,1.42670057932363e-05
fp16,7,AV,0.05,V,0.000551695354090173,0.000553680747571323,9.33231469292936e-05,6.20793332429082e-06,9.95310802535838e-05,1.00359871343202,5.91166685054209,5.93294124544278,0.0373292587717174,1,9.33231469292936e-05,0.000551695354090173
fp16,7,AV,0.05,TA,0.491720006897909,0.491706038586207,3.80863383193069e-05,2.53682324414041e-06,4.06231615634473e-05,0.999971592956346,12910.6663595603,12910.2996056975,0.0152345353277227,1,3.80863383193069e-05,0.491720006897909
fp16,7,AV,0.05,TV,0.551103336494138,0.551106443691731,4.28265698236128e-05,2.6294457160742e-06,4.5456015539687e-05,1.00000563813969,12868.2576905863,12868.3302436207,0.0171306279294451,1,4.28265698236128e-05,0.551103336494138
fp16,7,AV,0.05,AV,0.00186682675105893,0.00186416484933167,8.69057044449121e-05,5.51786422735061e-06,9.24235686722621e-05,0.998574103501703,21.4810611453277,21.4504313754608,0.0347622817779648,1,8.69057044449121e-05,0.00186682675105893
fp16,7,AV,0.05,TAV,0.227034354135019,0.227059743356187,1.58524146161246e-05,1.00006534009153e-06,1.68524799562161e-05,1.00011182986498,14321.752214586,14323.3538142024,0.00634096584644984,1,1.58524146161246e-05,0.227034354135019
fp16,7,AV,0.05,U,0.112988333819616,0.112993922559321,2.04227110138201e-05,1.44740391462322e-06,2.18701149284426e-05,1.00004946298008,5532.48458263726,5532.75823581196,0.00816908440552803,0.333333333333333,6.12681330414603e-05,0.338965001458847
fp16,7,AV,0.05,B,0.245618578935225,0.245605798458796,1.47728078287056e-05,9.3210190896381e-07,1.57049097376702e-05,0.999947966165737,16626.3977561499,16625.5326209246,0.00590912313148226,0.333333333333333,4.43184234861169e-05,0.736855736805674
fp16,7,AV,0.05,U+B,0.172946436887751,0.172944531777037,7.50423017868422e-06,4.91043418199331e-07,7.99527359688325e-06,0.999988984388756,23046.5261285569,23046.2722569846,0.00300169207147369,0.166666666666667,4.50253810721053e-05,1.03767862132651
fp16,7,AV,0.05,HMSC,0.180223413584725,0.180224978092733,5.13213500270961e-06,3.34229101542318e-07,5.46636410425191e-06,1.00000868093649,35116.6548599312,35116.9597053818,0.00205285400108384,0.142857142857143,3.59249450189673e-05,1.26156389509308
fp16,7,AV,0.05,delta_TA,0.0804836610724303,0.080479504127427,0.000143053713669486,9.69339890287046e-06,0.000152747112572355,0.999948350448427,562.61147654217,562.582417911697,0.0572214854677944,3,4.7684571223162e-05,0.0268278870241434
fp16,7,AV,0.05,delta_TV,0.0687863952890704,0.0688074483487683,0.000151088535424135,9.72919573730319e-06,0.000160817731161431,1.00030606429672,455.272103180918,455.411445716993,0.0604354141696539,3,5.03628451413782e-05,0.0229287984296901
fp16,7,AV,0.05,delta_AV,0.00025412904663722,0.000252354545317401,0.000288618718973298,1.96442925878428e-05,0.000308263011561124,0.993017321934268,0.880500916715424,0.874352662277418,0.115447487589319,3,9.6206239657766e-05,8.47096822124067e-05
fp16,7,AV,0.05,delta_TAV,3.62633761365405e-06,3.290709296562e-06,0.000391863160303781,2.65050527490071e-05,0.000418368213052771,0.907447029799891,0.00925409168558442,0.00839759801357945,0.156745264121512,7,5.59804514719687e-05,5.18048230522008e-07
fp16,7,AV,0.05,g1,1.01689500437654,1.01694530303388,0.000183804399124382,1.3026635231609e-05,0.00019683103435598,1.00004946298007,5532.48458263724,5532.75823581191,0.0735217596497527,3,6.12681330414606e-05,0.338965001458848
fp16,7,AV,0.05,g2,0.280928201592196,0.281022088644156,0.000961387633256074,6.79714368213244e-05,0.00102935907007722,1.00033420301496,292.211166312525,292.308824165313,0.38455505330243,15,6.40925088837383e-05,0.018728546772813
fp16,7,AV,0.05,g3,3.62633761365405e-06,3.290709296562e-06,0.000391863160303781,2.65050527490071e-05,0.000418368213052771,0.907447029799891,0.00925409168558442,0.00839759801357945,0.156745264121512,7,5.59804514719687e-05,5.18048230522008e-07
fp16,7,AV,0.1,T,0.962648955292953,0.962648955292953,0,0,0,1,,,0,1,0,0.962648955292953
fp16,7,AV,0.1,A,1.42670057932363e-05,1.40070082792177e-05,0.000360241607692629,2.43114698849992e-05,0.000384553077577624,0.981776308372855,0.0396039921224464,0.0388822611828031,0.0360241607692629,1,0.000360241607692629,1.42670057932363e-05
fp16,7,AV,0.1,V,0.000551695354090173,0.000555669659253095,0.000373292619940834,2.4831700042575e-05,0.00039812431998339,1.00720380393537,1.47791658505763,1.48856320636922,0.0373292619940834,1,0.000373292619940834,0.000551695354090173
fp16,7,AV,0.1,TA,0.491720006897909,0.491682965680708,0.000152176627607091,1.062642192316e-05,0.000162803049530251,0.999924670103552,3231.24526170665,3231.00185233569,0.0152176627607091,1,0.000152176627607091,0.491720006897909
fp16,7,AV,0.1,TV,0.551103336494138,0.551189034473983,0.000171016513812831,1.15498919574827e-05,0.000182566405770313,1.00015550256036,3222.51532443991,3223.01643382365,0.0171016513812831,1,0.000171016513812831,0.551103336494138
fp16,7,AV,0.1,AV,0.00186682675105893,0.00185618865955237,0.00034679964258782,2.36591121153713e-05,0.000370458754703191,0.994301511106733,5.38301232702739,5.3523372910695,0.034679964258782,1,0.00034679964258782,0.00186682675105893
fp16,7,AV,0.1,TAV,0.227034354135019,0.227123078935748,6.32470020532279e-05,4.28045645897332e-06,6.75274585122012e-05,1.00039079900955,3589.64609807038,3591.04892821013,0.00632470020532279,1,6.32470020532279e-05,0.227034354135019
fp16,7,AV,0.1,U,0.112988333819616,0.112999510693594,8.16908421087363e-05,5.78961344425162e-06,8.74804555529855e-05,1.00009892060181,1383.12117861657,1383.25799779593,0.00816908421087362,0.333333333333333,0.000245072526326209,0.338965001458847
fp16,7,AV,0.1,B,0.245618578935225,0.245588190614262,5.89653338464268e-05,4.0977370781159e-06,6.30630709245461e-05,0.999876278410636,4165.4742356743,4164.95887658141,0.00589653338464268,0.333333333333333,0.00017689600153928,0.736855736805674
fp16,7,AV,0.1,U+B,0.172946436887751,0.172940600614372,2.99965036732623e-05,2.04559700789867e-06,3.20421006811596e-05,0.99996625386747,5765.55317151542,5765.35860639398,0.00299965036732623,0.166666666666667,0.000179979022039574,1.03767862132651
fp16,7,AV,0.1,HMSC,0.180223413584725,0.180229598746237,2.05210624467275e-05,1.39846129550533e-06,2.19195237422326e-05,1.00003431941161,8782.3627091718,8782.66411469249,0.00205210624467275,0.142857142857143,0.000143647437127093,1.26156389509308
fp16,7,AV,0.1,delta_TA,0.0804836610724303,0.080479029492433,0.000571970722850378,3.93692942358251e-05,0.000611340017086193,0.999942453164585,140.712903400624,140.704805818331,0.0571970722850378,3,0.000190656907616793,0.0268278870241434
fp16,7,AV,0.1,delta_TV,0.0687863952890704,0.0688004185674783,0.00060405380922547,3.99918210308098e-05,0.000644045630256205,1.0002038670343,113.874615536768,113.897830816919,0.060405380922547,3,0.000201351269741823,0.0229287984296901
fp16,7,AV,0.1,delta_AV,0.00025412904663722,0.000248638268336073,0.00115333748817835,8.0132915826321e-05,0.0012334704040045,0.97839373981918,0.220342310244858,0.215581536960865,0.115333748817835,3,0.000384445829392785,8.47096822124067e-05
fp16,7,AV,0.1,delta_TAV,3.62633761365405e-06,2.78671926171671e-06,0.00156540148720084,0.000109851720469546,0.00167525320767019,0.768466579400667,0.00231655434296186,0.00178019459193166,0.156540148720084,7,0.000223628783885834,5.18048230522008e-07
fp16,7,AV,0.1,g1,1.01689500437654,1.01699559624234,0.000735217578978626,5.21065209982639e-05,0.000787324099976776,1.0000989206018,1383.12117861658,1383.25799779593,0.0735217578978626,3,0.000245072526326209,0.338965001458848
fp16,7,AV,0.1,g2,0.280928201592196,0.28113147980436,0.00384362122325039,0.000275995042530008,0.00411961626577989,1.00072359489368,73.0894605048066,73.14234766521,0.384362122325039,15,0.000256241414883359,0.018728546772813
fp16,7,AV,0.1,g3,3.62633761365405e-06,2.78671926171671e-06,0.00156540148720084,0.000109851720469546,0.00167525320767019,0.768466579400667,0.00231655434296186,0.00178019459193166,0.156540148720084,7,0.000223628783885834,5.18048230522008e-07
fp16,7,TAV,0.01,T,0.962648955292953,0.96264816753741,2.14106034843678e-06,1.47547793623316e-07,2.28860814206009e-06,0.999999181679325,449613.181616202,449612.813688439,0.0214106034843678,1,2.14106034843678e-06,0.962648955292953
fp16,7,TAV,0.01,A,1.42670057932363e-05,1.42409122054091e-05,3.60241680422223e-06,2.43112396666353e-07,3.84552920088858e-06,0.998171053674092,3.96039841267523,3.95315505654924,0.0360241680422223,1,3.60241680422223e-06,1.42670057932363e-05
fp16,7,TAV,0.01,V,0.000551695354090173,0.000552092108878234,3.73292504784881e-06,2.48317739509972e-07,3.98124278735878e-06,1.00071915557222,147.791704097595,147.897989325125,0.0373292504784881,1,3.73292504784881e-06,0.000551695354090173
fp16,7,TAV,0.01,TA,0.491720006897909,0.491698852983324,2.56971165732937e-06,1.57184551815072e-07,2.72689620914444e-06,0.999956979756186,191352.21085814,191343.978839374,0.0256971165732937,1,2.56971165732937e-06,0.491720006897909
fp16,7,TAV,0.01,TV,0.551103336494138,0.551111951245426,2.7717389944027e-06,1.85331166555215e-07,2.95707016095792e-06,1.00001563182568,198829.448807065,198832.556874349,0.027717389944027,1,2.7717389944027e-06,0.551103336494138
fp16,7,TAV,0.01,AV,0.00186682675105893,0.00186672418400229,3.47915026944509e-06,2.1491515356795e-07,3.69406542301304e-06,0.999945058074309,536.575487254444,536.546006763895,0.0347915026944509,1,3.47915026944509e-06,0.00186682675105893
fp16,7,TAV,0.01,TAV,0.227034354135019,0.227036356404978,8.85286957560707e-07,5.90140909315543e-08,9.44301048492261e-07,1.0000088192378,256452.839608732,256455.101327311,0.00885286957560707,1,8.85286957560707e-07,0.227034354135019
fp16,7,TAV,0.01,U,0.112988333819616,0.112989361767846,1.04783319194592e-06,6.89563145641358e-08,1.11678950651005e-06,1.00000909782626,107830.458786848,107831.439809628,0.0104783319194592,0.333333333333333,3.14349957583775e-06,0.338965001458847
fp16,7,TAV,0.01,B,0.245618578935225,0.24561512020175,7.4771726026255e-07,4.5659622621384e-08,7.93376882883952e-07,0.99998591827422,328491.251959302,328486.626235571,0.0074771726026255,0.333333333333333,2.24315178078765e-06,0.736855736805674
fp16,7,TAV,0.01,U+B,0.172946436887751,0.172945621619617,3.96636971614497e-07,2.461579632965e-08,4.2125276794414e-07,0.999995286007916,436032.062729248,436030.007277557,0.00396636971614497,0.166666666666667,2.37982182968698e-06,1.03767862132651
fp16,7,TAV,0.01,HMSC,0.180223413584725,0.180222955082151,2.79837091998986e-07,1.74245213567539e-08,2.97261613355741e-07,0.999997455921152,644029.754230646,644028.115768171,0.00279837091998986,0.142857142857143,1.9588596439929e-06,1.26156389509308
fp16,7,TAV,0.01,delta_TA,0.0804836610724303,0.0804900310367281,9.01771878738493e-06,5.91049989780632e-07,9.60876877716556e-06,1.0000791460554,8925.05776350229,8925.76414661846,0.0901771878738492,3,3.00590626246164e-06,0.0268278870241434
fp16,7,TAV,0.01,delta_TV,0.0687863952890704,0.0687875706090408,9.22079915127361e-06,5.65859669502683e-07,9.78665882077627e-06,1.00001708651784,7459.91688579069,7460.04434979366,0.0922079915127361,3,3.0735997170912e-06,0.0229287984296901
fp16,7,TAV,0.01,delta_AV,0.00025412904663722,0.000253932190201984,1.15488266352331e-05,7.80032757191148e-07,1.23288593924242e-05,0.999225368222008,22.0047503234592,21.9877047445919,0.115488266352331,3,3.84960887841103e-06,8.47096822124067e-05
fp16,7,TAV,0.01,delta_TAV,3.62633761365405e-06,3.5612893736131e-06,1.93535940305368e-05,1.2441316825949e-06,2.05977257131317e-05,0.982062276883423,0.187372826356297,0.184011784477548,0.193535940305368,7,2.76479914721955e-06,5.18048230522008e-07
fp16,7,TAV,0.01,g1,1.01689500437654,1.01690425591062,9.43049872751324e-06,6.2060683107721e-07,1.00511055585904e-05,1.00000909782626,107830.458786848,107831.439809628,0.0943049872751324,3,3.14349957583775e-06,0.338965001458848
fp16,7,TAV,0.01,g2,0.280928201592196,0.28094902429851,4.82134964359251e-05,3.18411346150586e-06,5.13976098974305e-05,1.00007412109641,5826.75438122486,5827.1862666481,0.482134964359251,15,3.21423309572834e-06,0.018728546772813
fp16,7,TAV,0.01,g3,3.62633761365405e-06,3.5612893736131e-06,1.93535940305368e-05,1.2441316825949e-06,2.05977257131317e-05,0.982062276883423,0.187372826356297,0.184011784477548,0.193535940305368,7,2.76479914721955e-06,5.18048230522008e-07
fp16,7,TAV,0.05,T,0.962648955292953,0.962645056433462,5.35265480250748e-05,3.68865217475601e-06,5.72152001998308e-05,0.999995949863686,17984.5140553804,17984.441215647,0.0214106192100299,1,5.35265480250748e-05,0.962648955292953
fp16,7,TAV,0.05,A,1.42670057932363e-05,1.41367168377049e-05,9.00603889250489e-05,6.0778574672499e-06,9.61382463922987e-05,0.990867813652029,0.158415991353421,0.156969306999883,0.0360241555700195,1,9.00603889250489e-05,1.42670057932363e-05
fp16,7,TAV,0.05,V,0.000551695354090173,0.000553680747571323,9.33231469292936e-05,6.20793332429082e-06,9.95310802535838e-05,1.00359871343202,5.91166685054209,5.93294124544278,0.0373292587717174,1,9.33231469292936e-05,0.000551695354090173
fp16,7,TAV,0.05,TA,0.491720006897909,0.491386574473115,6.42204228286604e-05,4.23696639921018e-06,6.84573892278705e-05,0.999321905921832,7656.75442856884,7651.56242873285,0.0256881691314641,1,6.42204228286604e-05,0.491720006897909
fp16,7,TAV,0.05,TV,0.551103336494138,0.550986318540625,6.92660915318919e-05,5.01928037048293e-06,7.42853719023748e-05,0.999787666040535,7956.32212394135,7954.63272656199,0.0277064366127567,1,6.92660915318919e-05,0.551103336494138
fp16,7,TAV,0.05,AV,0.00186682675105893,0.00186416484933167,8.69057044449121e-05,5.51786422735061e-06,9.24235686722621e-05,0.998574103501703,21.4810611453277,21.4504313754608,0.0347622817779648,1,8.69057044449121e-05,0.00186682675105893
fp16,7,TAV,0.05,TAV,0.227034354135019,0.227036183700589,2.21280292991239e-05,1.49621500799748e-06,2.36242443071213e-05,1.00000805854064,10260.0349568413,10260.11763775,0.00885121171964954,1,2.21280292991239e-05,0.227034354135019
fp16,7,TAV,0.05,U,0.112988333819616,0.112993477303185,2.61958339747177e-05,1.72392719175197e-06,2.79197611664682e-05,1.00004552225345,4313.2176638722,4313.41401125989,0.0104783335898871,0.333333333333333,7.8587501924153e-05,0.338965001458847
fp16,7,TAV,0.05,B,0.245618578935225,0.245503803878049,1.868104206475e-05,1.3180989948573e-06,1.99991410596069e-05,0.999532710197767,13148.0127331169,13141.868800847,0.0074724168259,0.333333333333333,5.604312619425e-05,0.736855736805674
fp16,7,TAV,0.05,U+B,0.172946436887751,0.17290146075315,9.91374928231191e-06,6.5636962176484e-07,1.0570118904077e-05,0.999739941825859,17445.1090059663,17440.5722627705,0.00396549971292476,0.166666666666667,5.94824956938715e-05,1.03767862132651
fp16,7,TAV,0.05,HMSC,0.180223413584725,0.180184292356092,6.99534290225457e-06,4.6939431690476e-07,7.46473721915926e-06,0.999782929266206,25763.3422839987,25757.7498163841,0.00279813716090183,0.142857142857143,4.8967400315782e-05,1.26156389509308
fp16,7,TAV,0.05,delta_TA,0.0804836610724303,0.0806076932783756,0.00022541224913337,1.50470096051487e-05,0.000240459258738515,1.00154108553578,357.050964984651,357.601211062324,0.090164899653348,3,7.51374163777901e-05,0.0268278870241434
fp16,7,TAV,0.05,delta_TV,0.0687863952890704,0.0688488602437372,0.000230476269953039,1.45790415024725e-05,0.000245055311455497,1.00090810042312,298.453265071871,298.724290608164,0.0921905079812155,3,7.68254233176796e-05,0.0229287984296901
fp16,7,TAV,0.05,delta_AV,0.00025412904663722,0.000252354545317401,0.000288618718973298,1.96442925878428e-05,0.000308263011561124,0.993017321934268,0.880500916715424,0.874352662277418,0.115447487589319,3,9.6206239657766e-05,8.47096822124067e-05
fp16,7,TAV,0.05,delta_TAV,3.62633761365405e-06,2.3470210517187e-06,0.000483671222247869,3.26790545557051e-05,0.000516350276803547,0.647215262826491,0.00749752610213317,0.0048525133267406,0.193468488899148,7,6.90958888925528e-05,5.18048230522008e-07
fp16,7,TAV,0.05,g1,1.01689500437654,1.01694129572867,0.00023576250577246,1.55153447257676e-05,0.000251277850498213,1.00004552225346,4313.21766387218,4313.41401125989,0.0943050023089841,3,7.85875019241534e-05,0.338965001458848
fp16,7,TAV,0.05,g2,0.280928201592196,0.281345304852554,0.00120517322205654,8.14221284486833e-05,0.00128659535050502,1.00148473260425,233.10192796419,233.448021996753,0.482069288822618,15,8.03448814704363e-05,0.018728546772813
fp16,7,TAV,0.05,g3,3.62633761365405e-06,2.3470210517187e-06,0.000483671222247869,3.26790545557051e-05,0.000516350276803547,0.647215262826491,0.00749752610213317,0.0048525133267406,0.193468488899148,7,6.90958888925528e-05,5.18048230522008e-07
fp16,7,TAV,0.1,T,0.962648955292953,0.962641166965112,0.000214106238558032,1.47545866126356e-05,0.000228860825170668,0.999991909482893,4496.12753825496,4496.0911622582,0.0214106238558032,1,0.000214106238558032,0.962648955292953
fp16,7,TAV,0.1,A,1.42670057932363e-05,1.40070082792177e-05,0.000360241607692629,2.43114698849992e-05,0.000384553077577624,0.981776308372855,0.0396039921224464,0.0388822611828031,0.0360241607692629,1,0.000360241607692629,1.42670057932363e-05
fp16,7,TAV,0.1,V,0.000551695354090173,0.000555669659253095,0.000373292619940834,2.4831700042575e-05,0.00039812431998339,1.00720380393537,1.47791658505763,1.48856320636922,0.0373292619940834,1,0.000373292619940834,0.000551695354090173
fp16,7,TAV,0.1,TA,0.491720006897909,0.490488131787677,0.000256615768216607,2.07110297023738e-05,0.00027732679791898,0.997494763090882,1916.17222244447,1911.37175706857,0.0256615768216607,1,0.000256615768216607,0.491720006897909
fp16,7,TAV,0.1,TV,0.551103336494138,0.550469415962813,0.000276646901896303,2.43341021478994e-05,0.000300981004044203,0.998849724744261,1992.08208267125,1989.79063994415,0.0276646901896303,1,0.000276646901896303,0.551103336494138
fp16,7,TAV,0.1,AV,0.00186682675105893,0.00185618865955237,0.00034679964258782,2.36591121153713e-05,0.000370458754703191,0.994301511106733,5.38301232702739,5.3523372910695,0.034679964258782,1,0.00034679964258782,0.00186682675105893
fp16,7,TAV,0.1,TAV,0.227034354135019,0.227015983822502,8.8415957538436e-05,6.41768559164507e-06,9.48336431300811e-05,0.999919085758688,2567.79839811521,2567.59062665599,0.0088415957538436,1,8.8415957538436e-05,0.227034354135019
fp16,7,TAV,0.1,U,0.112988333819616,0.11299862123179,0.000104783326557201,6.89571707432777e-06,0.000111679043631523,1.00009104844568,1078.30451210132,1078.40269005112,0.0104783326557201,0.333333333333333,0.000314349979671602,0.338965001458847
fp16,7,TAV,0.1,B,0.245618578935225,0.24514656996063,7.45965820126121e-05,7.2112582928957e-06,8.18078403055065e-05,0.998078284726504,3292.62510839569,3286.29762043499,0.00745965820126121,0.333333333333333,0.000223789746037836,0.736855736805674
fp16,7,TAV,0.1,U+B,0.172946436887751,0.172754721847791,3.96370581383827e-05,3.09515250974458e-06,4.27322106481276e-05,0.998891477364839,4363.2510839718,4358.41432138233,0.00396370581383827,0.166666666666667,0.000237822348830296,1.03767862132651
fp16,7,TAV,0.1,HMSC,0.180223413584725,0.180053320282649,2.79770509746477e-05,2.27939203256725e-06,3.02564430072147e-05,0.99905620863187,6441.83026109651,6435.75051730113,0.00279770509746477,0.142857142857143,0.000195839356822534,1.26156389509308
fp16,7,TAV,0.1,delta_TA,0.0804836610724303,0.0809611912629746,0.000901213129091915,6.37569217512308e-05,0.000964970050843124,1.00593325631788,89.3059127462198,89.8357876172456,0.0901213129091915,3,0.000300404376363972,0.0268278870241434
fp16,7,TAV,0.1,delta_TV,0.0687863952890704,0.0690528928474956,0.000921318262855878,6.28051182658982e-05,0.000984123381121638,1.00387427713438,74.6608398663978,74.9500966511261,0.0921318262855878,3,0.000307106087618626,0.0229287984296901
fp16,7,TAV,0.1,delta_AV,0.00025412904663722,0.000248638268336073,0.00115333748817835,8.0132915826321e-05,0.0012334704040045,0.97839373981918,0.220342310244858,0.215581536960865,0.115333748817835,3,0.000384445829392785,8.47096822124067e-05
fp16,7,TAV,0.1,delta_TAV,3.62633761365405e-06,2.01042803549505e-07,0.00193272541827592,0.000146862327237724,0.00207958774551343,0.0554396266890677,0.00187628184498598,0.000104020365049498,0.193272541827592,7,0.000276103631182274,5.18048230522008e-07
fp16,7,TAV,0.1,g1,1.01689500437654,1.01698759108611,0.000943049939014806,6.20614536689494e-05,0.00100511139268361,1.00009104844567,1078.30451210132,1078.40269005112,0.0943049939014806,3,0.000314349979671602,0.338965001458848
fp16,7,TAV,0.1,g2,0.280928201592196,0.282542962412678,0.0048185391624658,0.000344221715220272,0.00516276087768566,1.0057479484485,58.3015291813953,58.6366433655987,0.48185391624658,15,0.000321235944164387,0.018728546772813
fp16,7,TAV,0.1,g3,3.62633761365405e-06,2.01042803549505e-07,0.00193272541827592,0.000146862327237724,0.00207958774551343,0.0554396266890677,0.00187628184498598,0.000104020365049498,0.193272541827592,7,0.000276103631182274,5.18048230522008e-07
fp16,22,T,0.01,T,1.07371222510068,1.07366599122143,2.15349084532422e-06,1.47474292172131e-07,2.30096513749635e-06,0.999956940157545,498591.497350449,498570.028079123,0.0215349084532422,1,2.15349084532422e-06,1.07371222510068
fp16,22,T,0.01,A,4.08502264301857e-07,4.08502264301857e-07,0,0,0,1,,,0,1,0,4.08502264301857e-07
fp16,22,T,0.01,V,0.00175058738429629,0.00175058738429629,0,0,0,1,,,0,1,0,0.00175058738429629
fp16,22,T,0.01,TA,0.332380623629846,0.332360486845736,1.07008503235666e-06,7.27750326768572e-08,1.14286006503352e-06,0.999939416492183,310611.412719081,310592.594790131,0.0107008503235666,1,1.07008503235666e-06,0.332380623629846
fp16,22,T,0.01,TV,0.643533545086304,0.643531031783699,1.3298283210006e-06,8.8426798274209e-08,1.41825511927481e-06,0.999996094527435,483922.273968485,483920.38402332,0.013298283210006,1,1.3298283210006e-06,0.643533545086304
fp16,22,T,0.01,AV,0.00331984296046712,0.00331984296046712,0,0,0,1,,,0,1,0,0.00331984296046712
fp16,22,T,0.01,TAV,0.240938458246681,0.240937021595998,2.21978512849051e-07,1.50624107563185e-08,2.37040923605369e-07,0.999994037271203,1085413.42652621,1085406.95450032,0.00221978512849051,1,2.21978512849051e-07,0.240938458246681
fp16,22,T,0.01,U,0.129283399475185,0.129278051779364,2.3927676059158e-07,1.63860324635683e-08,2.5566279305515e-07,0.999958635866297,540309.051140401,540286.701724568,0.0023927676059158,0.333333333333333,7.17830281774739e-07,0.387850198425555
fp16,22,T,0.01,B,0.229232877699666,0.229226803358871,2.33108771302905e-07,1.48988967898238e-08,2.4800766809273e-07,0.99997350144161,983373.025469717,983346.967502182,0.00233108771302905,0.333333333333333,6.99326313908714e-07,0.687698633098997
fp16,22,T,0.01,U+B,0.17570462578406,0.175698849613036,1.15961950346936e-07,7.7616771241188e-09,1.23723627471055e-07,0.999967125674701,1515192.05444877,1515142.24353228,0.00115961950346936,0.166666666666667,6.95771702081617e-07,1.05422775470436
fp16,22,T,0.01,HMSC,0.184394538229461,0.184389286721171,8.44097713087541e-08,5.59102909775095e-09,9.00008004065053e-08,0.999971520261172,2184516.50052436,2184454.28606496,0.000844097713087541,0.142857142857143,5.90868399161279e-07,1.29076176760623
fp16,22,T,0.01,delta_TA,0.211890263045976,0.211885802284587,3.49039408480119e-06,2.46150562274918e-07,3.7365446470761e-06,0.999978947775491,60706.6875252412,60705.4095144262,0.0349039408480119,3,1.16346469493373e-06,0.0706300876819919
fp16,22,T,0.01,delta_TV,0.0760851993116564,0.0760737563958,3.29334053376518e-06,2.121438398327e-07,3.50548437359788e-06,0.99984960391824,23102.7428022059,23099.2682402105,0.0329334053376518,3,1.09778017792173e-06,0.0253617331038855
fp16,22,T,0.01,delta_AV,0.000229186755719815,0.000229186755719815,0,0,0,1,,,0,3,0,7.63955852399384e-05
fp16,22,T,0.01,delta_TAV,0.0177387067410423,0.0177374435461707,4.69807096643195e-06,2.99600661225995e-07,4.99767162765795e-06,0.999928788784316,3775.74261176271,3775.47373654122,0.0469807096643195,7,6.71152995204565e-07,0.00253410096300605
fp16,22,T,0.01,g1,1.16355059527667,1.16350246601427,2.15349084532422e-06,1.47474292172131e-07,2.30096513749635e-06,0.999958635866294,540309.051140402,540286.701724568,0.0215349084532422,3,7.17830281774739e-07,0.387850198425557
fp16,22,T,0.01,g2,0.519858213098626,0.519821314636622,1.08656214721443e-05,7.28275213421527e-07,1.15938966855659e-05,0.999929022065874,47844.3146976324,47840.9188070155,0.108656214721443,15,7.24374764809623e-07,0.0346572142065751
fp16,22,T,0.01,g3,0.0177387067410423,0.0177374435461707,4.69807096643195e-06,2.99600661225995e-07,4.99767162765795e-06,0.999928788784316,3775.74261176271,3775.47373654122,0.0469807096643195,7,6.71152995204565e-07,0.00253410096300605
fp16,22,T,0.05,T,1.07371222510068,1.07348104239018,5.38371876410777e-05,3.68691838455685e-06,5.75241060256346e-05,0.999784688387541,19943.6908231336,19939.3967149041,0.0215348750564311,1,5.38371876410777e-05,1.07371222510068
fp16,22,T,0.05,A,4.08502264301857e-07,4.08502264301857e-07,0,0,0,1,,,0,1,0,4.08502264301857e-07
fp16,22,T,0.05,V,0.00175058738429629,0.00175058738429629,0,0,0,1,,,0,1,0,0.00175058738429629
fp16,22,T,0.05,TA,0.332380623629846,0.33221869185503,2.67533739257727e-05,1.88261042991235e-06,2.8635984355685e-05,0.999512812230006,12423.8768744472,12417.8241135781,0.0107013495703091,1,2.67533739257727e-05,0.332380623629846
fp16,22,T,0.05,TV,0.643533545086304,0.643490204245507,3.32361987785104e-05,2.23816743738213e-06,3.54743662158925e-05,0.999932651776853,19362.429180752,19361.1251555509,0.0132944795114041,1,3.32361987785104e-05,0.643533545086304
fp16,22,T,0.05,AV,0.00331984296046712,0.00331984296046712,0,0,0,1,,,0,1,0,0.00331984296046712
fp16,22,T,0.05,TAV,0.240938458246681,0.24087080884939,5.55161696997267e-06,4.03546839560385e-07,5.95516380953305e-06,0.999719225408084,43399.6904955544,43387.5049651662,0.00222064678798907,1,5.55161696997267e-06,0.240938458246681
fp16,22,T,0.05,U,0.129283399475185,0.129256659410718,5.98190973789752e-06,4.09657598284098e-07,6.3915673361814e-06,0.999793167068816,21612.3955625958,21607.9254074717,0.00239276389515901,0.333333333333333,1.79457292136926e-05,0.387850198425555
fp16,22,T,0.05,B,0.229232877699666,0.229179426645931,5.82635315290086e-06,3.88282252784708e-07,6.21463540568532e-06,0.999766826406966,39344.1440441237,39334.9700286921,0.00233054126116034,0.333333333333333,1.74790594587026e-05,0.687698633098997
fp16,22,T,0.05,U+B,0.17570462578406,0.175665641093829,2.89902037286128e-06,2.00113346715952e-07,3.09913371957734e-06,0.999778123711556,60608.2756192027,60594.8280799593,0.00115960814914451,0.166666666666667,1.73941222371677e-05,1.05422775470436
fp16,22,T,0.05,HMSC,0.184394538229461,0.184351851929229,2.11042514193609e-06,1.47691564862031e-07,2.25811670679813e-06,0.99976850561496,87373.17167303,87352.9452743846,0.000844170056774437,0.142857142857143,1.47729759935527e-05,1.29076176760623
fp16,22,T,0.05,delta_TA,0.211890263045976,0.211916866367205,8.72525502340755e-05,6.16569307961487e-06,9.34182433136903e-05,1.00012555235359,2428.47071492501,2428.7756151389,0.0349010200936302,3,2.90841834113585e-05,0.0706300876819919
fp16,22,T,0.05,delta_TV,0.0760851993116564,0.0760385654230139,8.23210303465426e-05,5.30629973463804e-06,8.76273300811806e-05,0.999387083308391,924.249842250084,923.683354094552,0.032928412138617,3,2.74403434488475e-05,0.0253617331038855
fp16,22,T,0.05,delta_AV,0.000229186755719815,0.000229186755719815,0,0,0,1,,,0,3,0,7.63955852399384e-05
fp16,22,T,0.05,delta_TAV,0.0177387067410423,0.0177352428095546,0.000117427341812577,7.50147223617154e-06,0.000124928814048748,0.999804724688316,151.061128245198,151.031629736296,0.0469709367250307,7,1.67753345446538e-05,0.00253410096300605
fp16,22,T,0.05,g1,1.16355059527667,1.16330993469647,5.38371876410777e-05,3.68691838455685e-06,5.75241060256346e-05,0.999793167068816,21612.3955625959,21607.9254074717,0.0215348750564311,3,1.79457292136926e-05,0.387850198425557
fp16,22,T,0.05,g2,0.519858213098626,0.51977796886335,0.000271605194128778,1.81969701689792e-05,0.000289802164297757,0.9998456420746,1914.02161790817,1913.72617350206,0.108642077651511,15,1.81070129419185e-05,0.0346572142065751
fp16,22,T,0.05,g3,0.0177387067410423,0.0177352428095546,0.000117427341812577,7.50147223617154e-06,0.000124928814048748,0.999804724688316,151.061128245198,151.031629736296,0.0469709367250307,7,1.67753345446538e-05,0.00253410096300605
fp16,22,T,0.1,T,1.07371222510068,1.07324988081342,0.000215348722525377,1.47476724286912e-05,0.000230096394954068,0.999569396457953,4985.92335496281,4983.77639870579,0.0215348722525377,1,0.000215348722525377,1.07371222510068
fp16,22,T,0.1,A,4.08502264301857e-07,4.08502264301857e-07,0,0,0,1,,,0,1,0,4.08502264301857e-07
fp16,22,T,0.1,V,0.00175058738429629,0.00175058738429629,0,0,0,1,,,0,1,0,0.00175058738429629
fp16,22,T,0.1,TA,0.332380623629846,0.331904497696357,0.000106972265878601,8.16958628762608e-06,0.000115141852166227,0.998567528009637,3107.16633792774,3102.71540917926,0.0106972265878601,1,0.000106972265878601,0.332380623629846
fp16,22,T,0.1,TV,0.643533545086304,0.643368675141736,0.000132843841813313,9.22246566915645e-06,0.000142066307482469,0.999743805205141,4844.28586453161,4843.0447837083,0.0132843841813313,1,0.000132843841813313,0.643533545086304
fp16,22,T,0.1,AV,0.00331984296046712,0.00331984296046712,0,0,0,1,,,0,1,0,0.00331984296046712
fp16,22,T,0.1,TAV,0.240938458246681,0.240652794297227,2.22186112440915e-05,2.03849918416001e-06,2.42571104282515e-05,0.998814369646369,10843.9927050235,10831.1357381179,0.00222186112440915,1,2.22186112440915e-05,0.240938458246681
fp16,22,T,0.1,U,0.129283399475185,0.129229921677328,2.3927635836153e-05,1.63863026985457e-06,2.55662661060067e-05,0.999586352168379,5403.09959414572,5400.86461371457,0.0023927635836153,0.333333333333333,7.17829075084591e-05,0.387850198425555
fp16,22,T,0.1,B,0.229232877699666,0.229068256233688,2.32883240796372e-05,1.72096234857469e-06,2.50092864282109e-05,0.999281859270671,9843.25350831503,9836.1846670616,0.00232883240796372,0.333333333333333,6.98649722389115e-05,0.687698633098997
fp16,22,T,0.1,U+B,0.17570462578406,0.175601390304859,1.15950469067707e-05,8.53013167981843e-07,1.2448060074753e-05,0.999412448711917,15153.4208698596,15144.5174579086,0.00115950469067707,0.166666666666667,6.95702814406243e-05,1.05422775470436
fp16,22,T,0.1,HMSC,0.184394538229461,0.184268185806763,8.44307179609052e-06,6.70393534932737e-07,9.11346533102322e-06,0.999314771338071,21839.7453773688,21824.780157867,0.000844307179609052,0.142857142857143,5.91015025726337e-05,1.29076176760623
fp16,22,T,0.1,delta_TA,0.211890263045976,0.212065178247841,0.000348879888332243,2.50443632662766e-05,0.00037392425159852,1.0008254990076,607.344447565833,607.845809804571,0.0348879888332243,3,0.000116293296110748,0.0706300876819919
fp16,22,T,0.1,delta_TV,0.0760851993116564,0.0760188186062937,0.000329155615008792,2.13708930664054e-05,0.000350526508075197,0.999127547723299,231.152670172812,230.951000499454,0.0329155615008792,3,0.000109718538336264,0.0253617331038855
fp16,22,T,0.1,delta_AV,0.000229186755719815,0.000229186755719815,0,0,0,1,,,0,3,0,7.63955852399384e-05
fp16,22,T,0.1,delta_TAV,0.0177387067410423,0.0177391463334518,0.000469428196360569,3.02782590592475e-05,0.000499706455419816,1.00002478153655,37.7879021298014,37.7888385720791,0.0469428196360569,7,6.70611709086527e-05,0.00253410096300605
fp16,22,T,0.1,g1,1.16355059527667,1.16306929509594,0.000215348722525377,1.47476724286912e-05,0.000230096394954068,0.999586352168373,5403.09959414574,5400.86461371456,0.0215348722525377,3,7.17829075084591e-05,0.387850198425557
fp16,22,T,0.1,g2,0.519858213098626,0.519958586935468,0.00108603370801499,7.35350698889712e-05,0.00115956877790395,1.00019307925568,478.675946484942,478.768368880399,0.108603370801499,15,7.24022472009993e-05,0.0346572142065751
fp16,22,T,0.1,g3,0.0177387067410423,0.0177391463334518,0.000469428196360569,3.02782590592475e-05,0.000499706455419816,1.00002478153655,37.7879021298014,37.7888385720791,0.0469428196360569,7,6.70611709086527e-05,0.00253410096300605
fp16,22,A,0.01,T,1.07371222510068,1.07371222510068,0,0,0,1,,,0,1,0,1.07371222510068
fp16,22,A,0.01,A,4.08502264301857e-07,4.20791345350646e-07,3.40532110728336e-06,2.39570585895643e-07,3.644891693179e-06,1.03008326298947,0.119959983635066,0.123568771370973,0.0340532110728336,1,3.40532110728336e-06,4.08502264301857e-07
fp16,22,A,0.01,V,0.00175058738429629,0.00175058738429629,0,0,0,1,,,0,1,0,0.00175058738429629
fp16,22,A,0.01,TA,0.332380623629846,0.332364997475872,1.62311136674314e-06,1.03670177138104e-07,1.72678154388124e-06,0.999952987169338,204779.924803795,204770.297519868,0.0162311136674314,1,1.62311136674314e-06,0.332380623629846
fp16,22,A,0.01,TV,0.643533545086304,0.643533545086304,0,0,0,1,,,0,1,0,0.643533545086304
fp16,22,A,0.01,AV,0.00331984296046712,0.00332182623949996,1.66162407118225e-06,1.12851763551568e-07,1.77447583473381e-06,1.00059740146039,1997.95069055845,1999.14426921877,0.0166162407118225,1,1.66162407118225e-06,0.00331984296046712
fp16,22,A,0.01,TAV,0.240938458246681,0.240931957584321,2.54656288818946e-07,1.78446212691167e-08,2.72500910088063e-07,0.999973019407497,946131.977985362,946106.45078401,0.00254656288818946,1,2.54656288818946e-07,0.240938458246681
fp16,22,A,0.01,U,0.129283399475185,0.129285686886247,3.78369011920373e-07,2.66189539884047e-08,4.04987965908768e-07,1.00001769299903,341686.01392334,341692.059373653,0.00378369011920373,0.333333333333333,1.13510703576112e-06,0.387850198425555
fp16,22,A,0.01,B,0.229232877699666,0.229234044592365,3.27527609818218e-07,2.02224914606662e-08,3.47750101278879e-07,1.00000509042469,699888.714196929,699892.276927717,0.00327527609818218,0.333333333333333,9.82582829454653e-07,0.687698633098997
fp16,22,A,0.01,U+B,0.17570462578406,0.175706469906229,1.49248479075619e-07,1.02930645041813e-08,1.59541543579801e-07,1.00001049558121,1177262.42084542,1177274.77689876,0.00149248479075619,0.166666666666667,8.95490874453716e-07,1.05422775470436
fp16,22,A,0.01,HMSC,0.184394538229461,0.18439534509334,1.03767668064796e-07,7.03655964898906e-09,1.10804227713785e-07,1.00000437574717,1776994.14151159,1777001.91718868,0.00103767668064796,0.142857142857143,7.26373676453569e-07,1.29076176760623
fp16,22,A,0.01,delta_TA,0.211890263045976,0.211911525258617,5.19473726649651e-06,3.34463692476249e-07,5.52920095897276e-06,1.00010034539735,40789.4090067968,40793.5020362514,0.0519473726649651,3,1.73157908883217e-06,0.0706300876819919
fp16,22,A,0.01,delta_TV,0.0760851993116564,0.0760851993116564,0,0,0,1,,,0,3,0,0.0253617331038855
fp16,22,A,0.01,delta_AV,0.000229186755719815,0.00022941890895823,5.88076473492063e-06,4.12222106895815e-07,6.29298684181644e-06,1.00101294351711,38.9722707930959,39.0117475021429,0.0588076473492063,3,1.96025491164021e-06,7.63955852399384e-05
fp16,22,A,0.01,delta_TAV,0.0177387067410423,0.017738510923026,7.84144701532349e-06,4.89499666632474e-07,8.33094668195596e-06,0.99998896097561,2262.17262022914,2262.14764805042,0.0784144701532349,7,1.12020671647478e-06,0.00253410096300605
fp16,22,A,0.01,g1,1.16355059527667,1.16357118197622,3.40532110728336e-06,2.39570585895643e-07,3.644891693179e-06,1.00001769299903,341686.013923341,341692.059373653,0.0340532110728336,3,1.13510703576112e-06,0.387850198425557
fp16,22,A,0.01,g2,0.519858213098626,0.519880462602666,1.85292816153476e-05,1.24233014051078e-06,1.97716117558582e-05,1.0000427991777,28056.0371357319,28057.2379110507,0.185292816153476,15,1.23528544102317e-06,0.0346572142065751
fp16,22,A,0.01,g3,0.0177387067410423,0.017738510923026,7.84144701532349e-06,4.89499666632474e-07,8.33094668195596e-06,0.99998896097561,2262.17262022914,2262.14764805042,0.0784144701532349,7,1.12020671647478e-06,0.00253410096300605
fp16,22,A,0.05,T,1.07371222510068,1.07371222510068,0,0,0,1,,,0,1,0,1.07371222510068
fp16,22,A,0.05,A,4.08502264301857e-07,4.71769961628986e-07,8.5133016033049e-05,5.98931500396105e-06,9.112233103701e-05,1.15487722555285,0.00479840000198366,0.00554156288138368,0.0340532064132196,1,8.5133016033049e-05,4.08502264301857e-07
fp16,22,A,0.05,V,0.00175058738429629,0.00175058738429629,0,0,0,1,,,0,1,0,0.00175058738429629
fp16,22,A,0.05,TA,0.332380623629846,0.332306992757321,4.0554429322483e-05,2.59582410101269e-06,4.31502534234957e-05,0.999778474233184,8195.91421165867,8194.09860547817,0.0162217717289932,1,4.0554429322483e-05,0.332380623629846
fp16,22,A,0.05,TV,0.643533545086304,0.643533545086304,0,0,0,1,,,0,1,0,0.643533545086304
fp16,22,A,0.05,AV,0.00331984296046712,0.00332866261547654,4.15138233611296e-05,2.82413179158508e-06,4.43379551527143e-05,1.00265664825549,79.9695786048839,80.1820296463767,0.0166055293444518,1,4.15138233611296e-05,0.00331984296046712
fp16,22,A,0.05,TAV,0.240938458246681,0.240894649926899,6.36704683373259e-06,4.53018896826125e-07,6.82006573055872e-06,0.999818176308999,37841.4773031337,37834.5968260575,0.00254681873349304,1,6.36704683373259e-06,0.240938458246681
fp16,22,A,0.05,U,0.129283399475185,0.129294836925832,9.45922400367208e-06,6.65479444884565e-07,1.01247034485569e-05,1.00008846805308,13667.4424270952,13668.6515591173,0.00378368960146883,0.333333333333333,2.83776720110163e-05,0.387850198425555
fp16,22,A,0.05,B,0.229232877699666,0.229236907042282,8.18454794763098e-06,5.06467010796289e-07,8.69101495842716e-06,1.00001757750745,28008.0071821215,28008.4994930764,0.00327381917905239,0.333333333333333,2.45536438428929e-05,0.687698633098997
fp16,22,A,0.05,U+B,0.17570462578406,0.175713056393626,3.73164187044618e-06,2.57241431864761e-07,3.98888330231108e-06,1.00004798171663,47085.0719024256,47087.3311250032,0.00149265674817847,0.166666666666667,2.23898512226771e-05,1.05422775470436
fp16,22,A,0.05,HMSC,0.184394538229461,0.184396465730982,2.59444800894555e-06,1.75632060272738e-07,2.77008006921828e-06,1.00001045313782,71072.7436409118,71073.4865740963,0.00103777920357822,0.142857142857143,1.81611360626188e-05,1.29076176760623
fp16,22,A,0.05,delta_TA,0.211890263045976,0.211992994295649,0.000129829264879522,8.37099441259984e-06,0.000138200259292121,1.00048483232875,1632.06857284915,1632.85985245601,0.0519317059518087,3,4.32764216265072e-05,0.0706300876819919
fp16,22,A,0.05,delta_TV,0.0760851993116564,0.0760851993116564,0,0,0,1,,,0,3,0,0.0253617331038855
fp16,22,A,0.05,delta_AV,0.000229186755719815,0.000230058719500438,0.000146959860095854,1.03144180419161e-05,0.000157274278137759,1.00380459934469,1.55951941959069,1.56545276615249,0.0587839440383417,3,4.89866200319514e-05,7.63955852399384e-05
fp16,22,A,0.05,delta_TAV,0.0177387067410423,0.0177361664560675,0.000195971055215596,1.22913490163047e-05,0.000208262404231879,0.999856794240305,90.516973139361,90.5040105874572,0.0783884220862385,7,2.79958650307995e-05,0.00253410096300605
fp16,22,A,0.05,g1,1.16355059527667,1.16365353233249,8.5133016033049e-05,5.98931500396105e-06,9.112233103701e-05,1.00008846805308,13667.4424270952,13668.6515591172,0.0340532064132196,3,2.83776720110163e-05,0.387850198425557
fp16,22,A,0.05,g2,0.519858213098626,0.519977623795485,0.000463102676112204,3.10891162210027e-05,0.000494191792333167,1.00022969858675,1122.55497520094,1122.8128244923,0.185241070444882,15,3.08735117408136e-05,0.0346572142065751
fp16,22,A,0.05,g3,0.0177387067410423,0.0177361664560675,0.000195971055215596,1.22913490163047e-05,0.000208262404231879,0.999856794240305,90.516973139361,90.5040105874572,0.0783884220862385,7,2.79958650307995e-05,0.00253410096300605
fp16,22,A,0.1,T,1.07371222510068,1.07371222510068,0,0,0,1,,,0,1,0,1.07371222510068
fp16,22,A,0.1,A,4.08502264301857e-07,5.39594260947551e-07,0.000340532078721882,2.39572854095295e-05,0.000364489364131408,1.32090886171643,0.0011995999491005,0.00158456220328143,0.0340532078721882,1,0.000340532078721882,4.08502264301857e-07
fp16,22,A,0.1,V,0.00175058738429629,0.00175058738429629,0,0,0,1,,,0,1,0,0.00175058738429629
fp16,22,A,0.1,TA,0.332380623629846,0.332243860703046,0.000161963441767985,1.0667984383874e-05,0.000172631426151859,0.999588535200078,2052.19535965398,2051.35095350092,0.0161963441767985,1,0.000161963441767985,0.332380623629846
fp16,22,A,0.1,TV,0.643533545086304,0.643533545086304,0,0,0,1,,,0,1,0,0.643533545086304
fp16,22,A,0.1,AV,0.00331984296046712,0.00333476990279644,0.000165766858090721,1.13588218276073e-05,0.000177125679918313,1.00449627964548,20.0271815410185,20.1172293497376,0.0165766858090721,1,0.000165766858090721,0.00331984296046712
fp16,22,A,0.1,TAV,0.240938458246681,0.240822590094714,2.54627901020122e-05,1.88318283600832e-06,2.73459729380205e-05,0.999519096482936,9462.3745976542,9457.82410843041,0.00254627901020122,1,2.54627901020122e-05,0.240938458246681
fp16,22,A,0.1,U,0.129283399475185,0.129306275450711,3.78368976357642e-05,2.66192060105884e-06,4.04988182368237e-05,1.00017694441528,3416.86046038256,3417.46505475883,0.00378368976357642,0.333333333333333,0.000113510692907293,0.387850198425555
fp16,22,A,0.1,B,0.229232877699666,0.229236314166985,3.26933120909391e-05,2.07410284010642e-06,3.47674149310449e-05,1.0000149911625,7011.61378394566,7011.71889618727,0.00326933120909391,0.333333333333333,9.80799362728173e-05,0.687698633098997
fp16,22,A,0.1,U+B,0.17570462578406,0.175719464093425,1.49269440214589e-05,1.03976179001843e-06,1.5966705811478e-05,1.00008445030572,11770.9710394484,11771.9651015513,0.00149269440214589,0.166666666666667,8.95616641287536e-05,1.05422775470436
fp16,22,A,0.1,HMSC,0.184394538229461,0.184393084870319,1.03782296736337e-05,7.11443423505195e-07,1.10896730971389e-05,0.999992118209377,17767.4366465335,17767.296607318,0.00103782296736337,0.142857142857143,7.2647607715436e-05,1.29076176760623
fp16,22,A,0.1,delta_TA,0.211890263045976,0.212087370783541,0.000518969459269255,3.37970802467479e-05,0.000552766539515997,1.00093023499396,408.290428774618,408.670234819164,0.0518969459269255,3,0.000172989819756418,0.0706300876819919
fp16,22,A,0.1,delta_TV,0.0760851993116564,0.0760851993116564,0,0,0,1,,,0,3,0,0.0253617331038855
fp16,22,A,0.1,delta_AV,0.000229186755719815,0.000230216120955822,0.000587226900801018,4.13370833136155e-05,0.000628563984114566,1.00449138185483,0.390286540700347,0.392039466587432,0.0587226900801018,3,0.000195742300267006,7.63955852399384e-05
fp16,22,A,0.1,delta_TAV,0.0177387067410423,0.0177298167506421,0.000783127304097574,4.97943537261359e-05,0.000832921657823613,0.999498836610241,22.6511151484921,22.6397632388425,0.0783127304097574,7,0.000111875329156796,0.00253410096300605
fp16,22,A,0.1,g1,1.16355059527667,1.1637564790564,0.000340532078721882,2.39572854095295e-05,0.000364489364131408,1.00017694441528,3416.86046038253,3417.46505475878,0.0340532078721882,3,0.000113510692907294,0.387850198425557
fp16,22,A,0.1,g2,0.519858213098626,0.520117942120412,0.00185117192924158,0.000124881640258722,0.00197605356950021,1.00049961511666,280.826542843922,280.966848029887,0.185117192924158,15,0.000123411461949438,0.0346572142065751
fp16,22,A,0.1,g3,0.0177387067410423,0.0177298167506421,0.000783127304097574,4.97943537261359e-05,0.000832921657823613,0.999498836610241,22.6511151484921,22.6397632388425,0.0783127304097574,7,0.000111875329156796,0.00253410096300605
fp16,22,V,0.01,T,1.07371222510068,1.07371222510068,0,0,0,1,,,0,1,0,1.07371222510068
fp16,22,V,0.01,A,4.08502264301857e-07,4.08502264301857e-07,0,0,0,1,,,0,1,0,4.08502264301857e-07
fp16,22,V,0.01,V,0.00175058738429629,0.00175220382171242,3.9492504384502e-06,2.90608163661403e-07,4.2398586021116e-06,1.00092336859652,443.270795706557,443.680098039069,0.039492504384502,1,3.9492504384502e-06,0.00175058738429629
fp16,22,V,0.01,TA,0.332380623629846,0.332380623629846,0,0,0,1,,,0,1,0,0.332380623629846
fp16,22,V,0.01,TV,0.643533545086304,0.643549224079969,1.87548624372854e-06,1.43682794958611e-07,2.01916903868715e-06,1.00002436391045,343128.907097145,343137.267059111,0.0187548624372854,1,1.87548624372854e-06,0.643533545086304
fp16,22,V,0.01,AV,0.00331984296046712,0.00332069480616468,1.70405854890688e-06,1.12168716170234e-07,1.81622726507711e-06,1.00025659216647,1948.19770869771,1948.69760096849,0.0170405854890688,1,1.70405854890688e-06,0.00331984296046712
fp16,22,V,0.01,TAV,0.240938458246681,0.240934044937644,2.63371984557014e-07,1.59955092772626e-08,2.79367493834276e-07,0.999981682836896,914821.895927674,914805.138985795,0.00263371984557014,1,2.63371984557014e-07,0.240938458246681
fp16,22,V,0.01,U,0.129283399475185,0.129288028833464,4.38805604272245e-07,3.22897959623786e-08,4.71095400234607e-07,1.00003580783223,294625.679837432,294636.229744347,0.00438805604272245,0.333333333333333,1.31641681281673e-06,0.387850198425555
fp16,22,V,0.01,B,0.229232877699666,0.229238356305857,3.16859114553356e-07,2.2099125647379e-08,3.38958240200734e-07,1.00002389974006,723453.633400422,723470.923754208,0.00316859114553356,0.333333333333333,9.50577343660067e-07,0.687698633098997
fp16,22,V,0.01,U+B,0.17570462578406,0.175709722454908,1.53845361879008e-07,1.08379790515668e-08,1.64683340930578e-07,1.00002900703852,1142085.94681095,1142119.075342,0.00153845361879008,0.166666666666667,9.2307217127405e-07,1.05422775470436
fp16,22,V,0.01,HMSC,0.184394538229461,0.184398461963091,1.09586596584857e-07,7.99066731299123e-09,1.17577263897847e-07,1.00002127901221,1682637.69453482,1682673.49940286,0.00109586596584857,0.142857142857143,7.67106176093999e-07,1.29076176760623
fp16,22,V,0.01,delta_TA,0.211890263045976,0.211890263045976,0,0,0,1,,,0,3,0,0.0706300876819919
fp16,22,V,0.01,delta_TV,0.0760851993116564,0.0760904623722795,6.72495958235507e-06,5.1812813438638e-07,7.24308771674145e-06,1.00006917325144,11313.8522811778,11314.6348971264,0.0672495958235507,3,2.24165319411836e-06,0.0253617331038855
fp16,22,V,0.01,delta_AV,0.000229186755719815,0.000228825964157949,6.01563552896685e-06,4.18272752696698e-07,6.43390828166355e-06,0.998425774819607,38.0985108915294,38.0385352563485,0.0601563552896685,3,2.00521184298895e-06,7.63955852399384e-05
fp16,22,V,0.01,delta_TAV,0.0177387067410423,0.017738081514353,8.06605835933521e-06,5.93183303385382e-07,8.65924166272058e-06,0.999964753535958,2199.17907245396,2199.10155916786,0.0806605835933521,7,1.1522940513336e-06,0.00253410096300605
fp16,22,V,0.01,g1,1.16355059527667,1.16359225950117,3.9492504384502e-06,2.90608163661403e-07,4.2398586021116e-06,1.00003580783223,294625.679837433,294636.229744346,0.039492504384502,3,1.31641681281673e-06,0.387850198425557
fp16,22,V,0.01,g2,0.519858213098626,0.51988916051179,2.11738326683534e-05,1.55999088273489e-06,2.27338235510881e-05,1.00005953048809,24551.9184571441,24553.3800448335,0.211738326683534,15,1.41158884455689e-06,0.0346572142065751
fp16,22,V,0.01,g3,0.0177387067410423,0.017738081514353,8.06605835933521e-06,5.93183303385382e-07,8.65924166272058e-06,0.999964753535958,2199.17907245396,2199.10155916786,0.0806605835933521,7,1.1522940513336e-06,0.00253410096300605
fp16,22,V,0.05,T,1.07371222510068,1.07371222510068,0,0,0,1,,,0,1,0,1.07371222510068
fp16,22,V,0.05,A,4.08502264301857e-07,4.08502264301857e-07,0,0,0,1,,,0,1,0,4.08502264301857e-07
fp16,22,V,0.05,V,0.00175058738429629,0.00175867711197581,9.87312191860917e-05,7.26522430584758e-06,0.000105996443491938,1.00462115045046,17.7308393305336,17.812776206693,0.0394924876744367,1,9.87312191860917e-05,0.00175058738429629
fp16,22,V,0.05,TA,0.332380623629846,0.332380623629846,0,0,0,1,,,0,1,0,0.332380623629846
fp16,22,V,0.05,TV,0.643533545086304,0.643715965693927,4.68647245454042e-05,3.68833283099633e-06,5.05530573764005e-05,1.00028346713084,13731.7257559644,13735.6182488659,0.0187458898181617,1,4.68647245454042e-05,0.643533545086304
fp16,22,V,0.05,AV,0.00331984296046712,0.0033210878510282,4.25745138768066e-05,2.87384113155287e-06,4.5448355008359e-05,1.00037498477365,77.9772370407658,78.0064773173474,0.0170298055507226,1,4.25745138768066e-05,0.00331984296046712
fp16,22,V,0.05,TAV,0.240938458246681,0.240919832691556,6.58026238978148e-06,4.00518011055748e-07,6.98078040083723e-06,0.999922695798502,36615.3268630801,36612.4963444744,0.00263210495591259,1,6.58026238978148e-06,0.240938458246681
fp16,22,V,0.05,U,0.129283399475185,0.1293065473275,1.09701354651212e-05,8.07247145094174e-07,1.17773826102158e-05,1.00017904736732,11785.0321799792,11787.1422589649,0.00438805418604849,0.333333333333333,3.29104063953637e-05,0.387850198425555
fp16,22,V,0.05,B,0.229232877699666,0.229272616253132,7.91801143575487e-06,5.60797448013932e-07,8.47880888376868e-06,1.00017335451121,28950.8141734341,28955.8329276743,0.00316720457430195,0.333333333333333,2.37540343072646e-05,0.687698633098997
fp16,22,V,0.05,U+B,0.17570462578406,0.175735513979059,3.8462580526354e-06,2.77542855293187e-07,4.12380090792867e-06,1.00017579614003,45681.9650110762,45689.9957241942,0.00153850322105416,0.166666666666667,2.30775483158124e-05,1.05422775470436
fp16,22,V,0.05,HMSC,0.184394538229461,0.184419332501745,2.74020247053854e-06,2.06155201904273e-07,2.94635767244278e-06,1.00013446315993,67292.3042045216,67301.3525403837,0.00109608098821542,0.142857142857143,1.91814172937698e-05,1.29076176760623
fp16,22,V,0.05,delta_TA,0.211890263045976,0.211890263045976,0,0,0,1,,,0,3,0,0.0706300876819919
fp16,22,V,0.05,delta_TV,0.0760851993116564,0.0760757504247105,0.000168070389257767,1.28041829991583e-05,0.00018087457225692,0.999875811760613,452.698417893027,452.642198073536,0.0672281557031069,3,5.60234630859224e-05,0.0253617331038855
fp16,22,V,0.05,delta_AV,0.000229186755719815,0.000226597449168125,0.000150359319749638,1.0609298122504e-05,0.00016096861787213,0.988702198154697,1.52426039238161,1.50703960050784,0.0601437278998551,3,5.01197732498792e-05,7.63955852399384e-05
fp16,22,V,0.05,delta_TAV,0.0177387067410423,0.0177262151814828,0.000201588037732921,1.47978733134169e-05,0.000216385911046315,0.999295802126847,87.9948380892714,87.9328723114406,0.0806352150931685,7,2.8798291104703e-05,0.00253410096300605
fp16,22,V,0.05,g1,1.16355059527667,1.1637589259475,9.87312191860917e-05,7.26522430584758e-06,0.000105996443491938,1.00017904736732,11785.0321799792,11787.1422589648,0.0394924876744367,3,3.29104063953639e-05,0.387850198425557
fp16,22,V,0.05,g2,0.519858213098626,0.51995718802735,0.000529243044092179,3.87497913503514e-05,0.000567992835442473,1.00019038831402,982.267445744798,982.454457987715,0.211697217636871,15,3.52828696061452e-05,0.0346572142065751
fp16,22,V,0.05,g3,0.0177387067410423,0.0177262151814828,0.000201588037732921,1.47978733134169e-05,0.000216385911046315,0.999295802126847,87.9948380892714,87.9328723114406,0.0806352150931685,7,2.8798291104703e-05,0.00253410096300605
fp16,22,V,0.1,T,1.07371222510068,1.07371222510068,0,0,0,1,,,0,1,0,1.07371222510068
fp16,22,V,0.1,A,4.08502264301857e-07,4.08502264301857e-07,0,0,0,1,,,0,1,0,4.08502264301857e-07
fp16,22,V,0.1,V,0.00175058738429629,0.00176678551106018,0.000394924911631405,2.90608990341843e-05,0.000423985810665578,1.00925296669517,4.43270944105488,4.47372515388235,0.0394924911631405,1,0.000394924911631405,0.00175058738429629
fp16,22,V,0.1,TA,0.332380623629846,0.332380623629846,0,0,0,1,,,0,1,0,0.332380623629846
fp16,22,V,0.1,TV,0.643533545086304,0.644153040839371,0.000187137443898479,1.59341676546233e-05,0.000203071611553102,1.00096264718102,3438.8283375048,3442.13871590989,0.0187137443898479,1,0.000187137443898479,0.643533545086304
fp16,22,V,0.1,AV,0.00331984296046712,0.00331486885859206,0.000169953294276251,1.22025037722626e-05,0.000182155798048497,0.998501705672742,19.5338547252333,19.504587261509,0.0169953294276251,1,0.000169953294276251,0.00331984296046712
fp16,22,V,0.1,TAV,0.240938458246681,0.240909280415737,2.62824184910955e-05,1.64543741240809e-06,2.79278559035036e-05,0.999878899237771,9167.28642488938,9166.17625951576,0.00262824184910955,1,2.62824184910955e-05,0.240938458246681
fp16,22,V,0.1,U,0.129283399475185,0.129329697316207,4.38805457368228e-05,3.228988781576e-06,4.71095345184003e-05,1.00035811125953,2946.25778472704,2947.31287281322,0.00438805457368228,0.333333333333333,0.000131641637210468,0.387850198425555
fp16,22,V,0.1,B,0.229232877699666,0.229342323542367,3.16169919214319e-05,2.33442513858688e-06,3.3951417060018e-05,1.00047744391555,7250.30636277191,7253.76797743068,0.00316169919214319,0.333333333333333,9.48509757642957e-05,0.687698633098997
fp16,22,V,0.1,U+B,0.17570462578406,0.175779521990174,1.53805525970498e-05,1.15569290166239e-06,1.65362454987126e-05,1.00042626200523,11423.8174913015,11428.6870306527,0.00153805525970498,0.166666666666667,9.2283315582299e-05,1.05422775470436
fp16,22,V,0.1,HMSC,0.184394538229461,0.184456654941084,1.09602023812447e-05,8.70689635270244e-07,1.18308920165149e-05,1.00033686850066,16824.0085187661,16829.6759972909,0.00109602023812447,0.142857142857143,7.67214166687128e-05,1.29076176760623
fp16,22,V,0.1,delta_TA,0.211890263045976,0.211890263045976,0,0,0,1,,,0,3,0,0.0706300876819919
fp16,22,V,0.1,delta_TV,0.0760851993116564,0.0759788186108851,0.000671692862493083,5.11704765208267e-05,0.000722863339013822,0.998601821356405,113.273794557315,113.115417556886,0.0671692862493083,3,0.000223897620831028,0.0253617331038855
fp16,22,V,0.1,delta_AV,0.000229186755719815,0.000222087732136714,0.000601025644374956,4.3553773796048e-05,0.00064457941817093,0.969025157842106,0.381326084610185,0.369514569328696,0.0601025644374955,3,0.000200341881458319,7.63955852399384e-05
fp16,22,V,0.1,delta_TAV,0.0177387067410423,0.0176909401337044,0.000805551635886382,5.93180528545119e-05,0.000864869688740789,0.997307210269876,22.0205706882138,21.9612739216131,0.0805551635886382,7,0.000115078805126626,0.00253410096300605
fp16,22,V,0.1,g1,1.16355059527667,1.16396727584586,0.000394924911631405,2.90608990341843e-05,0.000423985810665578,1.00035811125952,2946.25778472705,2947.31287281322,0.0394924911631405,3,0.000131641637210468,0.387850198425557
fp16,22,V,0.1,g2,0.519858213098626,0.519920807426554,0.0021158084646795,0.00015418498402726,0.00226999344870668,1.00012040653846,245.701925186963,245.731509305267,0.21158084646795,15,0.0001410538976453,0.0346572142065751
fp16,22,V,0.1,g3,0.0177387067410423,0.0176909401337044,0.000805551635886382,5.93180528545119e-05,0.000864869688740789,0.997307210269876,22.0205706882138,21.9612739216131,0.0805551635886382,7,0.000115078805126626,0.00253410096300605
fp16,22,AV,0.01,T,1.07371222510068,1.07371222510068,0,0,0,1,,,0,1,0,1.07371222510068
fp16,22,AV,0.01,A,4.08502264301857e-07,4.20791345350646e-07,3.40532110728336e-06,2.39570585895643e-07,3.644891693179e-06,1.03008326298947,0.119959983635066,0.123568771370973,0.0340532110728336,1,3.40532110728336e-06,4.08502264301857e-07
fp16,22,AV,0.01,V,0.00175058738429629,0.00175220382171242,3.9492504384502e-06,2.90608163661403e-07,4.2398586021116e-06,1.00092336859652,443.270795706557,443.680098039069,0.039492504384502,1,3.9492504384502e-06,0.00175058738429629
fp16,22,AV,0.01,TA,0.332380623629846,0.332364997475872,1.62311136674314e-06,1.03670177138104e-07,1.72678154388124e-06,0.999952987169338,204779.924803795,204770.297519868,0.0162311136674314,1,1.62311136674314e-06,0.332380623629846
fp16,22,AV,0.01,TV,0.643533545086304,0.643549224079969,1.87548624372854e-06,1.43682794958611e-07,2.01916903868715e-06,1.00002436391045,343128.907097145,343137.267059111,0.0187548624372854,1,1.87548624372854e-06,0.643533545086304
fp16,22,AV,0.01,AV,0.00331984296046712,0.00332267807896365,3.39925340074465e-06,2.35665958630082e-07,3.63491935937473e-06,1.0008539917491,976.63885832691,977.472899853767,0.0339925340074465,1,3.39925340074465e-06,0.00331984296046712
fp16,22,AV,0.01,TAV,0.240938458246681,0.240927542169921,5.17856585338049e-07,3.39370783232785e-08,5.51793663661327e-07,0.999954693506218,465260.971991696,465239.892648362,0.00517856585338049,1,5.17856585338049e-07,0.240938458246681
fp16,22,AV,0.01,U,0.129283399475185,0.129290316285478,8.42196152607494e-07,5.77835981987473e-08,8.99979750806271e-07,1.00005350114803,153507.468628199,153515.681454002,0.00842196152607494,0.333333333333333,2.52658845782248e-06,0.387850198425555
fp16,22,AV,0.01,B,0.229232877699666,0.229239522490899,6.4977493101442e-07,4.06114033710701e-08,6.903863343855e-07,1.00002898707768,352788.122099125,352798.348395825,0.0064977493101442,0.333333333333333,1.94932479304326e-06,0.687698633098997
fp16,22,AV,0.01,U+B,0.17570462578406,0.175711566287942,3.07170745206883e-07,1.99541842786166e-08,3.27124929485498e-07,1.00003950097416,572009.634790321,572032.229728122,0.00307170745206883,0.166666666666667,1.8430244712413e-06,1.05422775470436
fp16,22,AV,0.01,HMSC,0.184394538229461,0.184399268287619,2.16295822850121e-07,1.42431911103182e-08,2.30539013960438e-07,1.00002565183439,852510.861281102,852532.729748534,0.00216295822850121,0.142857142857143,1.51407075995084e-06,1.29076176760623
fp16,22,AV,0.01,delta_TA,0.211890263045976,0.211911525258617,5.19473726649651e-06,3.34463692476249e-07,5.52920095897276e-06,1.00010034539735,40789.4090067968,40793.5020362514,0.0519473726649651,3,1.73157908883217e-06,0.0706300876819919
fp16,22,AV,0.01,delta_TV,0.0760851993116564,0.0760904623722795,6.72495958235507e-06,5.1812813438638e-07,7.24308771674145e-06,1.00006917325144,11313.8522811778,11314.6348971264,0.0672495958235507,3,2.24165319411836e-06,0.0253617331038855
fp16,22,AV,0.01,delta_AV,0.000229186755719815,0.000229057866209841,1.23311869218811e-05,8.34951369086208e-07,1.31661382909671e-05,0.999437622346154,18.5859444976164,18.5754921777553,0.123311869218811,3,4.11039564062703e-06,7.63955852399384e-05
fp16,22,AV,0.01,delta_TAV,0.0177387067410423,0.0177378857145506,1.63116662761569e-05,1.08868662129056e-06,1.74003528974473e-05,0.999953715538358,1087.48587916928,1087.43554547082,0.163116662761569,7,2.33023803945098e-06,0.00253410096300605
fp16,22,AV,0.01,g1,1.16355059527667,1.1636128465693,7.57976537346744e-06,5.20052383788728e-07,8.09981775725617e-06,1.00005350114802,153507.4686282,153515.681454002,0.0757976537346744,3,2.52658845782248e-06,0.387850198425557
fp16,22,AV,0.01,g2,0.519858213098626,0.519911413938238,4.09062217232987e-05,2.78012092569072e-06,4.3686342648989e-05,1.00010233721094,12708.5365305819,12709.8370867656,0.409062217232987,15,2.72708144821991e-06,0.0346572142065751
fp16,22,AV,0.01,g3,0.0177387067410423,0.0177378857145506,1.63116662761569e-05,1.08868662129056e-06,1.74003528974473e-05,0.999953715538358,1087.48587916928,1087.43554547082,0.163116662761569,7,2.33023803945098e-06,0.00253410096300605
fp16,22,AV,0.05,T,1.07371222510068,1.07371222510068,0,0,0,1,,,0,1,0,1.07371222510068
fp16,22,AV,0.05,A,4.08502264301857e-07,4.71769961628986e-07,8.5133016033049e-05,5.98931500396105e-06,9.112233103701e-05,1.15487722555285,0.00479840000198366,0.00554156288138368,0.0340532064132196,1,8.5133016033049e-05,4.08502264301857e-07
fp16,22,AV,0.05,V,0.00175058738429629,0.00175867711197581,9.87312191860917e-05,7.26522430584758e-06,0.000105996443491938,1.00462115045046,17.7308393305336,17.812776206693,0.0394924876744367,1,9.87312191860917e-05,0.00175058738429629
fp16,22,AV,0.05,TA,0.332380623629846,0.332306992757321,4.0554429322483e-05,2.59582410101269e-06,4.31502534234957e-05,0.999778474233184,8195.91421165867,8194.09860547817,0.0162217717289932,1,4.0554429322483e-05,0.332380623629846
fp16,22,AV,0.05,TV,0.643533545086304,0.643715965693927,4.68647245454042e-05,3.68833283099633e-06,5.05530573764005e-05,1.00028346713084,13731.7257559644,13735.6182488659,0.0187458898181617,1,4.68647245454042e-05,0.643533545086304
fp16,22,AV,0.05,AV,0.00331984296046712,0.00332990368674589,8.48903668857465e-05,5.96557692289507e-06,9.08559438086411e-05,1.00303048258565,39.1074168042562,39.2259311498511,0.0339561467542986,1,8.48903668857465e-05,0.00331984296046712
fp16,22,AV,0.05,TAV,0.240938458246681,0.240875922928336,1.29404778956936e-05,8.60755772939368e-07,1.38012336686329e-05,0.999740451072857,18618.976840636,18614.1443051726,0.00517619115827743,1,1.29404778956936e-05,0.240938458246681
fp16,22,AV,0.05,U,0.129283399475185,0.129317985802001,2.10548885489453e-05,1.44459823839344e-06,2.2499486787338e-05,1.00026752333986,6140.30319726681,6141.94587168589,0.00842195541957812,0.333333333333333,6.31646656468359e-05,0.387850198425555
fp16,22,AV,0.05,B,0.229232877699666,0.229276630810711,1.6237260067073e-05,1.01441597121258e-06,1.72516760382859e-05,1.00019086752077,14117.7068515715,14120.4014632772,0.00649490402682922,0.333333333333333,4.87117802012191e-05,0.687698633098997
fp16,22,AV,0.05,U+B,0.17570462578406,0.175743938704525,7.67988050439662e-06,5.05443572912066e-07,8.18532407730836e-06,1.00022374436808,22878.5624572507,22883.6814067504,0.00307195220175865,0.166666666666667,4.60792830263797e-05,1.05422775470436
fp16,22,AV,0.05,HMSC,0.184394538229461,0.184421241423574,5.4079848074807e-06,3.63418162490894e-07,5.77140296997154e-06,1.00014481553722,34096.7189801262,34101.6567148026,0.00216319392299228,0.142857142857143,3.78558936523649e-05,1.29076176760623
fp16,22,AV,0.05,delta_TA,0.211890263045976,0.211992994295649,0.000129829264879522,8.37099441259984e-06,0.000138200259292121,1.00048483232875,1632.06857284915,1632.85985245601,0.0519317059518087,3,4.32764216265072e-05,0.0706300876819919
fp16,22,AV,0.05,delta_TV,0.0760851993116564,0.0760757504247105,0.000168070389257767,1.28041829991583e-05,0.00018087457225692,0.999875811760613,452.698417893027,452.642198073536,0.0672281557031069,3,5.60234630859224e-05,0.0253617331038855
fp16,22,AV,0.05,delta_AV,0.000229186755719815,0.000227463047933996,0.000308121439558772,2.10367801480611e-05,0.0003291582197068,0.992479025324104,0.743819566882491,0.738225318756532,0.123248575823509,3,0.000102707146519591,7.63955852399384e-05
fp16,22,AV,0.05,delta_TAV,0.0177387067410423,0.0177236604380979,0.000407632723921771,2.71073336000232e-05,0.000434740057521754,0.999151781290253,43.5163952746017,43.479483853949,0.163053089568708,7,5.82332462745387e-05,0.00253410096300605
fp16,22,AV,0.05,g1,1.16355059527667,1.16386187221801,0.000189493996940509,1.3001384145541e-05,0.000202495381086043,1.00026752333985,6140.30319726677,6141.94587168581,0.0757975987762037,3,6.31646656468364e-05,0.387850198425557
fp16,22,AV,0.05,g2,0.519858213098626,0.520076678471398,0.00102241860713746,6.9005598846316e-05,0.00109142420598367,1.00042024030258,508.459264600152,508.672939675358,0.408967442854985,15,6.81612404758308e-05,0.0346572142065751
fp16,22,AV,0.05,g3,0.0177387067410423,0.0177236604380979,0.000407632723921771,2.71073336000232e-05,0.000434740057521754,0.999151781290253,43.5163952746017,43.479483853949,0.163053089568708,7,5.82332462745387e-05,0.00253410096300605
fp16,22,AV,0.1,T,1.07371222510068,1.07371222510068,0,0,0,1,,,0,1,0,1.07371222510068
fp16,22,AV,0.1,A,4.08502264301857e-07,5.39594260947551e-07,0.000340532078721882,2.39572854095295e-05,0.000364489364131408,1.32090886171643,0.0011995999491005,0.00158456220328143,0.0340532078721882,1,0.000340532078721882,4.08502264301857e-07
fp16,22,AV,0.1,V,0.00175058738429629,0.00176678551106018,0.000394924911631405,2.90608990341843e-05,0.000423985810665578,1.00925296669517,4.43270944105488,4.47372515388235,0.0394924911631405,1,0.000394924911631405,0.00175058738429629
fp16,22,AV,0.1,TA,0.332380623629846,0.332243860703046,0.000161963441767985,1.0667984383874e-05,0.000172631426151859,0.999588535200078,2052.19535965398,2051.35095350092,0.0161963441767985,1,0.000161963441767985,0.332380623629846
fp16,22,AV,0.1,TV,0.643533545086304,0.644153040839371,0.000187137443898479,1.59341676546233e-05,0.000203071611553102,1.00096264718102,3438.8283375048,3442.13871590989,0.0187137443898479,1,0.000187137443898479,0.643533545086304
fp16,22,AV,0.1,AV,0.00331984296046712,0.00332980167783517,0.000338583761263389,2.47670479621153e-05,0.000363350809225468,1.00299975555671,9.805086186294,9.83449904806531,0.0338583761263389,1,0.000338583761263389,0.00331984296046712
fp16,22,AV,0.1,TAV,0.240938458246681,0.240792946448522,5.1711320031693e-05,3.63994019459885e-06,5.53512602262918e-05,0.999396062383655,4659.2981594555,4656.48423403123,0.0051711320031693,1,5.1711320031693e-05,0.240938458246681
fp16,22,AV,0.1,U,0.129283399475185,0.129352577387257,8.42195552261598e-05,5.77839758588658e-06,8.99979528120437e-05,1.00053508735346,1535.07578053592,1535.89718017269,0.00842195552261598,0.333333333333333,0.000252658665678479,0.387850198425555
fp16,22,AV,0.1,B,0.229232877699666,0.229345807999986,6.48360570511211e-05,4.17877178560644e-06,6.9014828836729e-05,1.00049264442978,3535.57708666527,3537.31886902306,0.00648360570511211,0.333333333333333,0.000194508171153363,0.687698633098997
fp16,22,AV,0.1,U+B,0.17570462578406,0.175794384110369,3.0714889680513e-05,2.08661530877202e-06,3.28015049892838e-05,1.00051084782719,5720.5032351308,5723.4255417789,0.0030714889680513,0.166666666666667,0.000184289338083078,1.05422775470436
fp16,22,AV,0.1,HMSC,0.184394538229461,0.184455160347109,2.16303461456703e-05,1.52763651859151e-06,2.31579826642616e-05,1.00032876308718,8524.80755451854,8527.61019656779,0.00216303461456703,0.142857142857143,0.000151412423019692,1.29076176760623
fp16,22,AV,0.1,delta_TA,0.211890263045976,0.212087370783541,0.000518969459269255,3.37970802467479e-05,0.000552766539515997,1.00093023499396,408.290428774618,408.670234819164,0.0518969459269255,3,0.000172989819756418,0.0706300876819919
fp16,22,AV,0.1,delta_TV,0.0760851993116564,0.0759788186108851,0.000671692862493083,5.11704765208267e-05,0.000722863339013822,0.998601821356405,113.273794557315,113.115417556886,0.0671692862493083,3,0.000223897620831028,0.0253617331038855
fp16,22,AV,0.1,delta_AV,0.000229186755719815,0.000223105461380762,0.00123088646416718,8.54762165393876e-05,0.00131636268070646,0.973465768909929,0.186196503407716,0.181255922358133,0.123088646416718,3,0.000410295488055725,7.63955852399384e-05
fp16,22,AV,0.1,delta_TAV,0.0177387067410423,0.0176818947001426,0.00162859654381125,0.000108589488557661,0.00173718603236881,0.996797283943577,10.8920203769622,10.857136328414,0.162859654381125,7,0.000232656649115892,0.00253410096300605
fp16,22,AV,0.1,g1,1.16355059527667,1.16417319648532,0.000757975997035436,5.20055782729789e-05,0.000809981575308301,1.00053508735346,1535.07578053593,1535.8971801727,0.0757975997035436,3,0.000252658665678479,0.387850198425557
fp16,22,AV,0.1,g2,0.519858213098626,0.520180338964937,0.00408695746559596,0.000274624005617662,0.00436158147121349,1.00061964177577,127.199320637613,127.278138650529,0.408695746559596,15,0.000272463831039731,0.0346572142065751
fp16,22,AV,0.1,g3,0.0177387067410423,0.0176818947001426,0.00162859654381125,0.000108589488557661,0.00173718603236881,0.996797283943577,10.8920203769622,10.857136328414,0.162859654381125,7,0.000232656649115892,0.00253410096300605
fp16,22,TAV,0.01,T,1.07371222510068,1.07366599122143,2.15349084532422e-06,1.47474292172131e-07,2.30096513749635e-06,0.999956940157545,498591.497350449,498570.028079123,0.0215349084532422,1,2.15349084532422e-06,1.07371222510068
fp16,22,TAV,0.01,A,4.08502264301857e-07,4.20791345350646e-07,3.40532110728336e-06,2.39570585895643e-07,3.644891693179e-06,1.03008326298947,0.119959983635066,0.123568771370973,0.0340532110728336,1,3.40532110728336e-06,4.08502264301857e-07
fp16,22,TAV,0.01,V,0.00175058738429629,0.00175220382171242,3.9492504384502e-06,2.90608163661403e-07,4.2398586021116e-06,1.00092336859652,443.270795706557,443.680098039069,0.039492504384502,1,3.9492504384502e-06,0.00175058738429629
fp16,22,TAV,0.01,TA,0.332380623629846,0.332344865949275,2.72665908777365e-06,1.74054490554398e-07,2.90071357832805e-06,0.999892419479269,121900.323043772,121887.208943542,0.0272665908777365,1,2.72665908777365e-06,0.332380623629846
fp16,22,TAV,0.01,TV,0.643533545086304,0.643546687608074,3.24610926854569e-06,2.27007234615577e-07,3.47311650316127e-06,1.00002042243465,198247.653374471,198251.702074217,0.0324610926854569,1,3.24610926854569e-06,0.643533545086304
fp16,22,TAV,0.01,AV,0.00331984296046712,0.00332267807896365,3.39925340074465e-06,2.35665958630082e-07,3.63491935937473e-06,1.0008539917491,976.63885832691,977.472899853767,0.0339925340074465,1,3.39925340074465e-06,0.00331984296046712
fp16,22,TAV,0.01,TAV,0.240938458246681,0.240926116309916,7.48179848380223e-07,4.56200424867476e-08,7.93799890866971e-07,0.999948775563456,322032.809047588,322016.313098395,0.00748179848380223,1,7.48179848380223e-07,0.240938458246681
fp16,22,TAV,0.01,U,0.129283399475185,0.129284968446602,1.08291129486348e-06,7.31575849772486e-08,1.15606887984072e-06,1.00001213590781,119385.031893572,119386.480739312,0.0108291129486348,0.333333333333333,3.24873388459043e-06,0.387850198425555
fp16,22,TAV,0.01,B,0.229232877699666,0.229233444783227,8.83207291263946e-07,5.58255853318432e-08,9.39032876595813e-07,1.00000247383171,259545.952538066,259546.594611073,0.00883207291263946,0.333333333333333,2.64962187379184e-06,0.687698633098997
fp16,22,TAV,0.01,U+B,0.17570462578406,0.17570578856753,4.24628319125417e-07,2.8374713084536e-08,4.53003032209946e-07,1.00000661783072,413784.521357288,413787.259713204,0.00424628319125417,0.166666666666667,2.5477699147525e-06,1.05422775470436
fp16,22,TAV,0.01,HMSC,0.184394538229461,0.184394016796192,3.0363930425565e-07,2.01913255736774e-08,3.23830629829326e-07,0.999997172187019,607281.520030786,607279.80275222,0.0030363930425565,0.142857142857143,2.12547512978955e-06,1.29076176760623
fp16,22,TAV,0.01,delta_TA,0.211890263045976,0.211907060453244,8.72611482626006e-06,5.6968820097279e-07,9.29580302723285e-06,1.00007927408757,24282.3143248494,24284.2392831616,0.0872611482626006,3,2.90870494208669e-06,0.0706300876819919
fp16,22,TAV,0.01,delta_TV,0.0760851993116564,0.0760790270163897,1.00634403742421e-05,7.01587147325106e-07,1.07650275215671e-05,0.999918876531539,7560.55548422591,7559.94214574154,0.100634403742421,3,3.35448012474736e-06,0.0253617331038855
fp16,22,TAV,0.01,delta_AV,0.000229186755719815,0.000229057866209841,1.23311869218811e-05,8.34951369086208e-07,1.31661382909671e-05,0.999437622346154,18.5859444976164,18.5754921777553,0.123311869218811,3,4.11039564062703e-06,7.63955852399384e-05
fp16,22,TAV,0.01,delta_TAV,0.0177387067410423,0.0177366282040246,2.09983084124338e-05,1.36314607935949e-06,2.2361454491793e-05,0.999882824771383,844.768368605287,844.669382678568,0.209983084124338,7,2.99975834463339e-06,0.00253410096300605
fp16,22,TAV,0.01,g1,1.16355059527667,1.16356471601943,9.74620165377132e-06,6.58418264795234e-07,1.04046199185665e-05,1.00001213590781,119385.031893572,119386.480739313,0.0974620165377132,3,3.24873388459044e-06,0.387850198425557
fp16,22,TAV,0.01,g2,0.519858213098626,0.519874528401496,5.17505678097248e-05,3.41482105064447e-06,5.51653888603687e-05,1.00003138413986,10045.4591147681,10045.774382862,0.517505678097248,15,3.45003785398165e-06,0.0346572142065751
fp16,22,TAV,0.01,g3,0.0177387067410423,0.0177366282040246,2.09983084124338e-05,1.36314607935949e-06,2.2361454491793e-05,0.999882824771383,844.768368605287,844.669382678568,0.209983084124338,7,2.99975834463339e-06,0.00253410096300605
fp16,22,TAV,0.05,T,1.07371222510068,1.07348104239018,5.38371876410777e-05,3.68691838455685e-06,5.75241060256346e-05,0.999784688387541,19943.6908231336,19939.3967149041,0.0215348750564311,1,5.38371876410777e-05,1.07371222510068
fp16,22,TAV,0.05,A,4.08502264301857e-07,4.71769961628986e-07,8.5133016033049e-05,5.98931500396105e-06,9.112233103701e-05,1.15487722555285,0.00479840000198366,0.00554156288138368,0.0340532064132196,1,8.5133016033049e-05,4.08502264301857e-07
fp16,22,TAV,0.05,V,0.00175058738429629,0.00175867711197581,9.87312191860917e-05,7.26522430584758e-06,0.000105996443491938,1.00462115045046,17.7308393305336,17.812776206693,0.0394924876744367,1,9.87312191860917e-05,0.00175058738429629
fp16,22,TAV,0.05,TA,0.332380623629846,0.332145422120092,6.81368391994825e-05,4.36669458177488e-06,7.25035337812574e-05,0.999292372981358,4878.13387786809,4874.68197853555,0.027254735679793,1,6.81368391994825e-05,0.332380623629846
fp16,22,TAV,0.05,TV,0.643533545086304,0.643671838181949,8.11147043943091e-05,5.81152117368758e-06,8.69262255679966e-05,1.00021489648318,7933.62374789661,7935.32865573888,0.0324458817577236,1,8.11147043943091e-05,0.643533545086304
fp16,22,TAV,0.05,AV,0.00331984296046712,0.00332990368674589,8.48903668857465e-05,5.96557692289507e-06,9.08559438086411e-05,1.00303048258565,39.1074168042562,39.2259311498511,0.0339561467542986,1,8.48903668857465e-05,0.00331984296046712
fp16,22,TAV,0.05,TAV,0.240938458246681,0.240808453203311,1.87129879852724e-05,1.2013201453147e-06,1.99143081305871e-05,0.999460422199444,12875.4669450066,12868.5196288713,0.00748519519410896,1,1.87129879852724e-05,0.240938458246681
fp16,22,TAV,0.05,U,0.129283399475185,0.129291242160792,2.70727688698639e-05,1.82895046832224e-06,2.89017193381847e-05,1.00006066274277,4775.40365732952,4775.69334641323,0.0108291075479456,0.333333333333333,8.12183066095918e-05,0.387850198425555
fp16,22,TAV,0.05,B,0.229232877699666,0.229223114430372,2.2072514706206e-05,1.3995374324533e-06,2.34720521386584e-05,0.999957408948524,10385.4445563112,10385.0022293075,0.00882900588248241,0.333333333333333,6.62175441186181e-05,0.687698633098997
fp16,22,TAV,0.05,U+B,0.17570462578406,0.175704923288873,1.06165860867879e-05,7.21392859468286e-07,1.13379789462565e-05,1.0000016932099,16550.0118727169,16550.0398953609,0.00424663443471514,0.166666666666667,6.36995165207272e-05,1.05422775470436
fp16,22,TAV,0.05,HMSC,0.184394538229461,0.18437855024564,7.59184432199949e-06,5.21296462257968e-07,8.11314078425742e-06,0.999913294699643,24288.5036110562,24286.3976690554,0.00303673772879979,0.142857142857143,5.31429102539964e-05,1.29076176760623
fp16,22,TAV,0.05,delta_TA,0.211890263045976,0.212019329863946,0.000218091494574458,1.42298937174392e-05,0.000232321388291894,1.00060912104273,971.565917595355,972.157718840158,0.0872365978297832,3,7.26971648581527e-05,0.0706300876819919
fp16,22,TAV,0.05,delta_TV,0.0760851993116564,0.0760293876866782,0.000251496807762958,1.73363643571465e-05,0.000268833172120095,0.999266458845044,302.529483329938,302.307565503328,0.100598723105183,3,8.38322692543194e-05,0.0253617331038855
fp16,22,TAV,0.05,delta_AV,0.000229186755719815,0.000227463047933996,0.000308121439558772,2.10367801480611e-05,0.0003291582197068,0.992479025324104,0.743819566882491,0.738225318756532,0.123248575823509,3,0.000102707146519591,7.63955852399384e-05
fp16,22,TAV,0.05,delta_TAV,0.0177387067410423,0.0177202945687601,0.000524784400552989,3.38976290352382e-05,0.000558682029588169,0.99896203412396,33.8018941156602,33.7668089030226,0.209913760221195,7,7.49692000789984e-05,0.00253410096300605
fp16,22,TAV,0.05,g1,1.16355059527667,1.16362117944713,0.000243654919828777,1.64605542149002e-05,0.000260115474043668,1.00006066274277,4775.4036573295,4775.69334641319,0.0974619679315109,3,8.12183066095924e-05,0.387850198425557
fp16,22,TAV,0.05,g2,0.519858213098626,0.519996689504028,0.00129349321779149,8.46105500839225e-05,0.00137810376787531,1.00026637341089,401.902542625026,402.009598776151,0.517397287116595,15,8.62328811860992e-05,0.0346572142065751
fp16,22,TAV,0.05,g3,0.0177387067410423,0.0177202945687601,0.000524784400552989,3.38976290352382e-05,0.000558682029588169,0.99896203412396,33.8018941156602,33.7668089030226,0.209913760221195,7,7.49692000789984e-05,0.00253410096300605
fp16,22,TAV,0.1,T,1.07371222510068,1.07324988081342,0.000215348722525377,1.47476724286912e-05,0.000230096394954068,0.999569396457953,4985.92335496281,4983.77639870579,0.0215348722525377,1,0.000215348722525377,1.07371222510068
fp16,22,TAV,0.1,A,4.08502264301857e-07,5.39594260947551e-07,0.000340532078721882,2.39572854095295e-05,0.000364489364131408,1.32090886171643,0.0011995999491005,0.00158456220328143,0.0340532078721882,1,0.000340532078721882,4.08502264301857e-07
fp16,22,TAV,0.1,V,0.00175058738429629,0.00176678551106018,0.000394924911631405,2.90608990341843e-05,0.000423985810665578,1.00925296669517,4.43270944105488,4.47372515388235,0.0394924911631405,1,0.000394924911631405,0.00175058738429629
fp16,22,TAV,0.1,TA,0.332380623629846,0.331769266938804,0.000272212996557979,1.79882355751527e-05,0.000290201232133131,0.998160672892525,1221.03142698057,1218.78555077784,0.0272212996557979,1,0.000272212996557979,0.332380623629846
fp16,22,TAV,0.1,TV,0.643533545086304,0.643982553871043,0.000323936563977901,2.49216526235733e-05,0.000348858216601474,1.00069772397751,1986.60360282826,1987.98970379576,0.0323936563977901,1,0.000323936563977901,0.643533545086304
fp16,22,TAV,0.1,AV,0.00331984296046712,0.00332980167783517,0.000338583761263389,2.47670479621153e-05,0.000363350809225468,1.00299975555671,9.805086186294,9.83449904806531,0.0338583761263389,1,0.000338583761263389,0.00331984296046712
fp16,22,TAV,0.1,TAV,0.240938458246681,0.240507903485911,7.48922509787769e-05,5.76677636717072e-06,8.06590273459476e-05,0.998213009397074,3217.13468480149,3211.3856953514,0.00748922509787769,1,7.48922509787769e-05,0.240938458246681
fp16,22,TAV,0.1,U,0.129283399475185,0.129299085282186,0.000108291060852003,7.31580334236858e-06,0.000115606864194366,1.00012132885633,1193.85107559221,1193.99592417784,0.0108291060852003,0.333333333333333,0.000324873182556008,0.387850198425555
fp16,22,TAV,0.1,B,0.229232877699666,0.229180442132332,8.81573553858033e-05,5.85451831346997e-06,9.40118736992704e-05,0.999771256340451,2600.26944656488,2599.67465141586,0.00881573553858033,0.333333333333333,0.00026447206615741,0.687698633098997
fp16,22,TAV,0.1,U+B,0.17570462578406,0.175690814130847,4.24607645894453e-05,3.00557266953159e-06,4.54663372589775e-05,0.999921392774088,4138.04667633649,4137.72139596657,0.00424607645894453,0.166666666666667,0.000254764587536672,1.05422775470436
fp16,22,TAV,0.1,HMSC,0.184394538229461,0.184328583496023,3.03673878065243e-05,2.26326474115928e-06,3.26306525476831e-05,0.999642317315514,6072.12379952696,6069.95190598581,0.00303673878065243,0.142857142857143,0.00021257171464567,1.29076176760623
fp16,22,TAV,0.1,delta_TA,0.211890263045976,0.212261220159563,0.00087180435960949,5.73029895138363e-05,0.000929107349123311,1.00175070391747,243.047950736205,243.473455735691,0.0871804359609489,3,0.000290601453203163,0.0706300876819919
fp16,22,TAV,0.1,delta_TV,0.0760851993116564,0.0759143856322322,0.00100506196553493,6.9319789522673e-05,0.00107438175505746,0.997754968364812,75.7019984048056,75.5320450235399,0.100506196553493,3,0.000335020655178311,0.0253617331038855
fp16,22,TAV,0.1,delta_AV,0.000229186755719815,0.000223105461380762,0.00123088646416718,8.54762165393876e-05,0.00131636268070646,0.973465768909929,0.186196503407716,0.181255922358133,0.123088646416718,3,0.000410295488055725,7.63955852399384e-05
fp16,22,TAV,0.1,delta_TAV,0.0177387067410423,0.0176830650929763,0.00209692594896207,0.00013559288344913,0.00223251883241109,0.996863263546866,8.45938634591391,8.43285148039154,0.209692594896207,7,0.000299560849851725,0.00253410096300605
fp16,22,TAV,0.1,g1,1.16355059527667,1.16369176753968,0.000974619547668023,6.5842230081317e-05,0.00104046177774919,1.00012132885633,1193.85107559222,1193.99592417785,0.0974619547668023,3,0.000324873182556008,0.387850198425557
fp16,22,TAV,0.1,g2,0.519858213098626,0.520283925390023,0.00517079083098476,0.000336724142745318,0.00550751497373003,1.00081890077077,100.537467109189,100.619797318496,0.517079083098476,15,0.000344719388732317,0.0346572142065751
fp16,22,TAV,0.1,g3,0.0177387067410423,0.0176830650929763,0.00209692594896207,0.00013559288344913,0.00223251883241109,0.996863263546866,8.45938634591391,8.43285148039154,0.209692594896207,7,0.000299560849851725,0.00253410096300605
fp16,42,T,0.01,T,0.936328470741998,0.936317713525291,2.43356238121696e-06,1.69873306302101e-07,2.60343568751906e-06,0.999988511278848,384756.305393645,384751.885035741,0.0243356238121696,1,2.43356238121696e-06,0.936328470741998
fp16,42,T,0.01,A,1.14352847985836e-05,1.14352847985836e-05,0,0,0,1,,,0,1,0,1.14352847985836e-05
fp16,42,T,0.01,V,0.000847399827732904,0.000847399827732904,0,0,0,1,,,0,1,0,0.000847399827732904
fp16,42,T,0.01,TA,0.499470853497874,0.499473684638557,1.05644760936955e-06,7.24932764192659e-08,1.12894088578881e-06,1.00000566828007,472783.362911809,472786.04278032,0.0105644760936955,1,1.05644760936955e-06,0.499470853497874
fp16,42,T,0.01,TV,0.477315138733519,0.477321399953887,1.54811755753581e-06,1.0387299130149e-07,1.6519905488373e-06,1.00001311758178,308319.698597876,308323.743006737,0.0154811755753581,1,1.54811755753581e-06,0.477315138733519
fp16,42,T,0.01,AV,0.000814014379242011,0.000814014379242011,0,0,0,1,,,0,1,0,0.000814014379242011
fp16,42,T,0.01,TAV,0.221185729847206,0.221180378659999,2.5465251312745e-07,1.5368247820743e-08,2.70020760948193e-07,0.999975806815335,868578.625558293,868557.611875209,0.0025465251312745,1,2.5465251312745e-07,0.221185729847206
fp16,42,T,0.01,U,0.111140538582464,0.111139303201692,2.70395820135217e-07,1.88748118113447e-08,2.89270631946559e-07,0.999988884516957,411029.055578173,411024.486791675,0.00270395820135217,0.333333333333333,8.11187460405652e-07,0.333421615747392
fp16,42,T,0.01,B,0.225987231588613,0.225989302448221,2.44186207162399e-07,1.58703260612223e-08,2.60056533223621e-07,1.00000916361333,925470.910968849,925479.391626423,0.00244186207162399,0.333333333333333,7.32558621487197e-07,0.67796169476584
fp16,42,T,0.01,U+B,0.163522624379056,0.163522755910948,1.25266137477212e-07,8.39090479049165e-09,1.33657042267705e-07,1.0000008043651,1305401.66458635,1305402.71460589,0.00125266137477212,0.166666666666667,7.51596824863275e-07,0.981135746274335
fp16,42,T,0.01,HMSC,0.171228041744766,0.171227484502043,9.62716089647366e-08,6.28311098331705e-09,1.02554719948053e-07,0.999996745610608,1778593.33178367,1778587.5435484,0.000962716089647366,0.142857142857143,6.73901262753156e-07,1.19859629221336
fp16,42,T,0.01,delta_TA,0.0698490788585992,0.0698450820780845,3.52794683622791e-06,2.33939421266192e-07,3.7618862574941e-06,0.999942779767751,19798.7900898422,19797.657198475,0.0352794683622791,3,1.17598227874264e-06,0.0232830262861997
fp16,42,T,0.01,delta_TV,0.0935569651787196,0.093550792920136,4.06540038961026e-06,2.92807127454127e-07,4.35820751706438e-06,0.999934026733641,23012.9768811501,23011.4586398966,0.0406540038961026,3,1.35513346320342e-06,0.0311856550595732
fp16,42,T,0.01,delta_AV,1.56879785976532e-05,1.56879785976532e-05,0,0,0,1,,,0,3,0,5.22932619921773e-06
fp16,42,T,0.01,delta_TAV,0.00196185692144367,0.00196028201543666,5.168680270774e-06,3.51929238840746e-07,5.52060950961475e-06,0.999197237071778,379.566314545877,379.261612779757,0.05168680270774,7,7.38382895824857e-07,0.000280265274491953
fp16,42,T,0.01,g1,1.00026484724218,1.00025372881523,2.43356238121696e-06,1.69873306302101e-07,2.60343568751906e-06,0.999988884516955,411029.055578173,411024.486791675,0.0243356238121696,3,8.11187460405653e-07,0.333421615747392
fp16,42,T,0.01,g2,0.329615381053579,0.32959511340507,1.21752399823272e-05,8.4359349655013e-07,1.30188334788773e-05,0.999938511217395,27072.5982840607,27070.9336229502,0.121752399823272,15,8.11682665488481e-07,0.0219743587369053
fp16,42,T,0.01,g3,0.00196185692144367,0.00196028201543666,5.168680270774e-06,3.51929238840746e-07,5.52060950961475e-06,0.999197237071778,379.566314545877,379.261612779757,0.05168680270774,7,7.38382895824857e-07,0.000280265274491953
fp16,42,T,0.05,T,0.936328470741998,0.936274634786955,6.0838931035554e-05,4.2468876497804e-06,6.50858186853344e-05,0.999942503131407,15390.2847207294,15389.3998275512,0.0243355724142216,1,6.0838931035554e-05,0.936328470741998
fp16,42,T,0.05,A,1.14352847985836e-05,1.14352847985836e-05,0,0,0,1,,,0,1,0,1.14352847985836e-05
fp16,42,T,0.05,V,0.000847399827732904,0.000847399827732904,0,0,0,1,,,0,1,0,0.000847399827732904
fp16,42,T,0.05,TA,0.499470853497874,0.499420940618909,2.64146081559931e-05,1.84871590615733e-06,2.82633240621504e-05,0.999900068485247,18908.8874818138,18906.9978880455,0.0105658432623972,1,2.64146081559931e-05,0.499470853497874
fp16,42,T,0.05,TV,0.477315138733519,0.477316985245054,3.86845553281658e-05,2.68797745684718e-06,4.1372532785013e-05,1.00000386853754,12338.6487109493,12338.6964434751,0.0154738221312663,1,3.86845553281658e-05,0.477315138733519
fp16,42,T,0.05,AV,0.000814014379242011,0.000814014379242011,0,0,0,1,,,0,1,0,0.000814014379242011
fp16,42,T,0.05,TAV,0.221185729847206,0.221140173027239,6.36761402662474e-06,3.91445088218171e-07,6.75905911484291e-06,0.999794033638617,34736.0453888015,34728.8909319239,0.0025470456106499,1,6.36761402662474e-06,0.221185729847206
fp16,42,T,0.05,U,0.111140538582464,0.111134355948948,6.75988122617266e-06,4.71876405531149e-07,7.23175763170349e-06,0.999944371031536,16441.1969476851,16440.2823408586,0.00270395249046906,0.333333333333333,2.0279643678518e-05,0.333421615747392
fp16,42,T,0.05,B,0.225987231588613,0.225976463712323,6.10196274921786e-06,4.08794948718456e-07,6.51075769793604e-06,0.99995235183769,37035.1706289226,37033.4059711013,0.00244078509968714,0.333333333333333,1.83058882476536e-05,0.67796169476584
fp16,42,T,0.05,U+B,0.163522624379056,0.163514294875843,3.13112618424725e-06,2.14176971884999e-07,3.34530315613239e-06,0.999949062074778,52224.8592860106,52222.1990600335,0.0012524504736989,0.166666666666667,1.87867571054835e-05,0.981135746274335
fp16,42,T,0.05,HMSC,0.171228041744766,0.171215009583265,2.40647947525932e-06,1.61198917633921e-07,2.56767839289322e-06,0.99992389002778,71152.920066486,71147.5046197164,0.000962591790103727,0.142857142857143,1.68453563268152e-05,1.19859629221336
fp16,42,T,0.05,delta_TA,0.0698490788585992,0.0698530404881095,8.81965144742136e-05,5.87056877653242e-06,9.4067083250746e-05,1.00005671699004,791.970967050192,792.015885259646,0.0352786057896854,3,2.93988381580712e-05,0.0232830262861997
fp16,42,T,0.05,delta_TV,0.0935569651787196,0.0935391307614885,0.000101616564226667,7.37557108641931e-06,0.000108992135313086,0.999809373709408,920.686168546604,920.510661557494,0.0406466256906666,3,3.38721880755555e-05,0.0311856550595732
fp16,42,T,0.05,delta_AV,1.56879785976532e-05,1.56879785976532e-05,0,0,0,1,,,0,3,0,5.22932619921773e-06
fp16,42,T,0.05,delta_TAV,0.00196185692144367,0.00195811352875291,0.000129187481828204,8.84044962378297e-06,0.000138027931451986,0.998091913508143,15.1861224762674,15.1571460411068,0.0516749927312814,7,1.84553545468862e-05,0.000280265274491953
fp16,42,T,0.05,g1,1.00026484724218,1.00020920354054,6.0838931035554e-05,4.2468876497804e-06,6.50858186853344e-05,0.999944371031538,16441.1969476851,16440.2823408587,0.0243355724142216,3,2.0279643678518e-05,0.333421615747392
fp16,42,T,0.05,g2,0.329615381053579,0.329590510415197,0.000304345495176403,2.10980475383606e-05,0.000325443542714764,0.999924546487175,1083.03026092937,1082.94854249169,0.121738198070561,15,2.02896996784269e-05,0.0219743587369053
fp16,42,T,0.05,g3,0.00196185692144367,0.00195811352875291,0.000129187481828204,8.84044962378297e-06,0.000138027931451986,0.998091913508143,15.1861224762674,15.1571460411068,0.0516749927312814,7,1.84553545468862e-05,0.000280265274491953
fp16,42,T,0.1,T,0.936328470741998,0.936220796875491,0.0002433557111007,1.69875590139095e-05,0.00026034327011461,0.999885004173352,3847.57138637501,3847.12893172284,0.02433557111007,1,0.0002433557111007,0.936328470741998
fp16,42,T,0.1,A,1.14352847985836e-05,1.14352847985836e-05,0,0,0,1,,,0,1,0,1.14352847985836e-05
fp16,42,T,0.1,V,0.000847399827732904,0.000847399827732904,0,0,0,1,,,0,1,0,0.000847399827732904
fp16,42,T,0.1,TA,0.499470853497874,0.499211392279151,0.00010566371770497,7.78850229449835e-06,0.000113452219999468,0.999480527808766,4726.98542457571,4724.52988709928,0.010566371770497,1,0.00010566371770497,0.499470853497874
fp16,42,T,0.1,TV,0.477315138733519,0.477244612514487,0.000154557447079552,1.20349407652909e-05,0.000166592387844843,0.999852243909089,3088.27007531925,3087.81376460524,0.0154557447079552,1,0.000154557447079552,0.477315138733519
fp16,42,T,0.1,AV,0.000814014379242011,0.000814014379242011,0,0,0,1,,,0,1,0,0.000814014379242011
fp16,42,T,0.1,TAV,0.221185729847206,0.221047471148754,2.54686695487081e-05,1.66776041080296e-06,2.7136429959511e-05,0.99937492035066,8684.62050694069,8679.19192739955,0.00254686695487081,1,2.54686695487081e-05,0.221185729847206
fp16,42,T,0.1,U,0.111140538582464,0.111128173084977,2.70395234556334e-05,1.88750655710105e-06,2.89270300127329e-05,0.999888739989529,4110.29945719361,4109.84214523297,0.00270395234556334,0.333333333333333,8.11185703669002e-05,0.333421615747392
fp16,42,T,0.1,B,0.225987231588613,0.225912878416442,2.43859805502062e-05,1.79977094489281e-06,2.61857514950978e-05,0.999670985074473,9267.09635986739,9264.0473468487,0.00243859805502062,0.333333333333333,7.31579416506187e-05,0.67796169476584
fp16,42,T,0.1,U+B,0.163522624379056,0.163483500398805,1.25194372165723e-05,9.0474854626246e-07,1.34241857628354e-05,0.999760742708238,13061.4996145831,13058.3745555589,0.00125194372165723,0.166666666666667,7.51166232994337e-05,0.981135746274335
fp16,42,T,0.1,HMSC,0.171228041744766,0.171176346886639,9.62335904412407e-06,6.88780427668234e-07,1.03121394717922e-05,0.999698093503847,17792.9599175992,17787.5881074143,0.000962335904412407,0.142857142857143,6.73635133088685e-05,1.19859629221336
fp16,42,T,0.1,delta_TA,0.0698490788585992,0.0699167263832822,0.00035276373701385,2.38043593174339e-05,0.000376568096331283,1.00096848127117,198.005269617203,198.19703401242,0.0352763737013849,3,0.00011758791233795,0.0232830262861997
fp16,42,T,0.1,delta_TV,0.0935569651787196,0.0935541535302915,0.000406298646228028,3.06087516226701e-05,0.000436907397850698,0.999969947203581,230.26649497181,230.259574819715,0.0406298646228028,3,0.000135432882076009,0.0311856550595732
fp16,42,T,0.1,delta_AV,1.56879785976532e-05,1.56879785976532e-05,0,0,0,1,,,0,3,0,5.22932619921773e-06
fp16,42,T,0.1,delta_TAV,0.00196185692144367,0.00196469091093729,0.000516519488323453,3.64413387885873e-05,0.00055296082711204,1.00144454443269,3.7982243957756,3.80371109968065,0.0516519488323453,7,7.37884983319219e-05,0.000280265274491953
fp16,42,T,0.1,g1,1.00026484724218,1.0001535577648,0.0002433557111007,1.69875590139095e-05,0.00026034327011461,0.999888739989534,4110.29945719362,4109.842145233,0.02433557111007,3,8.11185703669002e-05,0.333421615747392
fp16,42,T,0.1,g2,0.329615381053579,0.329757035118776,0.00121715626186658,8.53772742646647e-05,0.00130253353613123,1.00042975562835,270.807776602236,270.924157768431,0.121715626186658,15,8.11437507911056e-05,0.0219743587369053
fp16,42,T,0.1,g3,0.00196185692144367,0.00196469091093729,0.000516519488323453,3.64413387885873e-05,0.00055296082711204,1.00144454443269,3.7982243957756,3.80371109968065,0.0516519488323453,7,7.37884983319219e-05,0.000280265274491953
fp16,42,A,0.01,T,0.936328470741998,0.936328470741998,0,0,0,1,,,0,1,0,0.936328470741998
fp16,42,A,0.01,A,1.14352847985836e-05,1.15648354412255e-05,3.79696121907242e-06,2.96215491852515e-07,4.09317671092493e-06,1.01132902633592,3.01169386222417,3.04581342130503,0.0379696121907242,1,3.79696121907242e-06,1.14352847985836e-05
fp16,42,A,0.01,V,0.000847399827732904,0.000847399827732904,0,0,0,1,,,0,1,0,0.000847399827732904
fp16,42,A,0.01,TA,0.499470853497874,0.499480286333203,1.64196773790749e-06,1.00793156576429e-07,1.74276089448392e-06,1.00001888565722,304190.418585444,304196.163421418,0.0164196773790749,1,1.64196773790749e-06,0.499470853497874
fp16,42,A,0.01,TV,0.477315138733519,0.477315138733519,0,0,0,1,,,0,1,0,0.477315138733519
fp16,42,A,0.01,AV,0.000814014379242011,0.000813683055749204,1.5797639404926e-06,1.0719835372297e-07,1.68696229421557e-06,0.999592975872103,515.275958880406,515.066229132616,0.0157976394049259,1,1.5797639404926e-06,0.000814014379242011
fp16,42,A,0.01,TAV,0.221185729847206,0.221182420624703,2.75970840357285e-07,1.85322831316663e-08,2.94503123488951e-07,0.999985038716082,801482.249214621,801470.258011136,0.00275970840357285,1,2.75970840357285e-07,0.221185729847206
fp16,42,A,0.01,U,0.111140538582464,0.111144783901955,4.21884579896936e-07,3.29128324280582e-08,4.54797412324981e-07,1.00003819775885,263438.257472257,263448.320223288,0.00421884579896936,0.333333333333333,1.26565373969081e-06,0.333421615747392
fp16,42,A,0.01,B,0.225987231588613,0.22598750621374,3.07675201938594e-07,1.84492789722377e-08,3.26124480910827e-07,1.00000121522409,734499.336198423,734500.228779708,0.00307675201938594,0.333333333333333,9.23025605815783e-07,0.67796169476584
fp16,42,A,0.01,U+B,0.163522624379056,0.163525315907485,1.5389681912235e-07,1.09816447946301e-08,1.64878463916983e-07,1.00001645966996,1062547.13587714,1062564.62505232,0.0015389681912235,0.166666666666667,9.23380914734103e-07,0.981135746274335
fp16,42,A,0.01,HMSC,0.171228041744766,0.171229986546969,1.11955758758785e-07,7.75511533428408e-09,1.19710874093071e-07,1.00001135796558,1529425.94148896,1529443.31265615,0.00111955758758785,0.142857142857143,7.83690311311497e-07,1.19859629221336
fp16,42,A,0.01,delta_TA,0.0698490788585992,0.0698556480426508,6.48920952110356e-06,4.85150611085019e-07,6.97436013218858e-06,1.00009404825602,10763.880967542,10764.8932917751,0.0648920952110356,3,2.16306984036785e-06,0.0232830262861997
fp16,42,A,0.01,delta_TV,0.0935569651787196,0.0935569651787196,0,0,0,1,,,0,3,0,0.0311856550595732
fp16,42,A,0.01,delta_AV,1.56879785976532e-05,1.58859121318488e-05,5.3521971435565e-06,3.82191672915308e-07,5.7343888164718e-06,1.01261689216132,2.93112868918513,2.96811042376752,0.053521971435565,3,1.78406571451883e-06,5.22932619921773e-06
fp16,42,A,0.01,delta_TAV,0.00196185692144367,0.00196316080926612,7.96380948861014e-06,5.4660622684431e-07,8.51041571545445e-06,1.00066461922284,246.346541093119,246.510267739809,0.0796380948861014,7,1.13768706980145e-06,0.000280265274491953
fp16,42,A,0.01,g1,1.00026484724218,1.0003030551176,3.79696121907242e-06,2.96215491852515e-07,4.09317671092493e-06,1.00003819775885,263438.257472258,263448.320223289,0.0379696121907242,3,1.26565373969081e-06,0.333421615747392
fp16,42,A,0.01,g2,0.329615381053579,0.329658253137709,2.00084267899673e-05,1.48474505815198e-06,2.14931718481193e-05,1.0001300670011,16473.8279782624,16475.9706796642,0.200084267899673,15,1.33389511933115e-06,0.0219743587369053
fp16,42,A,0.01,g3,0.00196185692144367,0.00196316080926612,7.96380948861014e-06,5.4660622684431e-07,8.51041571545445e-06,1.00066461922284,246.346541093119,246.510267739809,0.0796380948861014,7,1.13768706980145e-06,0.000280265274491953
fp16,42,A,0.05,T,0.936328470741998,0.936328470741998,0,0,0,1,,,0,1,0,0.936328470741998
fp16,42,A,0.05,A,1.14352847985836e-05,1.20903256784507e-05,9.49240655218807e-05,7.4053398951007e-06,0.000102329405416981,1.05728242815152,0.120467710013407,0.127368392956829,0.0379696262087523,1,9.49240655218807e-05,1.14352847985836e-05
fp16,42,A,0.05,V,0.000847399827732904,0.000847399827732904,0,0,0,1,,,0,1,0,0.000847399827732904
fp16,42,A,0.05,TA,0.499470853497874,0.499511825550613,4.10302900372885e-05,2.53102174931903e-06,4.35613117866075e-05,1.00008203091822,12173.2225885792,12174.2211692058,0.0164121160149154,1,4.10302900372885e-05,0.499470853497874
fp16,42,A,0.05,TV,0.477315138733519,0.477315138733519,0,0,0,1,,,0,1,0,0.477315138733519
fp16,42,A,0.05,AV,0.000814014379242011,0.000812010525186988,3.94673438553219e-05,2.71779606259871e-06,4.21851399179204e-05,0.99753830631728,20.6250104447362,20.5742379868184,0.0157869375421288,1,3.94673438553219e-05,0.000814014379242011
fp16,42,A,0.05,TAV,0.221185729847206,0.2211626099602,6.89310100876397e-06,4.71689029759135e-07,7.36479003852311e-06,0.999895472971867,32087.986171389,32084.6321095557,0.00275724040350559,1,6.89310100876397e-06,0.221185729847206
fp16,42,A,0.05,U,0.111140538582464,0.111161765688029,1.054711839132e-05,8.22815543900075e-07,1.13699339352204e-05,1.00019099336602,10537.5264085335,10539.5390061718,0.00421884735652799,0.333333333333333,3.16413551739599e-05,0.333421615747392
fp16,42,A,0.05,B,0.225987231588613,0.225985281741548,7.68608215535153e-06,4.65636067656414e-07,8.15171822300772e-06,0.999991371870649,29402.1358373417,29401.8821519105,0.00307443286214061,0.333333333333333,2.30582464660546e-05,0.67796169476584
fp16,42,A,0.05,U+B,0.163522624379056,0.163534668671861,3.84694801141477e-06,2.76755111741963e-07,4.12370312315684e-06,1.00007365520735,42507.1053452885,42510.2362149466,0.00153877920456591,0.166666666666667,2.30816880684886e-05,0.981135746274335
fp16,42,A,0.05,HMSC,0.171228041744766,0.171235699666518,2.79870124892854e-06,1.96561835947256e-07,2.99526308487577e-06,1.00004472352586,61181.2503425719,61183.9865838036,0.00111948049957142,0.142857142857143,1.95909087424998e-05,1.19859629221336
fp16,42,A,0.05,delta_TA,0.0698490788585992,0.0698842435497134,0.000162193791029664,1.20735760475441e-05,0.000174267367077206,1.00050343815107,430.651989913871,430.868796555426,0.0648775164118655,3,5.40645970098879e-05,0.0232830262861997
fp16,42,A,0.05,delta_TV,0.0935569651787196,0.0935569651787196,0,0,0,1,,,0,3,0,0.0311856550595732
fp16,42,A,0.05,delta_AV,1.56879785976532e-05,1.67399542436253e-05,0.00013376065041582,9.61880203587282e-06,0.000143379452451691,1.06705616274422,0.117283958689526,0.125148570910697,0.0535042601663282,3,4.45868834719401e-05,5.22932619921773e-06
fp16,42,A,0.05,delta_TAV,0.00196185692144367,0.00196869077239323,0.000198998037258295,1.36915427430168e-05,0.000212689580001306,1.00348335848291,9.8586747310338,9.89301602928836,0.0795992149033178,7,2.84282910368992e-05,0.000280265274491953
fp16,42,A,0.05,g1,1.00026484724218,1.00045589119226,9.49240655218807e-05,7.4053398951007e-06,0.000102329405416981,1.00019099336602,10537.5264085334,10539.5390061717,0.0379696262087523,3,3.16413551739602e-05,0.333421615747392
fp16,42,A,0.05,g2,0.329615381053579,0.329841809801422,0.000500088354503908,3.70778451519061e-05,0.000537166199655792,1.00068694836727,659.114290674815,659.567068160641,0.200035341801563,15,3.33392236335939e-05,0.0219743587369053
fp16,42,A,0.05,g3,0.00196185692144367,0.00196869077239323,0.000198998037258295,1.36915427430168e-05,0.000212689580001306,1.00348335848291,9.8586747310338,9.89301602928836,0.0795992149033178,7,2.84282910368992e-05,0.000280265274491953
fp16,42,A,0.1,T,0.936328470741998,0.936328470741998,0,0,0,1,,,0,1,0,0.936328470741998
fp16,42,A,0.1,A,1.14352847985836e-05,1.27636022446781e-05,0.000379696255556278,2.96213330187257e-05,0.000409317588575001,1.11615954210944,0.0301169280214002,0.0336152965901089,0.0379696255556278,1,0.000379696255556278,1.14352847985836e-05
fp16,42,A,0.1,V,0.000847399827732904,0.000847399827732904,0,0,0,1,,,0,1,0,0.000847399827732904
fp16,42,A,0.1,TA,0.499470853497874,0.499535977695096,0.00016389882255804,1.03641516480037e-05,0.000174262974206044,1.00013038638144,3047.43405536669,3047.83139926584,0.016389882255804,1,0.00016389882255804,0.499470853497874
fp16,42,A,0.1,TV,0.477315138733519,0.477315138733519,0,0,0,1,,,0,1,0,0.477315138733519
fp16,42,A,0.1,AV,0.000814014379242011,0.000809145579215986,0.00015760456043516,1.1224952610552e-05,0.000168829513045708,0.994018778844474,5.16491640212977,5.13402389487883,0.015760456043516,1,0.00015760456043516,0.000814014379242011
fp16,42,A,0.1,TAV,0.221185729847206,0.221122940878397,2.75170097527233e-05,1.95960421340788e-06,2.94766139661311e-05,0.99971612558888,8038.14556286648,8035.86373902832,0.00275170097527232,1,2.75170097527233e-05,0.221185729847206
fp16,42,A,0.1,U,0.111140538582464,0.111182994614094,4.21884728395864e-05,3.29125922430285e-06,4.54797320638906e-05,1.0003820031122,2634.38164744798,2635.38798943603,0.00421884728395864,0.333333333333333,0.000126565418518759,0.333421615747392
fp16,42,A,0.1,B,0.225987231588613,0.225974751343234,3.06938579964437e-05,1.93714747076207e-06,3.26310054672046e-05,0.999944774555219,7362.62061337473,7362.21400937661,0.00306938579964437,0.333333333333333,9.20815739893311e-05,0.67796169476584
fp16,42,A,0.1,U+B,0.163522624379056,0.163543063474972,1.53839464796247e-05,1.13158518974571e-06,1.65155316693709e-05,1.00012499246507,10629.4327398782,10630.7613388787,0.00153839464796247,0.166666666666667,9.23036788777479e-05,0.981135746274335
fp16,42,A,0.1,HMSC,0.171228041744766,0.171238075881105,1.11925860577678e-05,8.13275185506806e-07,1.20058612432745e-05,1.00005860101089,15298.3448919681,15299.2413904438,0.00111925860577678,0.142857142857143,7.83481024043745e-05,1.19859629221336
fp16,42,A,0.1,delta_TA,0.0698490788585992,0.0699257100469732,0.000648373510608755,4.81926919427702e-05,0.000696566202551442,1.00109709662069,107.729692400632,107.847882282113,0.0648373510608755,3,0.000216124503536252,0.0232830262861997
fp16,42,A,0.1,delta_TV,0.0935569651787196,0.0935569651787196,0,0,0,1,,,0,3,0,0.0311856550595732
fp16,42,A,0.1,delta_AV,1.56879785976532e-05,1.79544299081332e-05,0.000534641287754783,3.89576717779746e-05,0.00057359895953271,1.1444705763953,0.029342998673998,0.033582198605597,0.0534641287754783,3,0.000178213762584928,5.22932619921773e-06
fp16,42,A,0.1,delta_TAV,0.00196185692144367,0.00197637902001401,0.000795121744344554,5.5239930879124e-05,0.00085036167522354,1.00740222103437,2.46736670880621,2.48563070255764,0.0795121744344554,7,0.000113588820620651,0.000280265274491953
fp16,42,A,0.1,g1,1.00026484724218,1.00064695152685,0.000379696255556278,2.96213330187257e-05,0.000409317588575001,1.0003820031122,2634.38164744798,2635.38798943604,0.0379696255556278,3,0.000126565418518759,0.333421615747392
fp16,42,A,0.1,g2,0.329615381053579,0.330099425230393,0.00199926755270866,0.000148556846161237,0.00214782439886968,1.00146851210422,164.868069112114,165.110179867205,0.199926755270866,15,0.000133284503513911,0.0219743587369053
fp16,42,A,0.1,g3,0.00196185692144367,0.00197637902001401,0.000795121744344554,5.5239930879124e-05,0.00085036167522354,1.00740222103437,2.46736670880621,2.48563070255764,0.0795121744344554,7,0.000113588820620651,0.000280265274491953
fp16,42,V,0.01,T,0.936328470741998,0.936328470741998,0,0,0,1,,,0,1,0,0.936328470741998
fp16,42,V,0.01,A,1.14352847985836e-05,1.14352847985836e-05,0,0,0,1,,,0,1,0,1.14352847985836e-05
fp16,42,V,0.01,V,0.000847399827732904,0.000847523114502796,3.39549448737633e-06,2.1986684829034e-07,3.61536133566667e-06,1.00014548831125,249.56595596999,249.60226489947,0.0339549448737633,1,3.39549448737633e-06,0.000847399827732904
fp16,42,V,0.01,TA,0.499470853497874,0.499470853497874,0,0,0,1,,,0,1,0,0.499470853497874
fp16,42,V,0.01,TV,0.477315138733519,0.477307613496742,1.8098429338589e-06,1.30403935458249e-07,1.94024686931715e-06,0.999984234238208,263732.90731688,263728.749366686,0.018098429338589,1,1.8098429338589e-06,0.477315138733519
fp16,42,V,0.01,AV,0.000814014379242011,0.000814646088929576,1.4784840530734e-06,1.06162948994084e-07,1.58464700206748e-06,1.00077604241851,550.57366195454,551.000930470728,0.014784840530734,1,1.4784840530734e-06,0.000814014379242011
fp16,42,V,0.01,TAV,0.221185729847206,0.221177967789412,3.2491958870885e-07,1.99695954694001e-08,3.4488918417825e-07,0.999964907058881,680739.904682703,680716.015517311,0.0032491958870885,1,3.2491958870885e-07,0.221185729847206
fp16,42,V,0.01,U,0.111140538582464,0.111141009204162,3.77277165264036e-07,2.44296498100382e-08,4.01706815074063e-07,1.0000042344738,294585.914057859,294587.161474193,0.00377277165264036,0.333333333333333,1.13183149579211e-06,0.333421615747392
fp16,42,V,0.01,B,0.225987231588613,0.225989013420724,3.30571576181802e-07,2.48811454061841e-08,3.55452721587982e-07,1.00000788465834,683625.719424616,683631.109579847,0.00330571576181801,0.333333333333333,9.91714728545405e-07,0.67796169476584
fp16,42,V,0.01,U+B,0.163522624379056,0.163523667656523,1.85708324606345e-07,1.26407980145897e-08,1.98349122620937e-07,1.0000063800191,880534.70260788,880540.320436104,0.00185708324606345,0.166666666666667,1.11424994763807e-06,0.981135746274335
fp16,42,V,0.01,HMSC,0.171228041744766,0.171227981163145,1.32715586810291e-07,9.26854335090129e-09,1.41984130161194e-07,0.999999646193348,1290187.88116821,1290187.42469116,0.00132715586810291,0.142857142857143,9.2900910767204e-07,1.19859629221336
fp16,42,V,0.01,delta_TA,0.0698490788585992,0.0698490788585992,0,0,0,1,,,0,3,0,0.0232830262861997
fp16,42,V,0.01,delta_TV,0.0935569651787196,0.0935615922424942,5.5298466663894e-06,3.73763676870735e-07,5.90361034326013e-06,1.00004945718115,16918.5459964671,16919.3827400613,0.055298466663894,3,1.8432822221298e-06,0.0311856550595732
fp16,42,V,0.01,delta_AV,1.56879785976532e-05,1.56171528023287e-05,4.23460828247967e-06,2.91265332583081e-07,4.52587361506275e-06,0.995485346000214,3.7047059730556,3.68798050741632,0.0423460828247967,3,1.41153609415989e-06,5.22932619921773e-06
fp16,42,V,0.01,delta_TAV,0.00196185692144367,0.00196081555341224,6.43301635123457e-06,4.53326321908901e-07,6.88634267314347e-06,0.999469192671467,304.966879350022,304.805000695503,0.0643301635123457,7,9.19002335890653e-07,0.000280265274491953
fp16,42,V,0.01,g1,1.00026484724218,1.00026908283746,3.39549448737633e-06,2.1986684829034e-07,3.61536133566667e-06,1.0000042344738,294585.914057859,294587.161474193,0.0339549448737633,3,1.13183149579211e-06,0.333421615747392
fp16,42,V,0.01,g2,0.329615381053579,0.329613788114637,1.59274001095098e-05,1.08085455865861e-06,1.70082546681684e-05,0.999995167279704,20694.8641201507,20694.7641076609,0.159274001095098,15,1.06182667396732e-06,0.0219743587369053
fp16,42,V,0.01,g3,0.00196185692144367,0.00196081555341224,6.43301635123457e-06,4.53326321908901e-07,6.88634267314347e-06,0.999469192671467,304.966879350022,304.805000695503,0.0643301635123457,7,9.19002335890653e-07,0.000280265274491953
fp16,42,V,0.05,T,0.936328470741998,0.936328470741998,0,0,0,1,,,0,1,0,0.936328470741998
fp16,42,V,0.05,A,1.14352847985836e-05,1.14352847985836e-05,0,0,0,1,,,0,1,0,1.14352847985836e-05
fp16,42,V,0.05,V,0.000847399827732904,0.000848015838891585,8.48873115800752e-05,5.49667548051263e-06,9.03839870605867e-05,1.00072694274712,9.98264418980382,9.98990100059468,0.0339549246320301,1,8.48873115800752e-05,0.000847399827732904
fp16,42,V,0.05,TA,0.499470853497874,0.499470853497874,0,0,0,1,,,0,1,0,0.499470853497874
fp16,42,V,0.05,TV,0.477315138733519,0.477303785488142,4.52388892326188e-05,3.33493857425496e-06,4.85738278068738e-05,0.999976214361423,10550.9915656673,10550.7406035953,0.0180955556930475,1,4.52388892326188e-05,0.477315138733519
fp16,42,V,0.05,AV,0.000814014379242011,0.000816257543789063,3.69493042303285e-05,2.70304346823867e-06,3.9652347698567e-05,1.0027556817229,22.0305739498569,22.0912831998354,0.0147797216921314,1,3.69493042303285e-05,0.000814014379242011
fp16,42,V,0.05,TAV,0.221185729847206,0.221149639156935,8.11382319695197e-06,5.06810666725604e-07,8.62063386367758e-06,0.999836830837614,27260.3585853702,27255.9105354935,0.00324552927878079,1,8.11382319695197e-06,0.221185729847206
fp16,42,V,0.05,U,0.111140538582464,0.111142889745682,9.43192350889719e-06,6.10741720056952e-07,1.00426652289543e-05,1.00002115486615,11783.4435868383,11783.6928640102,0.00377276940355888,0.333333333333333,2.82957705266916e-05,0.333421615747392
fp16,42,V,0.05,B,0.225987231588613,0.225997077627401,8.26147520090927e-06,6.2315730336236e-07,8.88463250427159e-06,1.00004356900484,27354.3436363207,27355.5354378511,0.00330459008036371,0.333333333333333,2.47844256027278e-05,0.67796169476584
fp16,42,V,0.05,U+B,0.163522624379056,0.163528238056416,4.64224103847888e-06,3.1704406733901e-07,4.95928510581782e-06,1.00003432966772,35224.9318860524,35226.1411462595,0.00185689641539155,0.166666666666667,2.78534462308733e-05,0.981135746274335
fp16,42,V,0.05,HMSC,0.171228041744766,0.171228428959147,3.31745587497314e-06,2.33482979989304e-07,3.55093885496242e-06,1.00000226139584,51614.2635193759,51614.3802396566,0.00132698234998926,0.142857142857143,2.3222191124812e-05,1.19859629221336
fp16,42,V,0.05,delta_TA,0.0698490788585992,0.0698490788585992,0,0,0,1,,,0,3,0,0.0232830262861997
fp16,42,V,0.05,delta_TV,0.0935569651787196,0.093568463422845,0.000138229062304165,9.39166243023743e-06,0.000147620724734394,1.00012290099517,676.825579362267,676.908761899526,0.0552916249216661,3,4.60763541013884e-05,0.0311856550595732
fp16,42,V,0.05,delta_AV,1.56879785976532e-05,1.54614106316e-05,0.000105853665321951,7.3311753598512e-06,0.000113184840681801,0.985557861094538,0.148204396606756,0.146064008124561,0.0423414661287802,3,3.52845551073169e-05,5.22932619921773e-06
fp16,42,V,0.05,delta_TAV,0.00196185692144367,0.00195664624722467,0.000160791095216036,1.13265054318987e-05,0.000172117600647919,0.997344009054868,12.2012784278119,12.1688719427886,0.0643164380864145,7,2.29701564594337e-05,0.000280265274491953
fp16,42,V,0.05,g1,1.00026484724218,1.00028600771113,8.48873115800752e-05,5.49667548051263e-06,9.03839870605867e-05,1.00002115486615,11783.4435868382,11783.6928640101,0.0339549246320301,3,2.82957705266917e-05,0.333421615747392
fp16,42,V,0.05,g2,0.329615381053579,0.329604002144706,0.000398142345134519,2.69781272254512e-05,0.000425120472359961,0.999965478222418,827.883256030484,827.854676028856,0.159256938053808,15,2.6542823008968e-05,0.0219743587369053
fp16,42,V,0.05,g3,0.00196185692144367,0.00195664624722467,0.000160791095216036,1.13265054318987e-05,0.000172117600647919,0.997344009054868,12.2012784278119,12.1688719427886,0.0643164380864145,7,2.29701564594337e-05,0.000280265274491953
fp16,42,V,0.1,T,0.936328470741998,0.936328470741998,0,0,0,1,,,0,1,0,0.936328470741998
fp16,42,V,0.1,A,1.14352847985836e-05,1.14352847985836e-05,0,0,0,1,,,0,1,0,1.14352847985836e-05
fp16,42,V,0.1,V,0.000847399827732904,0.000848632006905013,0.000339549265832103,2.1986710913275e-05,0.000361535976745348,1.00145407059547,2.49566090404071,2.49928977117753,0.0339549265832103,1,0.000339549265832103,0.000847399827732904
fp16,42,V,0.1,TA,0.499470853497874,0.499470853497874,0,0,0,1,,,0,1,0,0.499470853497874
fp16,42,V,0.1,TV,0.477315138733519,0.477356345278424,0.000180767275693937,1.40181644697556e-05,0.000194785440163693,1.0000863298512,2640.49528268422,2640.72323624908,0.0180767275693937,1,0.000180767275693937,0.477315138733519
fp16,42,V,0.1,AV,0.000814014379242011,0.000816227575944594,0.000147622532195654,1.12409595461464e-05,0.000158863491741797,1.00271886683948,5.51416079330725,5.52915306223575,0.0147622532195654,1,0.000147622532195654,0.000814014379242011
fp16,42,V,0.1,TAV,0.221185729847206,0.221119939445889,3.23763200142318e-05,2.11769214557575e-06,3.44940121598075e-05,0.999702555850405,6831.71310853051,6829.68105543466,0.00323763200142318,1,3.23763200142318e-05,0.221185729847206
fp16,42,V,0.1,U,0.111140538582464,0.111145240678309,3.7727696203567e-05,2.44296787925279e-06,4.01706640828202e-05,1.00004230765754,2945.8607274291,2945.98535989593,0.0037727696203567,0.333333333333333,0.000113183088610701,0.333421615747392
fp16,42,V,0.1,B,0.225987231588613,0.226008966765585,3.30092499951699e-05,2.52865675048012e-06,3.55379067456495e-05,1.00009617878328,6846.17892323154,6846.83738039052,0.00330092499951699,0.333333333333333,9.90277499855098e-05,0.67796169476584
fp16,42,V,0.1,U+B,0.163522624379056,0.163534720548515,1.85638232585312e-05,1.28104788213589e-06,1.98448711406668e-05,1.00007397245185,8808.67168910949,8809.32328815191,0.00185638232585312,0.166666666666667,0.000111382939551187,0.981135746274335
fp16,42,V,0.1,HMSC,0.171228041744766,0.171230381167427,1.32664960058359e-05,9.52799954047602e-07,1.42192959598834e-05,1.00001366261412,12906.8023439982,12906.9786846582,0.00132664960058359,0.142857142857143,9.2865472040851e-05,1.19859629221336
fp16,42,V,0.1,delta_TA,0.0698490788585992,0.0698490788585992,0,0,0,1,,,0,3,0,0.0232830262861997
fp16,42,V,0.1,delta_TV,0.0935569651787196,0.0935516646756327,0.000552578991046103,3.8100915644648e-05,0.000590679906690688,0.999943344644873,169.309667386384,169.300075087052,0.0552578991046103,3,0.000184192997015368,0.0311856550595732
fp16,42,V,0.1,delta_AV,1.56879785976532e-05,1.55488429653235e-05,0.000423244226989199,2.97585281085086e-05,0.000453002755097671,0.991131066920854,0.0370660190908015,0.0367372830479749,0.0423244226989199,3,0.0001410814089964,5.22932619921773e-06
fp16,42,V,0.1,delta_TAV,0.00196185692144367,0.00195147303176025,0.000642616702948353,4.54355447435883e-05,0.000688052247691852,0.994707111629841,3.05291927900814,3.03676051806124,0.0642616702948353,7,9.1802386135479e-05,0.000280265274491953
fp16,42,V,0.1,g1,1.00026484724218,1.00030716610479,0.000339549265832103,2.1986710913275e-05,0.000361535976745348,1.00004230765754,2945.8607274291,2945.98535989593,0.0339549265832103,3,0.000113183088610701,0.333421615747392
fp16,42,V,0.1,g2,0.329615381053579,0.329585219806438,0.00159195007024795,0.00010795855022883,0.00169990862047656,0.999908495631955,207.051331077387,207.032384976184,0.159195007024795,15,0.000106130004683197,0.0219743587369053
fp16,42,V,0.1,g3,0.00196185692144367,0.00195147303176025,0.000642616702948353,4.54355447435883e-05,0.000688052247691852,0.994707111629841,3.05291927900814,3.03676051806124,0.0642616702948353,7,9.1802386135479e-05,0.000280265274491953
fp16,42,AV,0.01,T,0.936328470741998,0.936328470741998,0,0,0,1,,,0,1,0,0.936328470741998
fp16,42,AV,0.01,A,1.14352847985836e-05,1.15648354412255e-05,3.79696121907242e-06,2.96215491852515e-07,4.09317671092493e-06,1.01132902633592,3.01169386222417,3.04581342130503,0.0379696121907242,1,3.79696121907242e-06,1.14352847985836e-05
fp16,42,AV,0.01,V,0.000847399827732904,0.000847523114502796,3.39549448737633e-06,2.1986684829034e-07,3.61536133566667e-06,1.00014548831125,249.56595596999,249.60226489947,0.0339549448737633,1,3.39549448737633e-06,0.000847399827732904
fp16,42,AV,0.01,TA,0.499470853497874,0.499480286333203,1.64196773790749e-06,1.00793156576429e-07,1.74276089448392e-06,1.00001888565722,304190.418585444,304196.163421418,0.0164196773790749,1,1.64196773790749e-06,0.499470853497874
fp16,42,AV,0.01,TV,0.477315138733519,0.477307613496742,1.8098429338589e-06,1.30403935458249e-07,1.94024686931715e-06,0.999984234238208,263732.90731688,263728.749366686,0.018098429338589,1,1.8098429338589e-06,0.477315138733519
fp16,42,AV,0.01,AV,0.000814014379242011,0.000814313566851294,3.04369187572715e-06,2.0550157523329e-07,3.24919345096044e-06,1.00036754585289,267.443096239017,267.541393839924,0.0304369187572715,1,3.04369187572715e-06,0.000814014379242011
fp16,42,AV,0.01,TAV,0.221185729847206,0.221174672665573,6.17633510729938e-07,3.7078731492631e-08,6.54712242222569e-07,0.999950009516254,358118.08459972,358100.182103433,0.00617633510729938,1,6.17633510729938e-07,0.221185729847206
fp16,42,AV,0.01,U,0.111140538582464,0.111145254532642,7.93730843532592e-07,5.3569161312741e-08,8.47300004845359e-07,1.00004243231352,140022.955499398,140028.896997346,0.00793730843532592,0.333333333333333,2.38119253059778e-06,0.333421615747392
fp16,42,AV,0.01,B,0.225987231588613,0.225989282105033,6.41688401213904e-07,4.28415355678821e-08,6.84529936781798e-07,1.00000907359414,352175.964472952,352179.159974719,0.00641688401213904,0.333333333333333,1.92506520364171e-06,0.67796169476584
fp16,42,AV,0.01,U+B,0.163522624379056,0.163526356666304,3.40687455987648e-07,2.32464267375916e-08,3.63933882725233e-07,1.00002282428662,479978.412780143,479989.367945008,0.00340687455987648,0.166666666666667,2.04412473592589e-06,0.981135746274335
fp16,42,AV,0.01,HMSC,0.171228041744766,0.171229925513227,2.46424883614552e-07,1.6790189596154e-08,2.63215073210707e-07,1.00001100151845,694848.828710794,694856.473103006,0.00246424883614552,0.142857142857143,1.72497418530187e-06,1.19859629221336
fp16,42,AV,0.01,delta_TA,0.0698490788585992,0.0698556480426508,6.48920952110356e-06,4.85150611085019e-07,6.97436013218858e-06,1.00009404825602,10763.880967542,10764.8932917751,0.0648920952110356,3,2.16306984036785e-06,0.0232830262861997
fp16,42,AV,0.01,delta_TV,0.0935569651787196,0.0935615922424942,5.5298466663894e-06,3.73763676870735e-07,5.90361034326013e-06,1.00004945718115,16918.5459964671,16919.3827400613,0.055298466663894,3,1.8432822221298e-06,0.0311856550595732
fp16,42,AV,0.01,delta_AV,1.56879785976532e-05,1.58147895516046e-05,9.40298997436972e-06,6.20580380861043e-07,1.00235703552307e-05,1.00808332017806,1.66840320370593,1.68188944098759,0.0940298997436972,3,3.13432999145657e-06,5.22932619921773e-06
fp16,42,AV,0.01,delta_TAV,0.00196185692144367,0.00196212207862882,1.43880667371479e-05,9.41622077768809e-07,1.53296888149166e-05,1.00013515622992,136.353059607267,136.371488572742,0.143880667371479,7,2.05543810530685e-06,0.000280265274491953
fp16,42,AV,0.01,g1,1.00026484724218,1.00030729079378,7.14357759179332e-06,4.82122451814693e-07,7.62570004360801e-06,1.00004243231352,140022.955499399,140028.896997346,0.0714357759179332,3,2.38119253059777e-06,0.333421615747392
fp16,42,AV,0.01,g2,0.329615381053579,0.329656681624661,3.56575555524249e-05,2.3757134461144e-06,3.80332689985391e-05,1.00012529928352,9243.91411433035,9245.07237014578,0.356575555524249,15,2.37717037016166e-06,0.0219743587369053
fp16,42,AV,0.01,g3,0.00196185692144367,0.00196212207862882,1.43880667371479e-05,9.41622077768809e-07,1.53296888149166e-05,1.00013515622992,136.353059607267,136.371488572742,0.143880667371479,7,2.05543810530685e-06,0.000280265274491953
fp16,42,AV,0.05,T,0.936328470741998,0.936328470741998,0,0,0,1,,,0,1,0,0.936328470741998
fp16,42,AV,0.05,A,1.14352847985836e-05,1.20903256784507e-05,9.49240655218807e-05,7.4053398951007e-06,0.000102329405416981,1.05728242815152,0.120467710013407,0.127368392956829,0.0379696262087523,1,9.49240655218807e-05,1.14352847985836e-05
fp16,42,AV,0.05,V,0.000847399827732904,0.000848015838891585,8.48873115800752e-05,5.49667548051263e-06,9.03839870605867e-05,1.00072694274712,9.98264418980382,9.98990100059468,0.0339549246320301,1,8.48873115800752e-05,0.000847399827732904
fp16,42,AV,0.05,TA,0.499470853497874,0.499511825550613,4.10302900372885e-05,2.53102174931903e-06,4.35613117866075e-05,1.00008203091822,12173.2225885792,12174.2211692058,0.0164121160149154,1,4.10302900372885e-05,0.499470853497874
fp16,42,AV,0.05,TV,0.477315138733519,0.477303785488142,4.52388892326188e-05,3.33493857425496e-06,4.85738278068738e-05,0.999976214361423,10550.9915656673,10550.7406035953,0.0180955556930475,1,4.52388892326188e-05,0.477315138733519
fp16,42,AV,0.05,AV,0.000814014379242011,0.000814226434649407,7.60524051247979e-05,5.32585388684749e-06,8.13782590116446e-05,1.00026050572668,10.7033351266966,10.7061234067917,0.0304209620499191,1,7.60524051247979e-05,0.000814014379242011
fp16,42,AV,0.05,TAV,0.221185729847206,0.221126887414171,1.54186690093067e-05,9.54244995597258e-07,1.63729140049039e-05,0.999733968221751,14345.3192823387,14341.5029715405,0.00616746760372267,1,1.54186690093067e-05,0.221185729847206
fp16,42,AV,0.05,U,0.111140538582464,0.111164117075763,1.98432786544264e-05,1.33922321519294e-06,2.11825018696189e-05,1.00021215025228,5600.91608438266,5602.10432014298,0.00793731146177055,0.333333333333333,5.95298359632792e-05,0.333421615747392
fp16,42,AV,0.05,B,0.225987231588613,0.225994991713327,1.60330741379236e-05,1.07843058679873e-06,1.71115047247228e-05,1.00003433877507,14095.0655903273,14095.5495976142,0.00641322965516943,0.333333333333333,4.80992224137708e-05,0.67796169476584
fp16,42,AV,0.05,U+B,0.163522624379056,0.163540224699726,8.51664951463567e-06,5.87149894138501e-07,9.10379940877409e-06,1.00010763232756,19200.3468145596,19202.4133925772,0.00340665980585427,0.166666666666667,5.1099897087814e-05,0.981135746274335
fp16,42,AV,0.05,HMSC,0.171228041744766,0.171236082188352,6.16072865751024e-06,4.27436843859575e-07,6.58816550136976e-06,1.00004695751645,27793.4723737638,27794.7774861998,0.0024642914630041,0.142857142857143,4.31251006025717e-05,1.19859629221336
fp16,42,AV,0.05,delta_TA,0.0698490788585992,0.0698842435497134,0.000162193791029664,1.20735760475441e-05,0.000174267367077206,1.00050343815107,430.651989913871,430.868796555426,0.0648775164118655,3,5.40645970098879e-05,0.0232830262861997
fp16,42,AV,0.05,delta_TV,0.0935569651787196,0.093568463422845,0.000138229062304165,9.39166243023743e-06,0.000147620724734394,1.00012290099517,676.825579362267,676.908761899526,0.0552916249216661,3,4.60763541013884e-05,0.0311856550595732
fp16,42,AV,0.05,delta_AV,1.56879785976532e-05,1.65093735950407e-05,0.000235014409797343,1.58111658011343e-05,0.000250825575598449,1.05235824311428,0.0667532625390127,0.0702483460877018,0.0940057639189373,3,7.83381365991144e-05,5.22932619921773e-06
fp16,42,AV,0.05,delta_TAV,0.00196185692144367,0.00196354357462216,0.000359561320124224,2.35316657458609e-05,0.000383092985870048,1.00085972282691,5.45625130302079,5.46094216681533,0.143824528049689,7,5.13659028748891e-05,0.000280265274491953
fp16,42,AV,0.05,g1,1.00026484724218,1.00047705368187,0.000178589507889838,1.20530089367363e-05,0.000190642516826557,1.00021215025228,5600.91608438265,5602.10432014294,0.0714358031559353,3,5.95298359632794e-05,0.333421615747392
fp16,42,AV,0.05,g2,0.329615381053579,0.329830919970782,0.000891231284009194,5.91608870860124e-05,0.000950392171095055,1.00065391037431,369.842696242447,370.084540218383,0.356492513603678,15,5.94154189339463e-05,0.0219743587369053
fp16,42,AV,0.05,g3,0.00196185692144367,0.00196354357462216,0.000359561320124224,2.35316657458609e-05,0.000383092985870048,1.00085972282691,5.45625130302079,5.46094216681533,0.143824528049689,7,5.13659028748891e-05,0.000280265274491953
fp16,42,AV,0.1,T,0.936328470741998,0.936328470741998,0,0,0,1,,,0,1,0,0.936328470741998
fp16,42,AV,0.1,A,1.14352847985836e-05,1.27636022446781e-05,0.000379696255556278,2.96213330187257e-05,0.000409317588575001,1.11615954210944,0.0301169280214002,0.0336152965901089,0.0379696255556278,1,0.000379696255556278,1.14352847985836e-05
fp16,42,AV,0.1,V,0.000847399827732904,0.000848632006905013,0.000339549265832103,2.1986710913275e-05,0.000361535976745348,1.00145407059547,2.49566090404071,2.49928977117753,0.0339549265832103,1,0.000339549265832103,0.000847399827732904
fp16,42,AV,0.1,TA,0.499470853497874,0.499535977695096,0.00016389882255804,1.03641516480037e-05,0.000174262974206044,1.00013038638144,3047.43405536669,3047.83139926584,0.016389882255804,1,0.00016389882255804,0.499470853497874
fp16,42,AV,0.1,TV,0.477315138733519,0.477356345278424,0.000180767275693937,1.40181644697556e-05,0.000194785440163693,1.0000863298512,2640.49528268422,2640.72323624908,0.0180767275693937,1,0.000180767275693937,0.477315138733519
fp16,42,AV,0.1,AV,0.000814014379242011,0.00081125832797382,0.000303690034283466,2.28941765523432e-05,0.000326584210835802,0.996614247440251,2.68041189156113,2.6713366801381,0.0303690034283466,1,0.000303690034283466,0.000814014379242011
fp16,42,AV,0.1,TAV,0.221185729847206,0.221058471434782,6.14999521253854e-05,4.09518716620913e-06,6.55951392915945e-05,0.999424653604409,3596.51873218137,3594.44948809213,0.00614999521253854,1,6.14999521253854e-05,0.221185729847206
fp16,42,AV,0.1,U,0.111140538582464,0.111187697607952,7.93731238343768e-05,5.35688874281974e-06,8.47300125771945e-05,1.00042431884972,1400.22885850347,1400.82300200205,0.00793731238343768,0.333333333333333,0.00023811937150313,0.333421615747392
fp16,42,AV,0.1,B,0.225987231588613,0.22599596394494,6.40338051021357e-05,4.50435328974319e-06,6.85381583918805e-05,1.00003864092792,3529.18636067554,3529.32273171132,0.00640338051021357,0.333333333333333,0.000192101415306407,0.67796169476584
fp16,42,AV,0.1,U+B,0.163522624379056,0.163554938375716,3.40583442144127e-05,2.41740606763794e-06,3.64757502820498e-05,1.00019761177869,4801.24997708658,4802.19876063449,0.00340583442144127,0.166666666666667,0.000204350065286476,0.981135746274335
fp16,42,AV,0.1,HMSC,0.171228041744766,0.171240385560383,2.46399199614991e-05,1.79105829336379e-06,2.64309782548627e-05,1.00007208991875,6949.21257911214,6949.71354728234,0.00246399199614991,0.142857142857143,0.000172479439730493,1.19859629221336
fp16,42,AV,0.1,delta_TA,0.0698490788585992,0.0699257100469732,0.000648373510608755,4.81926919427702e-05,0.000696566202551442,1.00109709662069,107.729692400632,107.847882282113,0.0648373510608755,3,0.000216124503536252,0.0232830262861997
fp16,42,AV,0.1,delta_TV,0.0935569651787196,0.0935516646756327,0.000552578991046103,3.8100915644648e-05,0.000590679906690688,0.999943344644873,169.309667386384,169.300075087052,0.0552578991046103,3,0.000184192997015368,0.0311856550595732
fp16,42,AV,0.1,delta_AV,1.56879785976532e-05,1.78194632589651e-05,0.000939357071514067,6.53752248511217e-05,0.00100473229636506,1.13586738712346,0.0167007616947697,0.0189698505492096,0.0939357071514067,3,0.000313119023838022,5.22932619921773e-06
fp16,42,AV,0.1,delta_TAV,0.00196185692144367,0.00196622647156077,0.00143662931044868,9.50290714483544e-05,0.00153165838189691,1.0022272521861,1.36559717052617,1.36863869980955,0.143662931044868,7,0.000205232758635525,0.000280265274491953
fp16,42,AV,0.1,g1,1.00026484724218,1.00068927847157,0.00071435811450939,4.82119986853773e-05,0.000762570113194669,1.00042431884971,1400.22885850347,1400.82300200205,0.071435811450939,3,0.00023811937150313,0.333421615747392
fp16,42,AV,0.1,g2,0.329615381053579,0.330071134291257,0.00356286064137628,0.000236836294065398,0.00379969693544127,1.00138268194955,92.5142502700451,92.64216805397,0.356286064137628,15,0.000237524042758419,0.0219743587369053
fp16,42,AV,0.1,g3,0.00196185692144367,0.00196622647156077,0.00143662931044868,9.50290714483544e-05,0.00153165838189691,1.0022272521861,1.36559717052617,1.36863869980955,0.143662931044868,7,0.000205232758635525,0.000280265274491953
fp16,42,TAV,0.01,T,0.936328470741998,0.936317713525291,2.43356238121696e-06,1.69873306302101e-07,2.60343568751906e-06,0.999988511278848,384756.305393645,384751.885035741,0.0243356238121696,1,2.43356238121696e-06,0.936328470741998
fp16,42,TAV,0.01,A,1.14352847985836e-05,1.15648354412255e-05,3.79696121907242e-06,2.96215491852515e-07,4.09317671092493e-06,1.01132902633592,3.01169386222417,3.04581342130503,0.0379696121907242,1,3.79696121907242e-06,1.14352847985836e-05
fp16,42,TAV,0.01,V,0.000847399827732904,0.000847523114502796,3.39549448737633e-06,2.1986684829034e-07,3.61536133566667e-06,1.00014548831125,249.56595596999,249.60226489947,0.0339549448737633,1,3.39549448737633e-06,0.000847399827732904
fp16,42,TAV,0.01,TA,0.499470853497874,0.499483141668224,2.64453787140564e-06,1.72529936957563e-07,2.8170678083632e-06,1.00002460237722,188868.860188564,188873.506811508,0.0264453787140564,1,2.64453787140564e-06,0.499470853497874
fp16,42,TAV,0.01,TV,0.477315138733519,0.477313846610145,3.30325776814595e-06,2.32764004581808e-07,3.53602177272776e-06,0.999997292934438,144498.302050895,144497.910884518,0.0330325776814595,1,3.30325776814595e-06,0.477315138733519
fp16,42,TAV,0.01,AV,0.000814014379242011,0.000814313566851294,3.04369187572715e-06,2.0550157523329e-07,3.24919345096044e-06,1.00036754585289,267.443096239017,267.541393839924,0.0304369187572715,1,3.04369187572715e-06,0.000814014379242011
fp16,42,TAV,0.01,TAV,0.221185729847206,0.221169337587081,8.78290751379949e-07,5.43361817277633e-08,9.32626933107712e-07,0.9999258891605,251836.569495562,251817.90567598,0.00878290751379949,1,8.78290751379949e-07,0.221185729847206
fp16,42,TAV,0.01,U,0.111140538582464,0.11114401912566,1.07878987501039e-06,7.28296611996979e-08,1.15161953621008e-06,1.00003131659465,103023.342318071,103026.568658322,0.0107878987501039,0.333333333333333,3.23636962503116e-06,0.333421615747392
fp16,42,TAV,0.01,B,0.225987231588613,0.225991351957405,8.80037840576394e-07,5.85930022678986e-08,9.38630842844309e-07,1.00001823275042,256792.6300085,256797.312044433,0.00880037840576394,0.333333333333333,2.64011352172918e-06,0.67796169476584
fp16,42,TAV,0.01,U+B,0.163522624379056,0.163526487767302,4.67883105339687e-07,3.16988870237962e-08,4.99581992363475e-07,1.00002362601665,349494.612036349,349502.869201871,0.00467883105339687,0.166666666666667,2.80729863203812e-06,0.981135746274335
fp16,42,TAV,0.01,HMSC,0.171228041744766,0.171229369896207,3.44434372471399e-07,2.29368176545471e-08,3.67371190125943e-07,1.00000775662343,497128.20621288,497132.062249174,0.00344434372471399,0.142857142857143,2.41104060729979e-06,1.19859629221336
fp16,42,TAV,0.01,delta_TA,0.0698490788585992,0.0698516420364166,9.92136924673404e-06,7.32276484430943e-07,1.0653645731165e-05,1.00003669594301,7040.26602795702,7040.52437715799,0.0992136924673404,3,3.30712308224468e-06,0.0232830262861997
fp16,42,TAV,0.01,delta_TV,0.0935569651787196,0.0935554322530365,9.68242293508294e-06,6.57057042267699e-07,1.03394799773506e-05,0.99998361505549,9662.55717251605,9662.39885205295,0.0968242293508293,3,3.22747431169431e-06,0.0311856550595732
fp16,42,TAV,0.01,delta_AV,1.56879785976532e-05,1.58147895516046e-05,9.40298997436972e-06,6.20580380861043e-07,1.00235703552307e-05,1.00808332017806,1.66840320370593,1.68188944098759,0.0940298997436972,3,3.13432999145657e-06,5.22932619921773e-06
fp16,42,TAV,0.01,delta_TAV,0.00196185692144367,0.00196054885430911,1.96776691942513e-05,1.3048301751239e-06,2.0982499369375e-05,0.999333250493313,99.699659653635,99.6331849547441,0.196776691942513,7,2.81109559917876e-06,0.000280265274491953
fp16,42,TAV,0.01,g1,1.00026484724218,1.00029617213094,9.70910887509352e-06,6.55466950797293e-07,1.03645758258908e-05,1.00003131659465,103023.342318071,103026.568658321,0.0970910887509352,3,3.23636962503117e-06,0.333421615747392
fp16,42,TAV,0.01,g2,0.329615381053579,0.329636416389873,4.83280913616666e-05,3.23249290030367e-06,5.15605842619698e-05,1.00006381782375,6820.36827374123,6820.80353480166,0.483280913616666,15,3.22187275744444e-06,0.0219743587369053
fp16,42,TAV,0.01,g3,0.00196185692144367,0.00196054885430911,1.96776691942513e-05,1.3048301751239e-06,2.0982499369375e-05,0.999333250493313,99.699659653635,99.6331849547441,0.196776691942513,7,2.81109559917876e-06,0.000280265274491953
fp16,42,TAV,0.05,T,0.936328470741998,0.936274634786955,6.0838931035554e-05,4.2468876497804e-06,6.50858186853344e-05,0.999942503131407,15390.2847207294,15389.3998275512,0.0243355724142216,1,6.0838931035554e-05,0.936328470741998
fp16,42,TAV,0.05,A,1.14352847985836e-05,1.20903256784507e-05,9.49240655218807e-05,7.4053398951007e-06,0.000102329405416981,1.05728242815152,0.120467710013407,0.127368392956829,0.0379696262087523,1,9.49240655218807e-05,1.14352847985836e-05
fp16,42,TAV,0.05,V,0.000847399827732904,0.000848015838891585,8.48873115800752e-05,5.49667548051263e-06,9.03839870605867e-05,1.00072694274712,9.98264418980382,9.98990100059468,0.0339549246320301,1,8.48873115800752e-05,0.000847399827732904
fp16,42,TAV,0.05,TA,0.499470853497874,0.499462543019302,6.6091898957659e-05,4.37745870016408e-06,7.04693576578231e-05,0.999983361434378,7557.21747105276,7557.09172979395,0.0264367595830636,1,6.6091898957659e-05,0.499470853497874
fp16,42,TAV,0.05,TV,0.477315138733519,0.477304971623646,8.25603920849231e-05,5.99502063473099e-06,8.85554127196541e-05,0.999978699376893,5781.40591002213,5781.28276247381,0.0330241568339692,1,8.25603920849231e-05,0.477315138733519
fp16,42,TAV,0.05,AV,0.000814014379242011,0.000814226434649407,7.60524051247979e-05,5.32585388684749e-06,8.13782590116446e-05,1.00026050572668,10.7033351266966,10.7061234067917,0.0304209620499191,1,7.60524051247979e-05,0.000814014379242011
fp16,42,TAV,0.05,TAV,0.221185729847206,0.221081709663783,2.1934894738106e-05,1.40455758881348e-06,2.33394523269195e-05,0.999529715667035,10083.7379202443,10078.9956962827,0.00877395789524239,1,2.1934894738106e-05,0.221185729847206
fp16,42,TAV,0.05,U,0.111140538582464,0.111157933786449,2.69697275100674e-05,1.82072828969715e-06,2.8790455799763e-05,1.0001565153832,4120.93665169501,4121.5816416742,0.0107878910040269,0.333333333333333,8.09091825302021e-05,0.333421615747392
fp16,42,TAV,0.05,B,0.225987231588613,0.22598421398566,2.19899484564257e-05,1.50528850666514e-06,2.349523696309e-05,0.999986647020135,10276.8422598361,10276.7050333683,0.00879597938257029,0.333333333333333,6.59698453692772e-05,0.67796169476584
fp16,42,TAV,0.05,U+B,0.163522624379056,0.163531890636747,1.16981104101544e-05,8.14457512690137e-07,1.25125679228451e-05,1.00005666651772,13978.5502654439,13979.3423812102,0.00467924416406176,0.166666666666667,7.01886624609264e-05,0.981135746274335
fp16,42,TAV,0.05,HMSC,0.171228041744766,0.171223093009769,8.61174164311381e-06,5.96363819036385e-07,9.2081054621501e-06,0.999971098571555,19883.0908822821,19882.5162325537,0.00344469665724552,0.142857142857143,6.02821915017966e-05,1.19859629221336
fp16,42,TAV,0.05,delta_TA,0.0698490788585992,0.0698879696177844,0.000247963493737472,1.82036862211237e-05,0.000266167179958593,1.00055678270667,281.690977190985,281.847817855709,0.0991853974949889,3,8.26544979124908e-05,0.0232830262861997
fp16,42,TAV,0.05,delta_TV,0.0935569651787196,0.0935509202592065,0.000242005137344622,1.64920514307577e-05,0.000258497188775354,0.999935387819586,386.590822844773,386.565844368781,0.0968020549378486,3,8.06683791148739e-05,0.0311856550595732
fp16,42,TAV,0.05,delta_AV,1.56879785976532e-05,1.65093735950407e-05,0.000235014409797343,1.58111658011343e-05,0.000250825575598449,1.05235824311428,0.0667532625390127,0.0702483460877018,0.0940057639189373,3,7.83381365991144e-05,5.22932619921773e-06
fp16,42,TAV,0.05,delta_TAV,0.00196185692144367,0.00195983639267807,0.000491718229410547,3.26575075677265e-05,0.000524375736978225,0.99897009371911,3.98979904364227,3.98568992454774,0.196687291764219,7,7.02454613443639e-05,0.000280265274491953
fp16,42,TAV,0.05,g1,1.00026484724218,1.00042140407804,0.000242727547590607,1.63865546072743e-05,0.000259114102197855,1.0001565153832,4120.93665169501,4121.58164167419,0.0970910190362427,3,8.09091825302023e-05,0.333421615747392
fp16,42,TAV,0.05,g2,0.329615381053579,0.329806076235259,0.00120782994433601,8.03211764099138e-05,0.00128815112074574,1.00057853848043,272.898831991437,273.056714467007,0.483131977734404,15,8.05219962890673e-05,0.0219743587369053
fp16,42,TAV,0.05,g3,0.00196185692144367,0.00195983639267807,0.000491718229410547,3.26575075677265e-05,0.000524375736978225,0.99897009371911,3.98979904364227,3.98568992454774,0.196687291764219,7,7.02454613443639e-05,0.000280265274491953
fp16,42,TAV,0.1,T,0.936328470741998,0.936220796875491,0.0002433557111007,1.69875590139095e-05,0.00026034327011461,0.999885004173352,3847.57138637501,3847.12893172284,0.02433557111007,1,0.0002433557111007,0.936328470741998
fp16,42,TAV,0.1,A,1.14352847985836e-05,1.27636022446781e-05,0.000379696255556278,2.96213330187257e-05,0.000409317588575001,1.11615954210944,0.0301169280214002,0.0336152965901089,0.0379696255556278,1,0.000379696255556278,1.14352847985836e-05
fp16,42,TAV,0.1,V,0.000847399827732904,0.000848632006905013,0.000339549265832103,2.1986710913275e-05,0.000361535976745348,1.00145407059547,2.49566090404071,2.49928977117753,0.0339549265832103,1,0.000339549265832103,0.000847399827732904
fp16,42,TAV,0.1,TA,0.499470853497874,0.499279152812514,0.000264115283869646,1.83395107420206e-05,0.000282454794611667,0.999616192448433,1891.10923904119,1890.38341703441,0.0264115283869646,1,0.000264115283869646,0.499470853497874
fp16,42,TAV,0.1,TV,0.477315138733519,0.477282760174852,0.000329827680386952,2.61402635804042e-05,0.000355967943967356,0.999932165238352,1447.16519296845,1447.06702486252,0.0329827680386951,1,0.000329827680386952,0.477315138733519
fp16,42,TAV,0.1,AV,0.000814014379242011,0.00081125832797382,0.000303690034283466,2.28941765523432e-05,0.000326584210835802,0.996614247440251,2.68041189156113,2.6713366801381,0.0303690034283466,1,0.000303690034283466,0.000814014379242011
fp16,42,TAV,0.1,TAV,0.221185729847206,0.220921698536945,8.75542907211516e-05,6.16940166196929e-06,9.37236923831209e-05,0.998806291389398,2526.26944979375,2523.25382019883,0.00875542907211516,1,8.75542907211516e-05,0.221185729847206
fp16,42,TAV,0.1,U,0.111140538582464,0.111175329487215,0.000107878944528161,7.28290058438688e-06,0.000115161845112542,1.00031303523624,1030.23383356751,1030.55633305898,0.0107878944528161,0.333333333333333,0.000323636833584483,0.333421615747392
fp16,42,TAV,0.1,B,0.225987231588613,0.225921503456079,8.78388777208527e-05,6.68285110402772e-06,9.45217288248773e-05,0.999709151122954,2572.74725556932,2571.99897491912,0.00878388777208527,0.333333333333333,0.000263516633162558,0.67796169476584
fp16,42,TAV,0.1,U+B,0.163522624379056,0.163515765491118,4.67892908908973e-05,3.48298342543314e-06,5.02722743163311e-05,0.999958055419156,3494.87289218287,3494.7263012043,0.00467892908908973,0.166666666666667,0.000280735745345384,0.981135746274335
fp16,42,TAV,0.1,HMSC,0.171228041744766,0.171188831180819,3.44470468381668e-05,2.61387935073136e-06,3.70609261888979e-05,0.99977100384057,4970.76113807956,4969.62285286949,0.00344470468381667,0.142857142857143,0.000241129327867167,1.19859629221336
fp16,42,TAV,0.1,delta_TA,0.0698490788585992,0.0699924012367916,0.000991270468279111,7.27986271313393e-05,0.0010640690954103,1.00205188644624,70.4641983129592,70.6087828464228,0.0991270468279111,3,0.00033042348942637,0.0232830262861997
fp16,42,TAV,0.1,delta_TV,0.0935569651787196,0.0935502059980787,0.000967313954243399,6.75706934426792e-05,0.00103488464768595,0.999927753314487,96.7183040917638,96.7113165148647,0.0967313954243399,3,0.0003224379847478,0.0311856550595732
fp16,42,TAV,0.1,delta_AV,1.56879785976532e-05,1.78194632589651e-05,0.000939357071514067,6.53752248511217e-05,0.00100473229636506,1.13586738712346,0.0167007616947697,0.0189698505492096,0.0939357071514067,3,0.000313119023838022,5.22932619921773e-06
fp16,42,TAV,0.1,delta_TAV,0.00196185692144367,0.0019692297881202,0.00196465133923913,0.00013415614658155,0.00209880748582055,1.00375810620843,0.99857765205477,1.00233041292856,0.196465133923913,7,0.000280664477034162,0.000280265274491953
fp16,42,TAV,0.1,g1,1.00026484724218,1.00057796538493,0.000970910500753448,6.55461052594817e-05,0.0010364566060128,1.00031303523623,1030.23383356751,1030.55633305898,0.0970910500753448,3,0.000323636833584483,0.333421615747392
fp16,42,TAV,0.1,g2,0.329615381053579,0.33021327026323,0.0048282837588391,0.000322938804734454,0.00515122256357326,1.00181389960547,68.2676076049082,68.3914381914094,0.48282837588391,15,0.000321885583922606,0.0219743587369053
fp16,42,TAV,0.1,g3,0.00196185692144367,0.0019692297881202,0.00196465133923913,0.00013415614658155,0.00209880748582055,1.00375810620843,0.99857765205477,1.00233041292856,0.196465133923913,7,0.000280664477034162,0.000280265274491953
fp16,93,T,0.01,T,0.91557119650221,0.915538525838623,2.43191796403417e-06,1.72321909753625e-07,2.6042398737878e-06,0.999964316632381,376481.119035537,376467.684921365,0.0243191796403417,1,2.43191796403417e-06,0.91557119650221
fp16,93,T,0.01,A,5.59726961199461e-05,5.59726961199461e-05,0,0,0,1,,,0,1,0,5.59726961199461e-05
fp16,93,T,0.01,V,0.000190553387852724,0.000190553387852724,0,0,0,1,,,0,1,0,0.000190553387852724
fp16,93,T,0.01,TA,0.335497953577456,0.335491613479604,1.00006067120479e-06,6.29914040616247e-08,1.06305207526642e-06,0.999981102424668,335477.599747298,335471.260034084,0.0100006067120479,1,1.00006067120479e-06,0.335497953577456
fp16,93,T,0.01,TV,0.579897709744496,0.579906327933904,1.27595365067172e-06,8.51529430065257e-08,1.36110659367824e-06,1.00001486156828,454481.798331165,454488.552643442,0.0127595365067172,1,1.27595365067172e-06,0.579897709744496
fp16,93,T,0.01,AV,0.000531386391057637,0.000531386391057637,0,0,0,1,,,0,1,0,0.000531386391057637
fp16,93,T,0.01,TAV,0.289080690340046,0.289078250478551,2.88925899190885e-07,1.7618503642702e-08,3.06544402833587e-07,0.999991559929194,1000535.74688041,1000527.30228786,0.00288925899190885,1,2.88925899190885e-07,0.289080690340046
fp16,93,T,0.01,U,0.103078980690142,0.103075326629729,2.70213107114908e-07,1.91468788615139e-08,2.8935998597642e-07,0.999964550867804,381472.911476154,381459.388592486,0.00270213107114908,0.333333333333333,8.10639321344724e-07,0.309236942070425
fp16,93,T,0.01,B,0.206656257092737,0.206656313349241,2.52845465668776e-07,1.58120441108344e-08,2.68657509779609e-07,1.00000027222261,817322.377311102,817322.599804729,0.00252845465668776,0.333333333333333,7.58536397006328e-07,0.61996877127821
fp16,93,T,0.01,U+B,0.150409689595189,0.150407506599604,1.05994212304272e-07,6.55406965335841e-09,1.1254828195763e-07,0.999985486336741,1419036.81649538,1419016.22107288,0.00105994212304272,0.166666666666667,6.35965273825629e-07,0.902458137571135
fp16,93,T,0.01,HMSC,0.167470775028643,0.167468535323087,7.99581828800438e-08,4.90355049463212e-09,8.48617333746756e-08,0.999986626290136,2094479.5016151,2094451.49065393,0.000799581828800438,0.142857142857143,5.59707280160307e-07,1.1722954252005
fp16,93,T,0.01,delta_TA,0.137012135977377,0.13700354927531,3.828643507345e-06,2.6679550447305e-07,4.09543901181805e-06,0.999937328894218,35786.0782061658,35783.8354530731,0.03828643507345,3,1.27621450244833e-06,0.0456707119924591
fp16,93,T,0.01,delta_TV,0.0437432217797706,0.043733714119793,4.20294225469921e-06,3.04676461332603e-07,4.50761871603182e-06,0.999782648383206,10407.7617842268,10405.4996403758,0.0420294225469921,3,1.4009807515664e-06,0.0145810739265902
fp16,93,T,0.01,delta_AV,0.000279866208942172,0.000279866208942172,0,0,0,1,,,0,3,0,9.32887363140573e-05
fp16,93,T,0.01,delta_TAV,0.0187843161213588,0.0187789640210543,6.29245751978551e-06,4.38732474772364e-07,6.73118999455787e-06,0.999715076116164,2985.21143166956,2984.36087363437,0.0629245751978551,7,8.98922502826501e-07,0.00268347373162268
fp16,93,T,0.01,g1,0.927710826211275,0.92767793966756,2.43191796403417e-06,1.72321909753625e-07,2.6042398737878e-06,0.999964550867807,381472.911476153,381459.388592486,0.0243191796403417,3,8.10639321344724e-07,0.309236942070425
fp16,93,T,0.01,g2,0.316486247917901,0.316447623263431,1.37867520713544e-05,9.88963634472532e-07,1.47757157058269e-05,0.99987795787424,22955.8235529226,22953.0219754176,0.137867520713544,15,9.19116804756959e-07,0.0210990831945267
fp16,93,T,0.01,g3,0.0187843161213588,0.0187789640210543,6.29245751978551e-06,4.38732474772364e-07,6.73118999455787e-06,0.999715076116164,2985.21143166956,2984.36087363437,0.0629245751978551,7,8.98922502826501e-07,0.00268347373162268
fp16,93,T,0.05,T,0.91557119650221,0.915407816104537,6.0797892994412e-05,4.30802350399528e-06,6.51059164984073e-05,0.999821553585022,15059.2586586243,15056.5713879044,0.0243191571977648,1,6.0797892994412e-05,0.91557119650221
fp16,93,T,0.05,A,5.59726961199461e-05,5.59726961199461e-05,0,0,0,1,,,0,1,0,5.59726961199461e-05
fp16,93,T,0.05,V,0.000190553387852724,0.000190553387852724,0,0,0,1,,,0,1,0,0.000190553387852724
fp16,93,T,0.05,TA,0.335497953577456,0.33536727603148,2.50003415328921e-05,1.63944695542964e-06,2.66397884883218e-05,0.999610496741986,13419.7348118645,13414.5077814336,0.0100001366131568,1,2.50003415328921e-05,0.335497953577456
fp16,93,T,0.05,TV,0.579897709744496,0.579824194432378,3.19002197396774e-05,2.26767285260932e-06,3.41678925922867e-05,0.999873227103878,18178.4863702121,18176.1818308479,0.0127600878958709,1,3.19002197396774e-05,0.579897709744496
fp16,93,T,0.05,AV,0.000531386391057637,0.000531386391057637,0,0,0,1,,,0,1,0,0.000531386391057637
fp16,93,T,0.05,TAV,0.289080690340046,0.288991062170746,7.22371892416288e-06,5.00854640004436e-07,7.72457356416731e-06,0.999689954492656,40018.2639129396,40005.8564300017,0.00288948756966515,1,7.22371892416288e-06,0.289080690340046
fp16,93,T,0.05,U,0.103078980690142,0.103060707355053,6.75532144382355e-06,4.7866927822169e-07,7.23399072204494e-06,0.999822724914756,15258.930540513,15256.2255123007,0.00270212857752942,0.333333333333333,2.02659643314706e-05,0.309236942070425
fp16,93,T,0.05,B,0.206656257092737,0.20660744065516,6.3208779866124e-06,4.34606324118151e-07,6.75548431073029e-06,0.999763779532913,32694.2329104333,32686.5098634642,0.00252835119464496,0.333333333333333,1.89626339598372e-05,0.61996877127821
fp16,93,T,0.05,U+B,0.150409689595189,0.150377829519388,2.64971937753447e-06,1.7364053675553e-07,2.82335991429008e-06,0.999788178036354,56764.3845119718,56752.3605685793,0.00105988775101379,0.166666666666667,1.58983162652068e-05,0.902458137571135
fp16,93,T,0.05,HMSC,0.167470775028643,0.167432213552209,1.99898859230853e-06,1.35203833981131e-07,2.13419242628965e-06,0.999769742055428,83777.7542468312,83758.4637533375,0.000799595436923413,0.142857142857143,1.39929201461597e-05,1.1722954252005
fp16,93,T,0.05,delta_TA,0.137012135977377,0.137032449103662,9.57169538730043e-05,6.73463860525873e-06,0.000102451592478263,1.00014825786154,1431.43017441991,1431.64239519651,0.0382867815492017,3,3.19056512910014e-05,0.0456707119924591
fp16,93,T,0.05,delta_TV,0.0437432217797706,0.0437277015907218,0.000105075290671072,7.75694930863022e-06,0.000112832239979702,0.999645197851979,416.303600022431,416.155894610915,0.0420301162684287,3,3.50250968903573e-05,0.0145810739265902
fp16,93,T,0.05,delta_AV,0.000279866208942172,0.000279866208942172,0,0,0,1,,,0,3,0,9.32887363140573e-05
fp16,93,T,0.05,delta_TAV,0.0187843161213588,0.0187822199178361,0.000157314246951965,1.11792169303088e-05,0.000168493463882274,0.999888406716056,119.406325144183,119.393000200237,0.0629256987807862,7,2.24734638502808e-05,0.00268347373162268
fp16,93,T,0.05,g1,0.927710826211275,0.927546366195481,6.0797892994412e-05,4.30802350399528e-06,6.51059164984073e-05,0.999822724914762,15258.930540513,15256.2255123008,0.0243191571977648,3,2.02659643314707e-05,0.309236942070425
fp16,93,T,0.05,g2,0.316486247917901,0.316475369466314,0.000344671268422525,2.50803931287634e-05,0.000369751661551288,0.999965627411433,918.226370786229,918.194808968974,0.13786850736901,15,2.29780845615017e-05,0.0210990831945267
fp16,93,T,0.05,g3,0.0187843161213588,0.0187822199178361,0.000157314246951965,1.11792169303088e-05,0.000168493463882274,0.999888406716056,119.406325144183,119.393000200237,0.0629256987807862,7,2.24734638502808e-05,0.00268347373162268
fp16,93,T,0.1,T,0.91557119650221,0.915244441323837,0.000243191572047128,1.723210317742e-05,0.000260423675224548,0.999643113304982,3764.81466358046,3763.47105131782,0.0243191572047128,1,0.000243191572047128,0.91557119650221
fp16,93,T,0.1,A,5.59726961199461e-05,5.59726961199461e-05,0,0,0,1,,,0,1,0,5.59726961199461e-05
fp16,93,T,0.1,V,0.000190553387852724,0.000190553387852724,0,0,0,1,,,0,1,0,0.000190553387852724
fp16,93,T,0.1,TA,0.335497953577456,0.334990943796966,9.99659658295879e-05,7.44683878265228e-06,0.00010741280461224,0.998488784282936,3356.12176397495,3351.04994001684,0.00999659658295879,1,9.99659658295879e-05,0.335497953577456
fp16,93,T,0.1,TV,0.579897709744496,0.579460007048965,0.000127614613663928,1.04389535999403e-05,0.000138053567263868,0.999245207062942,4544.13247115767,4540.70259206338,0.0127614613663928,1,0.000127614613663928,0.579897709744496
fp16,93,T,0.1,AV,0.000531386391057637,0.000531386391057637,0,0,0,1,,,0,1,0,0.000531386391057637
fp16,93,T,0.1,TAV,0.289080690340046,0.288708497938469,2.88993866052387e-05,2.75836054299552e-06,3.16577471482342e-05,0.998712496496603,10003.0043643779,9990.12546121424,0.00288993866052387,1,2.88993866052387e-05,0.289080690340046
fp16,93,T,0.1,U,0.103078980690142,0.103042434637492,2.70212857830142e-05,1.91467813082445e-06,2.89359639138373e-05,0.99964545582033,3814.73263403839,3813.38014278599,0.00270212857830142,0.333333333333333,8.10638573490426e-05,0.309236942070425
fp16,93,T,0.1,B,0.206656257092737,0.20643651130341,2.52833593250347e-05,2.19875298898684e-06,2.74821123140205e-05,0.998936660363357,8173.6075667806,8164.91624588047,0.00252833593250347,0.333333333333333,7.58500779751042e-05,0.61996877127821
fp16,93,T,0.1,U+B,0.150409689595189,0.150293876388918,1.05993855375202e-05,8.09598231479002e-07,1.14089837689997e-05,0.999230014990507,14190.4159503173,14179.4895427571,0.00105993855375202,0.166666666666667,6.35963132251212e-05,0.902458137571135
fp16,93,T,0.1,HMSC,0.167470775028643,0.167325556352549,7.99778529365711e-06,6.94926435760926e-07,8.692711729418e-06,0.999132871534933,20939.6437738159,20921.4864126512,0.000799778529365711,0.142857142857143,5.59844970555998e-05,1.1722954252005
fp16,93,T,0.1,delta_TA,0.137012135977377,0.13720992035476,0.000382828379890681,2.78255598512607e-05,0.000410653939741941,1.0014435537113,357.894406931122,358.411046730499,0.0382828379890681,3,0.00012760945996356,0.0456707119924591
fp16,93,T,0.1,delta_TV,0.0437432217797706,0.0437920448169832,0.000420299270318805,3.23997826312294e-05,0.000452699052950034,1.00111612805884,104.076368599428,104.192531154684,0.0420299270318805,3,0.000140099756772935,0.0145810739265902
fp16,93,T,0.1,delta_AV,0.000279866208942172,0.000279866208942172,0,0,0,1,,,0,3,0,9.32887363140573e-05
fp16,93,T,0.1,delta_TAV,0.0187843161213588,0.0188414524467983,0.000629263195184069,4.69686432835265e-05,0.00067623183846759,1.00304170378471,29.8512868146755,29.9420855867582,0.0629263195184069,7,8.98947421691527e-05,0.00268347373162268
fp16,93,T,0.1,g1,0.927710826211275,0.927381911737426,0.000243191572047128,1.723210317742e-05,0.000260423675224548,0.999645455820331,3814.73263403838,3813.38014278599,0.0243191572047128,3,8.10638573490426e-05,0.309236942070425
fp16,93,T,0.1,g2,0.316486247917901,0.316918175614511,0.00137864437535727,0.000104467877100677,0.00148311225245793,1.00136475976271,229.5633693322,229.876668181657,0.137864437535727,15,9.1909625023818e-05,0.0210990831945267
fp16,93,T,0.1,g3,0.0187843161213588,0.0188414524467983,0.000629263195184069,4.69686432835265e-05,0.00067623183846759,1.00304170378471,29.8512868146755,29.9420855867582,0.0629263195184069,7,8.98947421691527e-05,0.00268347373162268
fp16,93,A,0.01,T,0.91557119650221,0.91557119650221,0,0,0,1,,,0,1,0,0.91557119650221
fp16,93,A,0.01,A,5.59726961199461e-05,5.63724324238134e-05,4.00651271578648e-06,2.5111432668885e-07,4.25762704247533e-06,1.00714163032295,13.9704276737728,14.0701993036724,0.0400651271578648,1,4.00651271578648e-06,5.59726961199461e-05
fp16,93,A,0.01,V,0.000190553387852724,0.000190553387852724,0,0,0,1,,,0,1,0,0.000190553387852724
fp16,93,A,0.01,TA,0.335497953577456,0.335488073380189,1.28222925668652e-06,9.04430436474482e-08,1.37267230033397e-06,0.99997055064819,261652.081192122,261644.375707931,0.0128222925668652,1,1.28222925668652e-06,0.335497953577456
fp16,93,A,0.01,TV,0.579897709744496,0.579897709744496,0,0,0,1,,,0,1,0,0.579897709744496
fp16,93,A,0.01,AV,0.000531386391057637,0.00053031783060679,2.13811188439182e-06,1.43282471452295e-07,2.28139435584411e-06,0.997989108361018,248.530675563215,248.030907305695,0.0213811188439182,1,2.13811188439182e-06,0.000531386391057637
fp16,93,A,0.01,TAV,0.289080690340046,0.289091304796169,4.39079379228331e-07,3.44133743466375e-08,4.73492753574968e-07,1.00003671797002,658379.10868895,658403.283033328,0.00439079379228331,1,4.39079379228331e-07,0.289080690340046
fp16,93,A,0.01,U,0.103078980690142,0.10307327287439,4.45168079531831e-07,2.79015918543159e-08,4.73069671386138e-07,0.999944626773439,231550.700577064,231537.878867661,0.00445168079531831,0.333333333333333,1.33550423859549e-06,0.309236942070425
fp16,93,A,0.01,B,0.206656257092737,0.206646644669379,3.43462181418946e-07,2.59874183400763e-08,3.69449599759017e-07,0.999953485931214,601685.624422978,601657.637576457,0.00343462181418946,0.333333333333333,1.03038654425684e-06,0.61996877127821
fp16,93,A,0.01,U+B,0.150409689595189,0.150402141877169,1.9609066611337e-07,1.3578533557365e-08,2.09669199670736e-07,0.999949818937596,767041.555706838,767003.064746665,0.0019609066611337,0.166666666666667,1.17654399668022e-06,0.902458137571135
fp16,93,A,0.01,HMSC,0.167470775028643,0.167465102586025,1.40783938875689e-07,1.00062121382752e-08,1.50790151013964e-07,0.999966128761167,1189558.81165194,1189518.51982132,0.00140783938875689,0.142857142857143,9.85487572129821e-07,1.1722954252005
fp16,93,A,0.01,delta_TA,0.137012135977377,0.136998708265279,5.40624547015033e-06,3.48238820091073e-07,5.7544842902414e-06,0.999901996184477,25343.306502427,25340.8227616918,0.0540624547015033,3,1.80208182338344e-06,0.0456707119924591
fp16,93,A,0.01,delta_TV,0.0437432217797706,0.0437432217797706,0,0,0,1,,,0,3,0,0.0145810739265902
fp16,93,A,0.01,delta_AV,0.000279866208942172,0.000279982605160838,6.06552947097664e-06,3.83889232070774e-07,6.44941870304741e-06,1.00041589950822,46.1404417011446,46.1596314881571,0.0606552947097664,3,2.02184315699221e-06,9.32887363140573e-05
fp16,93,A,0.01,delta_TAV,0.0187843161213588,0.0187884064445788,7.9072630153233e-06,5.49396050690432e-07,8.45665906601373e-06,1.00021775204344,2375.57750196965,2376.09478882506,0.079072630153233,7,1.12960900218904e-06,0.00268347373162268
fp16,93,A,0.01,g1,0.927710826211275,0.927659455869516,4.00651271578648e-06,2.5111432668885e-07,4.25762704247533e-06,0.999944626773444,231550.700577064,231537.878867662,0.0400651271578648,3,1.33550423859549e-06,0.309236942070425
fp16,93,A,0.01,g2,0.316486247917901,0.31646192613413,1.91940272328678e-05,1.23069183918489e-06,2.04247190720527e-05,0.999923150582591,16488.7881046637,16487.5209509041,0.191940272328678,15,1.27960181552452e-06,0.0210990831945267
fp16,93,A,0.01,g3,0.0187843161213588,0.0187884064445788,7.9072630153233e-06,5.49396050690432e-07,8.45665906601373e-06,1.00021775204344,2375.57750196965,2376.09478882506,0.079072630153233,7,1.12960900218904e-06,0.00268347373162268
fp16,93,A,0.05,T,0.91557119650221,0.91557119650221,0,0,0,1,,,0,1,0,0.91557119650221
fp16,93,A,0.05,A,5.59726961199461e-05,5.79853781141834e-05,0.000100162763110605,6.27789021555716e-06,0.000106440653326161,1.03595828205102,0.558817412596117,0.578911526733272,0.040065105244242,1,0.000100162763110605,5.59726961199461e-05
fp16,93,A,0.05,V,0.000190553387852724,0.000190553387852724,0,0,0,1,,,0,1,0,0.000190553387852724
fp16,93,A,0.05,TA,0.335497953577456,0.335439731215212,3.20363607204896e-05,2.26150725243665e-06,3.42978679729263e-05,0.999826459858777,10472.4115358983,10470.5941521214,0.0128145442881958,1,3.20363607204896e-05,0.335497953577456
fp16,93,A,0.05,TV,0.579897709744496,0.579897709744496,0,0,0,1,,,0,1,0,0.579897709744496
fp16,93,A,0.05,AV,0.000531386391057637,0.000525742631553141,5.34403722696034e-05,3.60615890916629e-06,5.70465311787697e-05,0.989379179445558,9.94353834918711,9.83792981270418,0.0213761489078414,1,5.34403722696034e-05,0.000531386391057637
fp16,93,A,0.05,TAV,0.289080690340046,0.289131941560604,1.09723267595481e-05,8.78730652828996e-07,1.18510574123771e-05,1.00017729036311,26346.3435491007,26351.0145019151,0.00438893070381925,1,1.09723267595481e-05,0.289080690340046
fp16,93,A,0.05,U,0.103078980690142,0.103050446320125,1.11291959011782e-05,6.97543357284121e-07,1.18267392584628e-05,0.999723179548092,9262.03308895199,9259.46916876672,0.0044516783604713,0.333333333333333,3.33875877035347e-05,0.309236942070425
fp16,93,A,0.05,B,0.206656257092737,0.206603829690019,8.58439288816142e-06,6.55476810658577e-07,9.23986969881998e-06,0.99974630624083,24073.485426993,24067.3781339787,0.00343375715526457,0.333333333333333,2.57531786644843e-05,0.61996877127821
fp16,93,A,0.05,U+B,0.150409689595189,0.150370091776382,4.90284728499971e-06,3.4105611703792e-07,5.24390340203757e-06,0.999736733591344,30678.0286743518,30669.9521799181,0.00196113891399989,0.166666666666667,2.94170837099983e-05,0.902458137571135
fp16,93,A,0.05,HMSC,0.167470775028643,0.167440532227612,3.5199809687282e-06,2.53328790014986e-07,3.77330975874318e-06,0.999819414455888,47577.1819553763,47568.5902040856,0.00140799238749128,0.142857142857143,2.46398667810974e-05,1.1722954252005
fp16,93,A,0.05,delta_TA,0.137012135977377,0.136950652171663,0.000135106261626553,8.66894481040639e-06,0.000143775206436955,0.999551252848691,1014.10648424343,1013.65140684751,0.0540425046506213,3,4.50354205421844e-05,0.0456707119924591
fp16,93,A,0.05,delta_TV,0.0437432217797706,0.0437432217797706,0,0,0,1,,,0,3,0,0.0145810739265902
fp16,93,A,0.05,delta_AV,0.000279866208942172,0.000280220359139238,0.000151615794428817,9.65366308043022e-06,0.000161269457509239,1.0012654267852,1.8458908585119,1.84822669824681,0.0606463177715267,3,5.05385981429389e-05,9.32887363140573e-05
fp16,93,A,0.05,delta_TAV,0.0187843161213588,0.0188082643737677,0.000197637576166758,1.38226104554733e-05,0.000211460186622217,1.00127490680279,95.0442546690077,95.1654272358518,0.0790550304667032,7,2.8233939452394e-05,0.00268347373162268
fp16,93,A,0.05,g1,0.927710826211275,0.927454016881122,0.000100162763110605,6.27789021555716e-06,0.000106440653326161,0.999723179548091,9262.03308895191,9259.46916876663,0.040065105244242,3,3.3387587703535e-05,0.309236942070425
fp16,93,A,0.05,g2,0.316486247917901,0.316380895017669,0.000479750182124006,3.08091747543947e-05,0.000510559356878396,0.999667116972933,659.68968790531,659.470088405075,0.191900072849602,15,3.19833454749337e-05,0.0210990831945267
fp16,93,A,0.05,g3,0.0187843161213588,0.0188082643737677,0.000197637576166758,1.38226104554733e-05,0.000211460186622217,1.00127490680279,95.0442546690077,95.1654272358518,0.0790550304667032,7,2.8233939452394e-05,0.00268347373162268
fp16,93,A,0.1,T,0.91557119650221,0.91557119650221,0,0,0,1,,,0,1,0,0.91557119650221
fp16,93,A,0.1,A,5.59726961199461e-05,6.00335796806322e-05,0.000400651095897736,2.51115795585519e-05,0.000425762675456263,1.07255115158262,0.139704337996452,0.149840048599182,0.0400651095897736,1,0.000400651095897736,5.59726961199461e-05
fp16,93,A,0.1,V,0.000190553387852724,0.000190553387852724,0,0,0,1,,,0,1,0,0.000190553387852724
fp16,93,A,0.1,TA,0.335497953577456,0.335358936458237,0.000127975237138644,9.15783475172889e-06,0.000137133071890373,0.9995856394421,2621.58493376331,2620.49865236758,0.0127975237138644,1,0.000127975237138644,0.335497953577456
fp16,93,A,0.1,TV,0.579897709744496,0.579897709744496,0,0,0,1,,,0,1,0,0.579897709744496
fp16,93,A,0.1,AV,0.000531386391057637,0.000519357747736683,0.000213520031225484,1.46934715414593e-05,0.00022821350276694,0.977363659432428,2.48869573504547,2.43236077081791,0.0213520031225484,1,0.000213520031225484,0.000531386391057637
fp16,93,A,0.1,TAV,0.289080690340046,0.289177861839356,4.38298257277988e-05,3.74195018539758e-06,4.75717759131964e-05,1.00033613970963,6595.5245210272,6597.74153872454,0.00438298257277988,1,4.38298257277988e-05,0.289080690340046
fp16,93,A,0.1,U,0.103078980690142,0.103021916319686,4.45167884330818e-05,2.79017550650577e-06,4.73069639395894e-05,0.999446401486763,2315.50802109392,2314.22615929605,0.00445167884330818,0.333333333333333,0.000133550365299245,0.309236942070425
fp16,93,A,0.1,B,0.206656257092737,0.206540377892071,3.43041249123111e-05,2.67565049359184e-06,3.69797754059025e-05,0.999439265946765,6024.23928961883,6020.86129350431,0.00343041249123111,0.333333333333333,0.000102912374736933,0.61996877127821
fp16,93,A,0.1,U+B,0.150409689595189,0.150325794002036,1.96126829959607e-05,1.37858426224861e-06,2.0991267258209e-05,0.99944221949145,7669.00120835923,7664.72358896516,0.00196126829959607,0.166666666666667,0.000117676097975764,0.902458137571135
fp16,93,A,0.1,HMSC,0.167470775028643,0.167405456275828,1.40804614241399e-05,1.03642961432171e-06,1.51168910384616e-05,0.999609969245056,11893.8414007887,11889.2024368479,0.00140804614241399,0.142857142857143,9.85632299689795e-05,1.1722954252005
fp16,93,A,0.1,delta_TA,0.137012135977377,0.136903608375155,0.000540022833377241,3.45962924917177e-05,0.000574619125868906,0.999207897888404,253.715449623711,253.51448108032,0.0540022833377241,3,0.000180007611125747,0.0456707119924591
fp16,93,A,0.1,delta_TV,0.0437432217797706,0.0437432217797706,0,0,0,1,,,0,3,0,0.0145810739265902
fp16,93,A,0.1,delta_AV,0.000279866208942172,0.000280008286743278,0.000606106259036304,3.90415734785023e-05,0.000645147832514729,1.00050766329255,0.461744462740169,0.461978873454443,0.0606106259036303,3,0.000202035419678768,9.32887363140573e-05
fp16,93,A,0.1,delta_TAV,0.0187843161213588,0.0188408604855572,0.000789892646566626,5.60809878392712e-05,0.000845973634405778,1.00301019019448,23.7808469328171,23.8524318050707,0.0789892646566626,7,0.000112841806652375,0.00268347373162268
fp16,93,A,0.1,g1,0.927710826211275,0.927197246877173,0.000400651095897736,2.51115795585519e-05,0.000425762675456263,0.999446401486766,2315.50802109391,2314.22615929606,0.0400651095897736,3,0.000133550365299245,0.309236942070425
fp16,93,A,0.1,g2,0.316486247917901,0.316316516202381,0.00191800477230964,0.000123653973796391,0.0020416587461059,0.999463699555237,165.008060713421,164.919566817071,0.191800477230964,15,0.000127866984820643,0.0210990831945267
fp16,93,A,0.1,g3,0.0187843161213588,0.0188408604855572,0.000789892646566626,5.60809878392712e-05,0.000845973634405778,1.00301019019448,23.7808469328171,23.8524318050707,0.0789892646566626,7,0.000112841806652375,0.00268347373162268
fp16,93,V,0.01,T,0.91557119650221,0.91557119650221,0,0,0,1,,,0,1,0,0.91557119650221
fp16,93,V,0.01,A,5.59726961199461e-05,5.59726961199461e-05,0,0,0,1,,,0,1,0,5.59726961199461e-05
fp16,93,V,0.01,V,0.000190553387852724,0.000190653855701868,3.35445864579875e-06,2.24056926639443e-07,3.5785155724382e-06,1.00052724252387,56.8060029869141,56.8359535273001,0.0335445864579875,1,3.35445864579875e-06,0.000190553387852724
fp16,93,V,0.01,TA,0.335497953577456,0.335497953577456,0,0,0,1,,,0,1,0,0.335497953577456
fp16,93,V,0.01,TV,0.579897709744496,0.579916817881708,1.99449695309414e-06,1.30288359234056e-07,2.12478531232819e-06,1.00003295087546,290748.857171669,290758.437601051,0.0199449695309414,1,1.99449695309414e-06,0.579897709744496
fp16,93,V,0.01,AV,0.000531386391057637,0.000530639096497581,2.28745340690197e-06,1.3861414916914e-07,2.42606755607111e-06,0.998593688937783,232.304793380393,231.978100579656,0.0228745340690197,1,2.28745340690197e-06,0.000531386391057637
fp16,93,V,0.01,TAV,0.289080690340046,0.289070434014176,4.70950596525127e-07,3.37332699393399e-08,5.04683866464467e-07,0.999964520889105,613823.811824437,613802.033901348,0.00470950596525127,1,4.70950596525127e-07,0.289080690340046
fp16,93,V,0.01,U,0.103078980690142,0.103079759490526,3.72717627310973e-07,2.48952140710496e-08,3.97612841382012e-07,1.0000075553753,276560.51964545,276562.609163969,0.00372717627310973,0.333333333333333,1.11815288193292e-06,0.309236942070425
fp16,93,V,0.01,B,0.206656257092737,0.206655145274763,3.77018366149923e-07,2.3691866813529e-08,4.00710232963445e-07,0.999994619964622,548133.129966828,548130.180991197,0.00377018366149923,0.333333333333333,1.13105509844977e-06,0.61996877127821
fp16,93,V,0.01,U+B,0.150409689595189,0.150409685712939,1.70700857669457e-07,1.08041546017472e-08,1.81505012271206e-07,0.999999974188827,881130.251181521,881130.228438515,0.00170700857669457,0.166666666666667,1.02420514601674e-06,0.902458137571135
fp16,93,V,0.01,HMSC,0.167470775028643,0.16746965630679,1.26572370629465e-07,8.1418830971064e-09,1.34714253726571e-07,0.999993319898035,1323122.6862212,1323113.84762674,0.00126572370629465,0.142857142857143,8.86006594406258e-07,1.1722954252005
fp16,93,V,0.01,delta_TA,0.137012135977377,0.137012135977377,0,0,0,1,,,0,3,0,0.0456707119924591
fp16,93,V,0.01,delta_TV,0.0437432217797706,0.0437394958593941,5.88147894775474e-06,3.85445618189601e-07,6.26692456594434e-06,0.999914822909129,7437.4527509734,7436.81925038458,0.0588147894775474,3,1.96049298258491e-06,0.0145810739265902
fp16,93,V,0.01,delta_AV,0.000279866208942172,0.000279202343553111,5.71178176888651e-06,3.79904905790803e-07,6.09168667467731e-06,0.99762791874171,48.9980570452941,48.8818296724843,0.0571178176888651,3,1.9039272562955e-06,9.32887363140573e-05
fp16,93,V,0.01,delta_TAV,0.0187843161213588,0.018783704640657,8.30250191332773e-06,5.36076768280682e-07,8.83857868160841e-06,0.999967447273682,2262.48862300229,2262.41497282935,0.0830250191332773,7,1.18607170190396e-06,0.00268347373162268
fp16,93,V,0.01,g1,0.927710826211275,0.927717835414739,3.35445864579875e-06,2.24056926639443e-07,3.5785155724382e-06,1.0000075553753,276560.51964545,276562.609163969,0.0335445864579875,3,1.11815288193292e-06,0.309236942070425
fp16,93,V,0.01,g2,0.316486247917901,0.316498563575442,1.80157860086396e-05,1.20612283247619e-06,1.92219088411158e-05,1.00003891372097,17567.1629184609,17567.8465221369,0.180157860086396,15,1.20105240057597e-06,0.0210990831945267
fp16,93,V,0.01,g3,0.0187843161213588,0.018783704640657,8.30250191332773e-06,5.36076768280682e-07,8.83857868160841e-06,0.999967447273682,2262.48862300229,2262.41497282935,0.0830250191332773,7,1.18607170190396e-06,0.00268347373162268
fp16,93,V,0.05,T,0.91557119650221,0.91557119650221,0,0,0,1,,,0,1,0,0.91557119650221
fp16,93,V,0.05,A,5.59726961199461e-05,5.59726961199461e-05,0,0,0,1,,,0,1,0,5.59726961199461e-05
fp16,93,V,0.05,V,0.000190553387852724,0.000191055923933011,8.38614900194814e-05,5.6014172193608e-06,8.94629072388413e-05,1.0026372455822,2.27223947259293,2.27823192610372,0.0335445960077926,1,8.38614900194814e-05,0.000190553387852724
fp16,93,V,0.05,TA,0.335497953577456,0.335497953577456,0,0,0,1,,,0,1,0,0.335497953577456
fp16,93,V,0.05,TV,0.579897709744496,0.579971670604037,4.98457199313669e-05,3.36418963329478e-06,5.32099095646617e-05,1.00012754121683,11633.8516234285,11635.335419021,0.0199382879725468,1,4.98457199313669e-05,0.579897709744496
fp16,93,V,0.05,AV,0.000531386391057637,0.00052726365193464,5.71619270858428e-05,3.52333872327158e-06,6.06852658091143e-05,0.992241541762499,9.29615949195745,9.22403562676995,0.0228647708343371,1,5.71619270858428e-05,0.000531386391057637
fp16,93,V,0.05,TAV,0.289080690340046,0.28898961747985,1.17678231451973e-05,8.83863809133167e-07,1.26516869543304e-05,0.999684956957559,24565.349663504,24557.6105210073,0.00470712925807891,1,1.17678231451973e-05,0.289080690340046
fp16,93,V,0.05,U,0.103078980690142,0.103082874195369,9.31794333549783e-06,6.22379691040091e-07,9.94032302653805e-06,1.00003777205791,11062.4176364595,11062.8354867391,0.00372717733419913,0.333333333333333,2.79538300064935e-05,0.309236942070425
fp16,93,V,0.05,B,0.206656257092737,0.206643820481884,9.42247887720937e-06,6.10876892409833e-07,1.00333557696194e-05,0.999939819819503,21932.2600544732,21930.9401671044,0.00376899155088375,0.333333333333333,2.82674366316281e-05,0.61996877127821
fp16,93,V,0.05,U+B,0.150409689595189,0.150406736105026,4.26725734090791e-06,2.73626320236765e-07,4.54088366114467e-06,0.999980363697503,35247.3913755546,35246.6992471153,0.00170690293636316,0.166666666666667,2.56035440454474e-05,0.902458137571135
fp16,93,V,0.05,HMSC,0.167470775028643,0.167458200547626,3.16377929855748e-06,2.09249820915868e-07,3.37302911947334e-06,0.999924915370962,52933.7729420637,52929.7984293588,0.00126551171942299,0.142857142857143,2.21464550899024e-05,1.1722954252005
fp16,93,V,0.05,delta_TA,0.137012135977377,0.137012135977377,0,0,0,1,,,0,3,0,0.0456707119924591
fp16,93,V,0.05,delta_TV,0.0437432217797706,0.0437305190073184,0.000147017355541196,9.76718907177075e-06,0.000156784544612965,0.999709605924406,297.537808503931,297.451405287076,0.0588069422164782,3,4.90057851803986e-05,0.0145810739265902
fp16,93,V,0.05,delta_AV,0.000279866208942172,0.00027627141804594,0.000142755807156658,9.57193544604313e-06,0.0001523277426027,0.987155323574721,1.96045411052911,1.93527271183276,0.0571023228626632,3,4.75852690522193e-05,9.32887363140573e-05
fp16,93,V,0.05,delta_TAV,0.0187843161213588,0.0187773344237936,0.000207499873916881,1.35739179358971e-05,0.000221073791852776,0.999628323037154,90.5268796880487,90.4932329323503,0.0829999495667524,7,2.9642839130983e-05,0.00268347373162268
fp16,93,V,0.05,g1,0.927710826211275,0.927745867758326,8.38614900194814e-05,5.6014172193608e-06,8.94629072388413e-05,1.00003777205791,11062.4176364594,11062.835486739,0.0335445960077926,3,2.79538300064938e-05,0.309236942070425
fp16,93,V,0.05,g2,0.316486247917901,0.316573359998952,0.000450333341256171,3.04010843541837e-05,0.00048073442561035,1.00027524760278,702.782181383875,702.975620494576,0.180133336502468,15,3.00222227504114e-05,0.0210990831945267
fp16,93,V,0.05,g3,0.0187843161213588,0.0187773344237936,0.000207499873916881,1.35739179358971e-05,0.000221073791852776,0.999628323037154,90.5268796880487,90.4932329323503,0.0829999495667524,7,2.9642839130983e-05,0.00268347373162268
fp16,93,V,0.1,T,0.91557119650221,0.91557119650221,0,0,0,1,,,0,1,0,0.91557119650221
fp16,93,V,0.1,A,5.59726961199461e-05,5.59726961199461e-05,0,0,0,1,,,0,1,0,5.59726961199461e-05
fp16,93,V,0.1,V,0.000190553387852724,0.000191559115212577,0.000335445969336026,2.2405681061096e-05,0.00035785165039712,1.00527792956707,0.568059852470134,0.571058032361352,0.0335445969336026,1,0.000335445969336026,0.000190553387852724
fp16,93,V,0.1,TA,0.335497953577456,0.335497953577456,0,0,0,1,,,0,1,0,0.335497953577456
fp16,93,V,0.1,TV,0.579897709744496,0.579990277597408,0.000199122445273824,1.42384227984673e-05,0.000213360868072292,1.00015962789878,2912.26691670568,2912.73179575427,0.0199122445273824,1,0.000199122445273824,0.579897709744496
fp16,93,V,0.1,AV,0.000531386391057637,0.000522193250490418,0.000228308727340094,1.44881090131063e-05,0.000242796836353197,0.982699706424696,2.32749048732627,2.2872242186018,0.0228308727340094,1,0.000228308727340094,0.000531386391057637
fp16,93,V,0.1,TAV,0.289080690340046,0.288799384410209,4.69824864234261e-05,4.00075900880664e-06,5.09832454322327e-05,0.999026894776313,6152.94575375871,6146.95829010466,0.00469824864234261,1,4.69824864234261e-05,0.289080690340046
fp16,93,V,0.1,U,0.103078980690142,0.103086767723217,3.72717743706693e-05,2.48952011789954e-06,3.97612944885697e-05,1.00007554433526,2765.60433278591,2765.81325852682,0.00372717743706693,0.333333333333333,0.000111815323112008,0.309236942070425
fp16,93,V,0.1,B,0.206656257092737,0.206613983506456,3.76470556433222e-05,2.57154067455224e-06,4.02185963178749e-05,0.999795440085507,5489.30729273096,5488.18440050053,0.00376470556433222,0.333333333333333,0.000112941166929967,0.61996877127821
fp16,93,V,0.1,U+B,0.150409689595189,0.150396359728422,1.70625918561481e-05,1.12093449098558e-06,1.81835263471339e-05,0.999911376276335,8815.17244644123,8814.39121303428,0.00170625918561481,0.166666666666667,0.000102375551136889,0.902458137571135
fp16,93,V,0.1,HMSC,0.167470775028643,0.167428126549932,1.26484829437722e-05,8.83262917922859e-07,1.35317458616949e-05,0.999745337783839,13240.3843032498,13237.0124776403,0.00126484829437722,0.142857142857143,8.85393806064052e-05,1.1722954252005
fp16,93,V,0.1,delta_TA,0.137012135977377,0.137012135977377,0,0,0,1,,,0,3,0,0.0456707119924591
fp16,93,V,0.1,delta_TV,0.0437432217797706,0.0437330175473181,0.000587765862684634,3.99727517734319e-05,0.000627738614458004,0.999766724259502,74.422868963455,74.4055079135876,0.0587765862684633,3,0.000195921954228211,0.0145810739265902
fp16,93,V,0.1,delta_AV,0.000279866208942172,0.000272004207959737,0.000570573411905924,3.87610476169179e-05,0.000609334459522782,0.971908001997984,0.490499913073966,0.476720790495903,0.0570573411905924,3,0.000190191137301975,9.32887363140573e-05
fp16,93,V,0.1,delta_TAV,0.0187843161213588,0.0187608076668496,0.000829229278723727,5.54392246407941e-05,0.000884668503364381,0.998748506234814,22.6527410492184,22.624391285031,0.0829229278723726,7,0.000118461325531961,0.00268347373162268
fp16,93,V,0.1,g1,0.927710826211275,0.927780909508956,0.000335445969336026,2.2405681061096e-05,0.00035785165039712,1.00007554433526,2765.60433278589,2765.8132585268,0.0335445969336026,3,0.000111815323112009,0.309236942070425
fp16,93,V,0.1,g2,0.316486247917901,0.316725111281663,0.00180063970474318,0.000123158401228524,0.00192379810597168,1.00075473536475,175.763228526076,175.895883250468,0.180063970474318,15,0.000120042646982879,0.0210990831945267
fp16,93,V,0.1,g3,0.0187843161213588,0.0187608076668496,0.000829229278723727,5.54392246407941e-05,0.000884668503364381,0.998748506234814,22.6527410492184,22.624391285031,0.0829229278723726,7,0.000118461325531961,0.00268347373162268
fp16,93,AV,0.01,T,0.91557119650221,0.91557119650221,0,0,0,1,,,0,1,0,0.91557119650221
fp16,93,AV,0.01,A,5.59726961199461e-05,5.63724324238134e-05,4.00651271578648e-06,2.5111432668885e-07,4.25762704247533e-06,1.00714163032295,13.9704276737728,14.0701993036724,0.0400651271578648,1,4.00651271578648e-06,5.59726961199461e-05
fp16,93,AV,0.01,V,0.000190553387852724,0.000190653855701868,3.35445864579875e-06,2.24056926639443e-07,3.5785155724382e-06,1.00052724252387,56.8060029869141,56.8359535273001,0.0335445864579875,1,3.35445864579875e-06,0.000190553387852724
fp16,93,AV,0.01,TA,0.335497953577456,0.335488073380189,1.28222925668652e-06,9.04430436474482e-08,1.37267230033397e-06,0.99997055064819,261652.081192122,261644.375707931,0.0128222925668652,1,1.28222925668652e-06,0.335497953577456
fp16,93,AV,0.01,TV,0.579897709744496,0.579916817881708,1.99449695309414e-06,1.30288359234056e-07,2.12478531232819e-06,1.00003295087546,290748.857171669,290758.437601051,0.0199449695309414,1,1.99449695309414e-06,0.579897709744496
fp16,93,AV,0.01,AV,0.000531386391057637,0.00052957118603574,4.47766541077465e-06,2.9278678301371e-07,4.77045219378836e-06,0.996584020493478,118.674876818388,118.269485871237,0.0447766541077464,1,4.47766541077465e-06,0.000531386391057637
fp16,93,AV,0.01,TAV,0.289080690340046,0.289081050700702,9.13113225490779e-07,6.73256939837498e-08,9.80438919474529e-07,1.00000124657463,316588.000556745,316588.395207316,0.00913113225490779,1,9.13113225490779e-07,0.289080690340046
fp16,93,AV,0.01,U,0.103078980690142,0.103074051653213,8.19036495514227e-07,5.54456734814387e-08,8.74482168995695e-07,0.99995218193956,125853.953095734,125847.935003798,0.00819036495514227,0.333333333333333,2.45710948654268e-06,0.309236942070425
fp16,93,AV,0.01,B,0.206656257092737,0.206645532205517,7.29885279024332e-07,4.8213762268345e-08,7.78099041292688e-07,0.999948102770413,283135.258418943,283120.564483433,0.00729885279024332,0.333333333333333,2.189655837073e-06,0.61996877127821
fp16,93,AV,0.01,U+B,0.150409689595189,0.150402137708473,3.76507809438264e-07,2.29643197255958e-08,3.99472129163852e-07,0.999949791221985,399486.241253787,399466.18353778,0.00376507809438264,0.166666666666667,2.25904685662958e-06,0.902458137571135
fp16,93,AV,0.01,HMSC,0.167470775028643,0.16746398388694,2.73308364460714e-07,1.74608909488997e-08,2.90769255409614e-07,0.999959448795156,612753.932208013,612729.084297788,0.00273308364460714,0.142857142857143,1.913158551225e-06,1.1722954252005
fp16,93,AV,0.01,delta_TA,0.137012135977377,0.136998708265279,5.40624547015033e-06,3.48238820091073e-07,5.7544842902414e-06,0.999901996184477,25343.306502427,25340.8227616918,0.0540624547015033,3,1.80208182338344e-06,0.0456707119924591
fp16,93,AV,0.01,delta_TV,0.0437432217797706,0.0437394958593941,5.88147894775474e-06,3.85445618189601e-07,6.26692456594434e-06,0.999914822909129,7437.4527509734,7436.81925038458,0.0588147894775474,3,1.96049298258491e-06,0.0145810739265902
fp16,93,AV,0.01,delta_AV,0.000279866208942172,0.000279318527562854,1.17670686641208e-05,8.40175412049757e-07,1.26072440761705e-05,0.998043059998603,23.7838510958569,23.7373075262601,0.117670686641208,3,3.92235622137359e-06,9.32887363140573e-05
fp16,93,AV,0.01,delta_TAV,0.0187843161213588,0.0187877961215609,1.60759075302308e-05,1.107888504437e-06,1.71837960346677e-05,1.00018526094746,1168.47624845035,1168.69272146723,0.160759075302308,7,2.2965582186044e-06,0.00268347373162268
fp16,93,AV,0.01,g1,0.927710826211275,0.927666464878917,7.37132845962805e-06,4.99011061332949e-07,7.870339520961e-06,0.999952181939561,125853.953095734,125847.935003798,0.0737132845962805,3,2.45710948654268e-06,0.309236942070425
fp16,93,AV,0.01,g2,0.316486247917901,0.316474243812362,3.68263110118704e-05,2.64240692900011e-06,3.94687179408704e-05,0.999962070688322,8594.02528306153,8593.699317598,0.368263110118704,15,2.45508740079136e-06,0.0210990831945267
fp16,93,AV,0.01,g3,0.0187843161213588,0.0187877961215609,1.60759075302308e-05,1.107888504437e-06,1.71837960346677e-05,1.00018526094746,1168.47624845035,1168.69272146723,0.160759075302308,7,2.2965582186044e-06,0.00268347373162268
fp16,93,AV,0.05,T,0.91557119650221,0.91557119650221,0,0,0,1,,,0,1,0,0.91557119650221
fp16,93,AV,0.05,A,5.59726961199461e-05,5.79853781141834e-05,0.000100162763110605,6.27789021555716e-06,0.000106440653326161,1.03595828205102,0.558817412596117,0.578911526733272,0.040065105244242,1,0.000100162763110605,5.59726961199461e-05
fp16,93,AV,0.05,V,0.000190553387852724,0.000191055923933011,8.38614900194814e-05,5.6014172193608e-06,8.94629072388413e-05,1.0026372455822,2.27223947259293,2.27823192610372,0.0335445960077926,1,8.38614900194814e-05,0.000190553387852724
fp16,93,AV,0.05,TA,0.335497953577456,0.335439731215212,3.20363607204896e-05,2.26150725243665e-06,3.42978679729263e-05,0.999826459858777,10472.4115358983,10470.5941521214,0.0128145442881958,1,3.20363607204896e-05,0.335497953577456
fp16,93,AV,0.05,TV,0.579897709744496,0.579971670604037,4.98457199313669e-05,3.36418963329478e-06,5.32099095646617e-05,1.00012754121683,11633.8516234285,11635.335419021,0.0199382879725468,1,4.98457199313669e-05,0.579897709744496
fp16,93,AV,0.05,AV,0.000531386391057637,0.000521633513466265,0.000111901722521318,7.4664831207772e-06,0.000119368205642095,0.98164635422454,4.74868821573684,4.6615324743271,0.0447606890085272,1,0.000111901722521318,0.000531386391057637
fp16,93,AV,0.05,TAV,0.289080690340046,0.289040930623281,2.28273423803535e-05,1.78589213981694e-06,2.46132345201705e-05,0.999862461526856,12663.7908839027,12662.0491254403,0.00913093695214141,1,2.28273423803535e-05,0.289080690340046
fp16,93,AV,0.05,U,0.103078980690142,0.103054339286419,2.04759102158938e-05,1.3861453373108e-06,2.18620555532039e-05,0.999760946377643,5034.1586578227,5032.95522396003,0.0081903640863575,0.333333333333333,6.14277306476813e-05,0.309236942070425
fp16,93,AV,0.05,B,0.206656257092737,0.206591339109676,1.82454758136125e-05,1.25120931633358e-06,1.9496685129946e-05,0.999685864904483,11326.4383567654,11322.8803249704,0.007298190325445,0.333333333333333,5.47364274408375e-05,0.61996877127821
fp16,93,AV,0.05,U+B,0.150409689595189,0.150367114980269,9.41315700710064e-06,5.84894456842032e-07,9.9980514639428e-06,0.999716942339057,15978.6657634342,15974.1428796782,0.00376526280284025,0.166666666666667,5.64789420426038e-05,0.902458137571135
fp16,93,AV,0.05,HMSC,0.167470775028643,0.167427945061496,6.83257465984128e-06,4.54664376936854e-07,7.28723903677809e-06,0.999744254081706,24510.6396001729,24504.3711041403,0.00273302986393651,0.142857142857143,4.7828022618889e-05,1.1722954252005
fp16,93,AV,0.05,delta_TA,0.137012135977377,0.136950652171663,0.000135106261626553,8.66894481040639e-06,0.000143775206436955,0.999551252848691,1014.10648424343,1013.65140684751,0.0540425046506213,3,4.50354205421844e-05,0.0456707119924591
fp16,93,AV,0.05,delta_TV,0.0437432217797706,0.0437305190073184,0.000147017355541196,9.76718907177075e-06,0.000156784544612965,0.999709605924406,297.537808503931,297.451405287076,0.0588069422164782,3,4.90057851803986e-05,0.0145810739265902
fp16,93,AV,0.05,delta_AV,0.000279866208942172,0.00027661718939964,0.000294136720395632,2.12396521933691e-05,0.00031537637258898,0.988390811613834,0.951483407327498,0.940437457205523,0.117654688158253,3,9.80455734652107e-05,9.32887363140573e-05
fp16,93,AV,0.05,delta_TAV,0.0187843161213588,0.0188013463502289,0.000401898097623825,2.81569834480541e-05,0.000430055081071855,1.00090661958413,46.7390023302395,46.7813768250949,0.16075923904953,7,5.74140139462607e-05,0.00268347373162268
fp16,93,AV,0.05,g1,0.927710826211275,0.927489053577771,0.000184283191943045,1.24753080357972e-05,0.000196758499978829,0.999760946377645,5034.15865782267,5032.95522396001,0.0737132767772178,3,6.14277306476816e-05,0.309236942070425
fp16,93,AV,0.05,g2,0.316486247917901,0.316468198848514,0.000920579694114557,6.65220988631626e-05,0.000987101792977644,0.999942970446564,343.790168239924,343.770562040153,0.368231877645823,15,6.13719796076371e-05,0.0210990831945267
fp16,93,AV,0.05,g3,0.0187843161213588,0.0188013463502289,0.000401898097623825,2.81569834480541e-05,0.000430055081071855,1.00090661958413,46.7390023302395,46.7813768250949,0.16075923904953,7,5.74140139462607e-05,0.00268347373162268
fp16,93,AV,0.1,T,0.91557119650221,0.91557119650221,0,0,0,1,,,0,1,0,0.91557119650221
fp16,93,AV,0.1,A,5.59726961199461e-05,6.00335796806322e-05,0.000400651095897736,2.51115795585519e-05,0.000425762675456263,1.07255115158262,0.139704337996452,0.149840048599182,0.0400651095897736,1,0.000400651095897736,5.59726961199461e-05
fp16,93,AV,0.1,V,0.000190553387852724,0.000191559115212577,0.000335445969336026,2.2405681061096e-05,0.00035785165039712,1.00527792956707,0.568059852470134,0.571058032361352,0.0335445969336026,1,0.000335445969336026,0.000190553387852724
fp16,93,AV,0.1,TA,0.335497953577456,0.335358936458237,0.000127975237138644,9.15783475172889e-06,0.000137133071890373,0.9995856394421,2621.58493376331,2620.49865236758,0.0127975237138644,1,0.000127975237138644,0.335497953577456
fp16,93,AV,0.1,TV,0.579897709744496,0.579990277597408,0.000199122445273824,1.42384227984673e-05,0.000213360868072292,1.00015962789878,2912.26691670568,2912.73179575427,0.0199122445273824,1,0.000199122445273824,0.579897709744496
fp16,93,AV,0.1,AV,0.000531386391057637,0.000510236312511546,0.00044690892161259,3.10594537538346e-05,0.000477968375366421,0.960198305974688,1.18902614237421,1.14170088766733,0.044690892161259,1,0.00044690892161259,0.000531386391057637
fp16,93,AV,0.1,TAV,0.289080690340046,0.288896994350804,9.1191563517796e-05,8.3712746039463e-06,9.95628381217422e-05,0.999364551160349,3170.03765686759,3168.02326011688,0.0091191563517796,1,9.1191563517796e-05,0.289080690340046
fp16,93,AV,0.1,U,0.103078980690142,0.103029701197059,8.19036452882719e-05,5.54458883215953e-06,8.74482341204291e-05,0.999521924908911,1258.53959646534,1257.93792003312,0.00819036452882718,0.333333333333333,0.000245710935864816,0.309236942070425
fp16,93,AV,0.1,B,0.206656257092737,0.206497892214533,7.29128218792318e-05,5.33999569016742e-06,7.82528175693987e-05,0.99923367973256,2834.29240243957,2832.12042672773,0.00729128218792318,0.333333333333333,0.000218738465637695,0.61996877127821
fp16,93,AV,0.1,U+B,0.150409689595189,0.150312372320722,3.76453241994695e-05,2.42015023724575e-06,4.00654744367153e-05,0.999352985338052,3995.44147364014,3992.85636442574,0.00376453241994695,0.166666666666667,0.000225871945196817,0.902458137571135
fp16,93,AV,0.1,HMSC,0.167470775028643,0.167362782525359,2.73223941577552e-05,1.95364917981542e-06,2.92760433375705e-05,0.999355156126398,6129.43265739062,6125.48013029285,0.00273223941577552,0.142857142857143,0.000191256759104286,1.1722954252005
fp16,93,AV,0.1,delta_TA,0.137012135977377,0.136903608375155,0.000540022833377241,3.45962924917177e-05,0.000574619125868906,0.999207897888404,253.715449623711,253.51448108032,0.0540022833377241,3,0.000180007611125747,0.0456707119924591
fp16,93,AV,0.1,delta_TV,0.0437432217797706,0.0437330175473181,0.000587765862684634,3.99727517734319e-05,0.000627738614458004,0.999766724259502,74.422868963455,74.4055079135876,0.0587765862684633,3,0.000195921954228211,0.0145810739265902
fp16,93,AV,0.1,delta_AV,0.000279866208942172,0.000272119887073015,0.0011757509545012,8.65879331468268e-05,0.00126233888764785,0.972321339191193,0.238031879005279,0.231443475364609,0.11757509545012,3,0.000391916984833734,9.32887363140573e-05
fp16,93,AV,0.1,delta_TAV,0.0187843161213588,0.0188176434388052,0.00160658038357927,0.000116075583461223,0.00172265596704031,1.0017742097839,11.6921109664675,11.7128552241387,0.160658038357927,7,0.000229511483368467,0.00268347373162268
fp16,93,AV,0.1,g1,0.927710826211275,0.927267310773531,0.000737132807594443,4.99012994894354e-05,0.000787034107083758,0.999521924908912,1258.53959646534,1257.93792003312,0.0737132807594443,3,0.000245710935864814,0.309236942070425
fp16,93,AV,0.1,g2,0.316486247917901,0.31655614734159,0.00368097969394411,0.000269336863489439,0.00395031655743295,1.0002208608562,85.9788084239038,85.997797777147,0.368097969394411,15,0.000245398646262941,0.0210990831945267
fp16,93,AV,0.1,g3,0.0187843161213588,0.0188176434388052,0.00160658038357927,0.000116075583461223,0.00172265596704031,1.0017742097839,11.6921109664675,11.7128552241387,0.160658038357927,7,0.000229511483368467,0.00268347373162268
fp16,93,TAV,0.01,T,0.91557119650221,0.915538525838623,2.43191796403417e-06,1.72321909753625e-07,2.6042398737878e-06,0.999964316632381,376481.119035537,376467.684921365,0.0243191796403417,1,2.43191796403417e-06,0.91557119650221
fp16,93,TAV,0.01,A,5.59726961199461e-05,5.63724324238134e-05,4.00651271578648e-06,2.5111432668885e-07,4.25762704247533e-06,1.00714163032295,13.9704276737728,14.0701993036724,0.0400651271578648,1,4.00651271578648e-06,5.59726961199461e-05
fp16,93,TAV,0.01,V,0.000190553387852724,0.000190653855701868,3.35445864579875e-06,2.24056926639443e-07,3.5785155724382e-06,1.00052724252387,56.8060029869141,56.8359535273001,0.0335445864579875,1,3.35445864579875e-06,0.000190553387852724
fp16,93,TAV,0.01,TA,0.335497953577456,0.335481734132793,2.2957996176994e-06,1.57025865485551e-07,2.45282548318495e-06,0.999951655607761,146135.555991448,146128.491156809,0.022957996176994,1,2.2957996176994e-06,0.335497953577456
fp16,93,TAV,0.01,TV,0.579897709744496,0.579925454117498,3.26661480663343e-06,2.27510486636946e-07,3.49412529327038e-06,1.00004784356368,177522.52532711,177531.018637354,0.0326661480663343,1,3.26661480663343e-06,0.579897709744496
fp16,93,TAV,0.01,AV,0.000531386391057637,0.00052957118603574,4.47766541077465e-06,2.9278678301371e-07,4.77045219378836e-06,0.996584020493478,118.674876818388,118.269485871237,0.0447766541077464,1,4.47766541077465e-06,0.000531386391057637
fp16,93,TAV,0.01,TAV,0.289080690340046,0.289078622095588,1.19112789982354e-06,8.58380661145591e-08,1.2769659659381e-06,0.999992845442373,242694.919985395,242693.183610605,0.0119112789982354,1,1.19112789982354e-06,0.289080690340046
fp16,93,TAV,0.01,U,0.103078980690142,0.103070397680167,1.08655814069109e-06,7.56749712862981e-08,1.16223311197738e-06,0.999916733654936,94867.4321510124,94859.5328866716,0.0108655814069109,0.333333333333333,3.25967442207326e-06,0.309236942070425
fp16,93,TAV,0.01,B,0.206656257092737,0.206645592221214,9.77712149032743e-07,6.50337776294599e-08,1.04274592666221e-06,0.999948393183574,211367.177238396,211356.269251282,0.00977712149032743,0.333333333333333,2.93313644709823e-06,0.61996877127821
fp16,93,TAV,0.01,U+B,0.150409689595189,0.150399956371837,4.80475089477523e-07,2.93674812788272e-08,5.09842570756349e-07,0.999935288588264,313043.67882786,313023.421329468,0.00480475089477523,0.166666666666667,2.88285053686514e-06,0.902458137571135
fp16,93,TAV,0.01,HMSC,0.167470775028643,0.167461746901754,3.50595922355435e-07,2.215005855047e-08,3.72745980905904e-07,0.999946091329141,477674.622977677,477648.872173649,0.00350595922355435,0.142857142857143,2.45417145648804e-06,1.1722954252005
fp16,93,TAV,0.01,delta_TA,0.137012135977377,0.136990121500197,9.30557612930804e-06,6.37924588871837e-07,9.94350071817986e-06,0.999839324618775,14723.6596717377,14721.2939421069,0.0930557612930804,3,3.10185870976935e-06,0.0456707119924591
fp16,93,TAV,0.01,delta_TV,0.0437432217797706,0.0437299836877828,1.01131748036271e-05,7.12701400951649e-07,1.08258762045787e-05,0.999697368153301,4325.36988919464,4324.06089451742,0.101131748036271,3,3.3710582678757e-06,0.0145810739265902
fp16,93,TAV,0.01,delta_AV,0.000279866208942172,0.000279318527562854,1.17670686641208e-05,8.40175412049757e-07,1.26072440761705e-05,0.998043059998603,23.7838510958569,23.7373075262601,0.117670686641208,3,3.92235622137359e-06,9.32887363140573e-05
fp16,93,TAV,0.01,delta_TAV,0.0187843161213588,0.0187824429937849,2.22962476791913e-05,1.60401025748553e-06,2.39002579366767e-05,0.999900282365257,842.487776043583,842.403765155256,0.222962476791913,7,3.18517823988447e-06,0.00268347373162268
fp16,93,TAV,0.01,g1,0.927710826211275,0.9276335791215,9.77902326621982e-06,6.81074741576707e-07,1.04600980077965e-05,0.999916733654937,94867.4321510118,94859.5328866711,0.0977902326621982,3,3.25967442207327e-06,0.309236942070425
fp16,93,TAV,0.01,g2,0.316486247917901,0.316435605929505,5.04781611788215e-05,3.72790179338019e-06,5.42060629722014e-05,0.999839986764894,6269.7657863711,6268.76254086427,0.504781611788215,15,3.36521074525477e-06,0.0210990831945267
fp16,93,TAV,0.01,g3,0.0187843161213588,0.0187824429937849,2.22962476791913e-05,1.60401025748553e-06,2.39002579366767e-05,0.999900282365257,842.487776043583,842.403765155256,0.222962476791913,7,3.18517823988447e-06,0.00268347373162268
fp16,93,TAV,0.05,T,0.91557119650221,0.915407816104537,6.0797892994412e-05,4.30802350399528e-06,6.51059164984073e-05,0.999821553585022,15059.2586586243,15056.5713879044,0.0243191571977648,1,6.0797892994412e-05,0.91557119650221
fp16,93,TAV,0.05,A,5.59726961199461e-05,5.79853781141834e-05,0.000100162763110605,6.27789021555716e-06,0.000106440653326161,1.03595828205102,0.558817412596117,0.578911526733272,0.040065105244242,1,0.000100162763110605,5.59726961199461e-05
fp16,93,TAV,0.05,V,0.000190553387852724,0.000191055923933011,8.38614900194814e-05,5.6014172193608e-06,8.94629072388413e-05,1.0026372455822,2.27223947259293,2.27823192610372,0.0335445960077926,1,8.38614900194814e-05,0.000190553387852724
fp16,93,TAV,0.05,TA,0.335497953577456,0.335309146658842,5.73828656901931e-05,3.99470768022823e-06,6.13775733704213e-05,0.999437233769684,5846.65735219273,5843.36705087469,0.0229531462760772,1,5.73828656901931e-05,0.335497953577456
fp16,93,TAV,0.05,TV,0.579897709744496,0.579898428912032,8.16452796937711e-05,6.06009790638876e-06,8.77053776001598e-05,1.00000124016274,7102.64833337007,7102.65714180992,0.0326581118775084,1,8.16452796937711e-05,0.579897709744496
fp16,93,TAV,0.05,AV,0.000531386391057637,0.000521633513466265,0.000111901722521318,7.4664831207772e-06,0.000119368205642095,0.98164635422454,4.74868821573684,4.6615324743271,0.0447606890085272,1,0.000111901722521318,0.000531386391057637
fp16,93,TAV,0.05,TAV,0.289080690340046,0.288951390083329,2.97805349688469e-05,2.44031009664192e-06,3.22208450654888e-05,0.999552719150613,9707.03483474862,9702.6930639627,0.0119122139875387,1,2.97805349688469e-05,0.289080690340046
fp16,93,TAV,0.05,U,0.103078980690142,0.103036068135712,2.71639325599257e-05,1.89187907405274e-06,2.9055811633977e-05,0.999583692483738,3794.70021370218,3793.12045148125,0.0108655730239703,0.333333333333333,8.14917976797772e-05,0.309236942070425
fp16,93,TAV,0.05,B,0.206656257092737,0.206542607065968,2.44404162013625e-05,1.76965127048629e-06,2.62100674718477e-05,0.999450052815396,8455.51300723007,8450.86292165736,0.00977616648054498,0.333333333333333,7.33212486040874e-05,0.61996877127821
fp16,93,TAV,0.05,U+B,0.150409689595189,0.150335292143275,1.20118755203652e-05,7.63380881831348e-07,1.27752564021971e-05,0.99950536795791,12521.7489425511,12515.5552843011,0.0048047502081461,0.166666666666667,7.20712531221915e-05,0.902458137571135
fp16,93,TAV,0.05,HMSC,0.167470775028643,0.167389426976417,8.76416551812043e-06,5.99330037868066e-07,9.36349555598847e-06,0.999514255235207,19108.5819502596,19099.3000566146,0.00350566620724817,0.142857142857143,6.1349158626843e-05,1.1722954252005
fp16,93,TAV,0.05,delta_TA,0.137012135977377,0.1369709085552,0.000232581185496851,1.60516415993727e-05,0.000248632827096207,0.999699096566278,589.093806898806,588.916546549526,0.0930324741987404,3,7.75270618322837e-05,0.0456707119924591
fp16,93,TAV,0.05,delta_TV,0.0437432217797706,0.0437149246594808,0.000252786278633102,1.83128510298019e-05,0.000271099129662901,0.999353108455701,173.044288702316,172.932347815165,0.101114511453241,3,8.42620928777006e-05,0.0145810739265902
fp16,93,TAV,0.05,delta_AV,0.000279866208942172,0.00027661718939964,0.000294136720395632,2.12396521933691e-05,0.00031537637258898,0.988390811613834,0.951483407327498,0.940437457205523,0.117654688158253,3,9.80455734652107e-05,9.32887363140573e-05
fp16,93,TAV,0.05,delta_TAV,0.0187843161213588,0.0187992005333755,0.000557469416353919,4.12943791651414e-05,0.000598763795518992,1.00079238508981,33.6956890733414,33.7223890349539,0.222987766541568,7,7.96384880505599e-05,0.00268347373162268
fp16,93,TAV,0.05,g1,0.927710826211275,0.927324613221407,0.000244475393039332,1.70269116664744e-05,0.000261502304705789,0.99958369248374,3794.70021370216,3793.12045148124,0.0977901572157329,3,8.14917976797775e-05,0.309236942070425
fp16,93,TAV,0.05,g2,0.316486247917901,0.316457035793819,0.00126188855820648,9.497863081012e-05,0.00135686718901651,0.999907698598994,250.803643364294,250.780493836634,0.504755423282592,15,8.4125903880432e-05,0.0210990831945267
fp16,93,TAV,0.05,g3,0.0187843161213588,0.0187992005333755,0.000557469416353919,4.12943791651414e-05,0.000598763795518992,1.00079238508981,33.6956890733414,33.7223890349539,0.222987766541568,7,7.96384880505599e-05,0.00268347373162268
fp16,93,TAV,0.1,T,0.91557119650221,0.915244441323837,0.000243191572047128,1.723210317742e-05,0.000260423675224548,0.999643113304982,3764.81466358046,3763.47105131782,0.0243191572047128,1,0.000243191572047128,0.91557119650221
fp16,93,TAV,0.1,A,5.59726961199461e-05,6.00335796806322e-05,0.000400651095897736,2.51115795585519e-05,0.000425762675456263,1.07255115158262,0.139704337996452,0.149840048599182,0.0400651095897736,1,0.000400651095897736,5.59726961199461e-05
fp16,93,TAV,0.1,V,0.000190553387852724,0.000191559115212577,0.000335445969336026,2.2405681061096e-05,0.00035785165039712,1.00527792956707,0.568059852470134,0.571058032361352,0.0335445969336026,1,0.000335445969336026,0.000190553387852724
fp16,93,TAV,0.1,TA,0.335497953577456,0.334852628947071,0.000229349547717354,1.71923467254151e-05,0.000246541894442769,0.99807651693996,1462.82369822206,1460.0099816187,0.0229349547717354,1,0.000229349547717354,0.335497953577456
fp16,93,TAV,0.1,TV,0.579897709744496,0.579553599174135,0.000326311000213779,2.72481635420112e-05,0.00035355916375579,0.99940660125988,1777.13196724776,1776.07741937737,0.0326311000213779,1,0.000326311000213779,0.579897709744496
fp16,93,TAV,0.1,AV,0.000531386391057637,0.000510236312511546,0.00044690892161259,3.10594537538346e-05,0.000477968375366421,0.960198305974688,1.18902614237421,1.14170088766733,0.044690892161259,1,0.00044690892161259,0.000531386391057637
fp16,93,TAV,0.1,TAV,0.289080690340046,0.288525275718883,0.000119041758755883,1.32774475615828e-05,0.000132319206317465,0.998078686540739,2428.39734023806,2423.73162774382,0.0119041758755883,1,0.000119041758755883,0.289080690340046
fp16,93,TAV,0.1,U,0.103078980690142,0.102993163882107,0.000108655722771712,7.56751990565204e-06,0.000116223242677358,0.99916746549626,948.675118628707,947.885313859608,0.0108655722771712,0.333333333333333,0.000325967168315136,0.309236942070425
fp16,93,TAV,0.1,B,0.206656257092737,0.206278597538291,9.768602446259e-05,8.35753607653393e-06,0.000106043560539119,0.998172523011117,2115.51507218802,2111.64901707396,0.00976860244625899,0.333333333333333,0.00029305807338777,0.61996877127821
fp16,93,TAV,0.1,U+B,0.150409689595189,0.150196753122653,4.80382042409574e-05,3.34001347971e-06,5.13782177206687e-05,0.998584290193608,3131.0431347671,3126.61048629697,0.00480382042409574,0.166666666666667,0.000288229225445744,0.902458137571135
fp16,93,TAV,0.1,HMSC,0.167470775028643,0.16721779091225,3.50473940065949e-05,2.84391781691346e-06,3.7891311823508e-05,0.998489383497805,4778.40877404838,4771.19043090006,0.00350473940065948,0.142857142857143,0.000245331758046164,1.1722954252005
fp16,93,TAV,0.1,delta_TA,0.137012135977377,0.137100932315526,0.000929815212045377,6.55860200801228e-05,0.000995401232125363,1.00064809104329,147.354156183337,147.449655092151,0.0929815212045377,3,0.000309938404015126,0.0456707119924591
fp16,93,TAV,0.1,delta_TV,0.0437432217797706,0.0437815437640655,0.00101071470765242,7.68672246537025e-05,0.00108758193230596,1.00087606679928,43.2794946472806,43.3174103756308,0.101071470765242,3,0.000336904902550806,0.0145810739265902
fp16,93,TAV,0.1,delta_AV,0.000279866208942172,0.000272119887073015,0.0011757509545012,8.65879331468268e-05,0.00126233888764785,0.972321339191193,0.238031879005279,0.231443475364609,0.11757509545012,3,0.000391916984833734,9.32887363140573e-05
fp16,93,TAV,0.1,delta_TAV,0.0187843161213588,0.0188745883731733,0.00222911785173809,0.000174587733842209,0.00240370558558006,1.00480572469241,8.42679363350496,8.46729048374738,0.222911785173809,7,0.000318445407391155,0.00268347373162268
fp16,93,TAV,0.1,g1,0.927710826211275,0.926938474938961,0.000977901504945405,6.81076791508676e-05,0.00104600918409612,0.999167465496261,948.675118628708,947.885313859611,0.0977901504945405,3,0.000325967168315135,0.309236942070425
fp16,93,TAV,0.1,g2,0.316486247917901,0.316986758336629,0.00504618098481344,0.000393818578432505,0.00543999956324526,1.0015814602436,62.7179740224085,62.817160004884,0.504618098481344,15,0.000336412065654229,0.0210990831945267
fp16,93,TAV,0.1,g3,0.0187843161213588,0.0188745883731733,0.00222911785173809,0.000174587733842209,0.00240370558558006,1.00480572469241,8.42679363350496,8.46729048374738,0.222911785173809,7,0.000318445407391155,0.00268347373162268
fp16,99,T,0.01,T,0.927899540784879,0.92793507763331,2.34887452543798e-06,1.69639437419494e-07,2.51851396285747e-06,1.00003829816361,395040.063117829,395055.192426801,0.0234887452543798,1,2.34887452543798e-06,0.927899540784879
fp16,99,T,0.01,A,5.76955298409181e-07,5.76955298409181e-07,0,0,0,1,,,0,1,0,5.76955298409181e-07
fp16,99,T,0.01,V,0.0019604184286485,0.0019604184286485,0,0,0,1,,,0,1,0,0.0019604184286485
fp16,99,T,0.01,TA,0.422107594568736,0.422115716052233,9.53284223287131e-07,6.51112474885754e-08,1.01839547077571e-06,1.00001924031598,442793.014147677,442801.533625183,0.00953284223287131,1,9.53284223287131e-07,0.422107594568736
fp16,99,T,0.01,TV,0.552085618086828,0.552066091691879,1.1353882492437e-06,7.90408351968056e-08,1.21442908444051e-06,0.999964631581934,486252.714394903,486235.516405614,0.011353882492437,1,1.1353882492437e-06,0.552085618086828
fp16,99,T,0.01,AV,0.00106160261558718,0.00106160261558718,0,0,0,1,,,0,1,0,0.00106160261558718
fp16,99,T,0.01,TAV,0.209595327451158,0.209599727039499,1.94345931869335e-07,1.30620577363273e-08,2.07407989605663e-07,1.00002099087034,1078465.21630345,1078487.85422696,0.00194345931869335,1,1.94345931869335e-07,0.209595327451158
fp16,99,T,0.01,U,0.112625673066638,0.112629799983265,2.60986058381997e-07,1.88488263799445e-08,2.79834884761939e-07,1.00003664276994,431539.039919869,431554.852705627,0.00260986058381997,0.333333333333333,7.82958175145992e-07,0.337877019199914
fp16,99,T,0.01,B,0.225721582602668,0.225719400386492,2.34191734830048e-07,1.53642076435458e-08,2.49555942473594e-07,0.999990332266189,963832.403250579,963823.085175466,0.00234191734830048,0.333333333333333,7.02575204490145e-07,0.677164747808004
fp16,99,T,0.01,U+B,0.164308274588673,0.164309835987055,1.12055923867285e-07,7.44411527386065e-09,1.19500039141145e-07,1.0000095028591,1466306.00969632,1466319.94379573,0.00112055923867285,0.166666666666667,6.72335543203707e-07,0.985849647532035
fp16,99,T,0.01,HMSC,0.170440787335247,0.170442717196842,8.29151855244276e-08,5.39430165463682e-09,8.83094871790652e-08,1.0000113227686,2055604.00374468,2055627.27887316,0.000829151855244276,0.142857142857143,5.80406298670994e-07,1.19308551134673
fp16,99,T,0.01,delta_TA,0.0978549558731521,0.0978625859570309,3.44060162836647e-06,2.48832232542391e-07,3.68943386090886e-06,1.00007797340268,28441.2339593095,28443.4516190978,0.0344060162836647,3,1.14686720945549e-06,0.032618318624384
fp16,99,T,0.01,delta_TV,0.0699747422490242,0.0699914537503541,3.76840677472651e-06,2.74527881334415e-07,4.04293465606092e-06,1.0002388219062,18568.7868725644,18573.2215056411,0.0376840677472651,3,1.2561355915755e-06,0.0233249140830081
fp16,99,T,0.01,delta_AV,0.000119569699145173,0.000119569699145173,0,0,0,1,,,0,3,0,3.98565663817245e-05
fp16,99,T,0.01,delta_TAV,0.00154475077548542,0.00154712091664325,5.38511905769339e-06,3.71686837574603e-07,5.75680589526799e-06,1.00153431944845,286.855454621477,287.295582524396,0.0538511905769339,7,7.69302722527628e-07,0.000220678682212203
fp16,99,T,0.01,g1,1.01363105759974,1.01366819984939,2.34887452543798e-06,1.69639437419494e-07,2.51851396285747e-06,1.00003664276994,431539.039919869,431554.852705628,0.0234887452543798,3,7.82958175145992e-07,0.337877019199914
fp16,99,T,0.01,g2,0.346073305486028,0.346124818463652,1.23483974745947e-05,8.96693931174759e-07,1.32450914057695e-05,1.00014884990205,28025.7665982999,28029.938230913,0.123483974745947,15,8.23226498306315e-07,0.0230715536990686
fp16,99,T,0.01,g3,0.00154475077548542,0.00154712091664325,5.38511905769339e-06,3.71686837574603e-07,5.75680589526799e-06,1.00153431944845,286.855454621477,287.295582524396,0.0538511905769339,7,7.69302722527628e-07,0.000220678682212203
fp16,99,T,0.05,T,0.927899540784879,0.928077206151947,5.87218692947144e-05,4.2410250133406e-06,6.2962894308055e-05,1.00019147047634,15801.600867437,15804.6264074819,0.0234887477178858,1,5.87218692947144e-05,0.927899540784879
fp16,99,T,0.05,A,5.76955298409181e-07,5.76955298409181e-07,0,0,0,1,,,0,1,0,5.76955298409181e-07
fp16,99,T,0.05,V,0.0019604184286485,0.0019604184286485,0,0,0,1,,,0,1,0,0.0019604184286485
fp16,99,T,0.05,TA,0.422107594568736,0.422033297404679,2.38322759419829e-05,1.69187430729894e-06,2.55241502492818e-05,0.999823985246859,17711.593957552,17708.4764557138,0.00953291037679314,1,2.38322759419829e-05,0.422107594568736
fp16,99,T,0.05,TV,0.552085618086828,0.55200101529189,2.83781130685015e-05,2.01113198910794e-06,3.03892450576094e-05,0.999846757835803,19454.6274713247,19451.6462021074,0.0113512452274006,1,2.83781130685015e-05,0.552085618086828
fp16,99,T,0.05,AV,0.00106160261558718,0.00106160261558718,0,0,0,1,,,0,1,0,0.00106160261558718
fp16,99,T,0.05,TAV,0.209595327451158,0.20960041631724,4.85949415735208e-06,3.32116484875543e-07,5.19161064222762e-06,1.00002427948249,43131.0997944209,43132.1469952031,0.00194379766294083,1,4.85949415735208e-06,0.209595327451158
fp16,99,T,0.05,U,0.112625673066638,0.112646305423655,6.52465214385715e-06,4.71225001482292e-07,6.99587714533911e-06,1.00018319408404,17261.5597863977,17264.7220020319,0.00260986085754286,0.333333333333333,1.95739564315715e-05,0.337877019199914
fp16,99,T,0.05,B,0.225721582602668,0.225685440129549,5.85413868955295e-06,4.00355044544682e-07,6.25449373409744e-06,0.999839880295443,38557.6076298775,38551.4337971354,0.00234165547582118,0.333333333333333,1.75624160686589e-05,0.677164747808004
fp16,99,T,0.05,U+B,0.164308274588673,0.16430531564674,2.80127584255171e-06,1.90657778964841e-07,2.99193362151667e-06,0.999981991522095,58654.8001067264,58653.7438230547,0.00112051033702069,0.166666666666667,1.68076550553103e-05,0.985849647532035
fp16,99,T,0.05,HMSC,0.170440787335247,0.170438859762299,2.07271690168515e-06,1.391859376005e-07,2.21190283928565e-06,0.999988690659217,82230.6158630132,82229.6858889556,0.00082908676067406,0.142857142857143,1.45090183117961e-05,1.19308551134673
fp16,99,T,0.05,delta_TA,0.0978549558731521,0.0979484454685309,8.6013587017228e-05,6.27040040032151e-06,9.22839874175495e-05,1.00095538947971,1137.66858547072,1138.75550206867,0.0344054348068912,3,2.86711956724093e-05,0.032618318624384
fp16,99,T,0.05,delta_TV,0.0699747422490242,0.0700536722337475,9.42037277515143e-05,6.89519629427503e-06,0.000101098924045789,1.00112797821309,742.802263978343,743.640128748741,0.0376814911006057,3,3.14012425838381e-05,0.0233249140830081
fp16,99,T,0.05,delta_AV,0.000119569699145173,0.000119569699145173,0,0,0,1,,,0,3,0,3.98565663817245e-05
fp16,99,T,0.05,delta_TAV,0.00154475077548542,0.00156145139516472,0.000134621975380917,9.40168349564653e-06,0.000144023658876564,1.01081120653528,11.474729672585,11.5987853450118,0.0538487901523669,7,1.92317107687025e-05,0.000220678682212203
fp16,99,T,0.05,g1,1.01363105759974,1.0138167488129,5.87218692947144e-05,4.2410250133406e-06,6.2962894308055e-05,1.00018319408404,17261.5597863977,17264.7220020319,0.0234887477178858,3,1.95739564315715e-05,0.337877019199914
fp16,99,T,0.05,g2,0.346073305486028,0.346424649809953,0.000308701099722492,2.25283761972815e-05,0.000331229475919774,1.00101523093043,1121.06275551701,1122.20089310136,0.123480439888997,15,2.05800733148328e-05,0.0230715536990686
fp16,99,T,0.05,g3,0.00154475077548542,0.00156145139516472,0.000134621975380917,9.40168349564653e-06,0.000144023658876564,1.01081120653528,11.474729672585,11.5987853450118,0.0538487901523669,7,1.92317107687025e-05,0.000220678682212203
fp16,99,T,0.1,T,0.927899540784879,0.928254886989278,0.00023488752997408,1.6964142295919e-05,0.000251851672269999,1.00038295762502,3950.39932893532,3951.91216448022,0.023488752997408,1,0.00023488752997408,0.927899540784879
fp16,99,T,0.1,A,5.76955298409181e-07,5.76955298409181e-07,0,0,0,1,,,0,1,0,5.76955298409181e-07
fp16,99,T,0.1,V,0.0019604184286485,0.0019604184286485,0,0,0,1,,,0,1,0,0.0019604184286485
fp16,99,T,0.1,TA,0.422107594568736,0.421673665092966,9.53186221934743e-05,7.71933531754004e-06,0.000103037957511014,0.998971993204214,4428.38539684257,4423.83298656025,0.00953186221934743,1,9.53186221934743e-05,0.422107594568736
fp16,99,T,0.1,TV,0.552085618086828,0.55194723998631,0.000113443838964683,8.3775450647163e-06,0.000121821384029399,0.999749353911812,4866.59851363723,4865.37871975701,0.0113443838964683,1,0.000113443838964683,0.552085618086828
fp16,99,T,0.1,AV,0.00106160261558718,0.00106160261558718,0,0,0,1,,,0,1,0,0.00106160261558718
fp16,99,T,0.1,TAV,0.209595327451158,0.209562993631521,1.94364541708089e-05,1.41225607324341e-06,2.08487102440524e-05,0.999845732154292,10783.6195640017,10781.9559982426,0.00194364541708089,1,1.94364541708089e-05,0.209595327451158
fp16,99,T,0.1,U,0.112625673066638,0.112666939491877,2.60986144415644e-05,1.88490469954656e-06,2.79835191411094e-05,1.00036640336183,4315.38897663744,4316.97014966607,0.00260986144415644,0.333333333333333,7.82958433246933e-05,0.337877019199914
fp16,99,T,0.1,B,0.225721582602668,0.22558630759677,2.34089850854961e-05,1.78950389355055e-06,2.51984889790456e-05,0.999400699727788,9642.51896347793,9636.74019923831,0.00234089850854961,0.333333333333333,7.02269552564882e-05,0.677164747808004
fp16,99,T,0.1,U+B,0.164308274588673,0.164275479708119,1.1204198782324e-05,8.12223722312241e-07,1.20164225046367e-05,0.999800406396845,14664.8839226138,14661.9569055919,0.0011204198782324,0.166666666666667,6.72251926939439e-05,0.985849647532035
fp16,99,T,0.1,HMSC,0.170440787335247,0.170407992272566,8.29056699453111e-06,6.06904431256688e-07,8.89747142578776e-06,0.999807586768444,20558.3993769881,20554.4436689284,0.000829056699453111,0.142857142857143,5.80339689617178e-05,1.19308551134673
fp16,99,T,0.1,delta_TA,0.0978549558731521,0.0981795929698784,0.000344019946306947,2.59588605411852e-05,0.000369978806848133,1.0033175335253,284.44558788996,285.38924566391,0.0344019946306947,3,0.000114673315435649,0.032618318624384
fp16,99,T,0.1,delta_TV,0.0699747422490242,0.0701216600941572,0.00037673481437925,2.78959277675423e-05,0.000404630742146792,1.00209958394145,185.740047317693,186.130024138325,0.037673481437925,3,0.00012557827145975,0.0233249140830081
fp16,99,T,0.1,delta_AV,0.000119569699145173,0.000119569699145173,0,0,0,1,,,0,3,0,3.98565663817245e-05
fp16,99,T,0.1,delta_TAV,0.00154475077548542,0.00159038162963404,0.000538365531789763,3.87933774990981e-05,0.000577158909288859,1.02953929842455,2.86933446565569,2.95409259271654,0.0538365531789763,7,7.69093616842518e-05,0.000220678682212203
fp16,99,T,0.1,g1,1.01363105759974,1.01400245542689,0.00023488752997408,1.6964142295919e-05,0.000251851672269999,1.00036640336182,4315.38897663746,4316.97014966606,0.023488752997408,3,7.82958433246932e-05,0.337877019199914
fp16,99,T,0.1,g2,0.346073305486028,0.34701049868956,0.00123466546482556,9.16213508948975e-05,0.00132628681572044,1.00270807712896,280.29722653247,281.056293040955,0.123466546482556,15,8.23110309883707e-05,0.0230715536990686
fp16,99,T,0.1,g3,0.00154475077548542,0.00159038162963404,0.000538365531789763,3.87933774990981e-05,0.000577158909288859,1.02953929842455,2.86933446565569,2.95409259271654,0.0538365531789763,7,7.69093616842518e-05,0.000220678682212203
fp16,99,A,0.01,T,0.927899540784879,0.927899540784879,0,0,0,1,,,0,1,0,0.927899540784879
fp16,99,A,0.01,A,5.76955298409181e-07,5.42643535054136e-07,4.2418256033969e-06,2.53490904495427e-07,4.49531650789232e-06,0.940529598307439,0.136015798939765,0.127926884740283,0.042418256033969,1,4.2418256033969e-06,5.76955298409181e-07
fp16,99,A,0.01,V,0.0019604184286485,0.0019604184286485,0,0,0,1,,,0,1,0,0.0019604184286485
fp16,99,A,0.01,TA,0.422107594568736,0.422132926269724,1.46018731858841e-06,9.55245714422724e-08,1.55571189003069e-06,1.00006001242649,289077.70201483,289095.050269171,0.0146018731858841,1,1.46018731858841e-06,0.422107594568736
fp16,99,A,0.01,TV,0.552085618086828,0.552085618086828,0,0,0,1,,,0,1,0,0.552085618086828
fp16,99,A,0.01,AV,0.00106160261558718,0.00106168924870476,1.2947621880753e-06,8.14123360348925e-08,1.37617452411019e-06,1.00008160597601,819.920928618774,819.987839066404,0.012947621880753,1,1.2947621880753e-06,0.00106160261558718
fp16,99,A,0.01,TAV,0.209595327451158,0.209595842810729,2.30529519858148e-07,1.42697912537309e-08,2.44799311111879e-07,1.00000245883139,909190.838466711,909193.074013688,0.00230529519858148,1,2.30529519858148e-07,0.209595327451158
fp16,99,A,0.01,U,0.112625673066638,0.112630803809063,4.71313955932988e-07,2.81656560550498e-08,4.99479611988024e-07,1.00004555570933,238961.039979582,238971.926019262,0.00471313955932988,0.333333333333333,1.41394186779896e-06,0.337877019199914
fp16,99,A,0.01,B,0.225721582602668,0.22572817836437,3.08273610894218e-07,1.92330464300037e-08,3.27506657324219e-07,1.00002922078441,732211.822957894,732233.218761715,0.00308273610894218,0.333333333333333,9.24820832682654e-07,0.677164747808004
fp16,99,A,0.01,U+B,0.164308274588673,0.164314186857698,1.64999598738289e-07,1.03333317331914e-08,1.75332930471482e-07,1.00003598278322,995810.146479735,995845.978500363,0.00164999598738288,0.166666666666667,9.89997592429731e-07,0.985849647532035
fp16,99,A,0.01,HMSC,0.170440787335247,0.170446015083219,1.15583288060865e-07,7.39601428342033e-09,1.22979302344285e-07,1.00003067193043,1474614.45503691,1474659.68430889,0.00115583288060865,0.142857142857143,8.09083016426054e-07,1.19308551134673
fp16,99,A,0.01,delta_TA,0.0978549558731521,0.0978571065850271,6.18592827392193e-06,3.75534066936873e-07,6.5614623408588e-06,1.00002197856875,15818.9606377559,15819.3083158698,0.0618592827392193,3,2.06197609130731e-06,0.032618318624384
fp16,99,A,0.01,delta_TV,0.0699747422490242,0.0699747422490242,0,0,0,1,,,0,3,0,0.0233249140830081
fp16,99,A,0.01,delta_AV,0.000119569699145173,0.000120042611991829,6.12897498640202e-06,3.6297302950166e-07,6.49194801590368e-06,1.00395512282825,19.5089226845362,19.5860828700003,0.0612897498640202,3,2.04299166213401e-06,3.98565663817245e-05
fp16,99,A,0.01,delta_TAV,0.00154475077548542,0.0015449607444287,8.59694350756754e-06,5.00788568818886e-07,9.09773207638639e-06,1.00013592415464,179.686044711779,179.710468385507,0.0859694350756754,7,1.22813478679536e-06,0.000220678682212203
fp16,99,A,0.01,g1,1.01363105759974,1.01367723428157,4.2418256033969e-06,2.53490904495427e-07,4.49531650789232e-06,1.00004555570933,238961.039979582,238971.926019261,0.042418256033969,3,1.41394186779897e-06,0.337877019199914
fp16,99,A,0.01,g2,0.346073305486028,0.34610276777313,2.18943700053685e-05,1.29623779579276e-06,2.31906078011612e-05,1.00008513308202,15806.4975334376,15807.8431892886,0.218943700053685,15,1.45962466702457e-06,0.0230715536990686
fp16,99,A,0.01,g3,0.00154475077548542,0.0015449607444287,8.59694350756754e-06,5.00788568818886e-07,9.09773207638639e-06,1.00013592415464,179.686044711779,179.710468385507,0.0859694350756754,7,1.22813478679536e-06,0.000220678682212203
fp16,99,A,0.05,T,0.927899540784879,0.927899540784879,0,0,0,1,,,0,1,0,0.927899540784879
fp16,99,A,0.05,A,5.76955298409181e-07,4.15919382930652e-07,0.000106045608538635,6.33726612690292e-06,0.000112382874665537,0.720886668477527,0.00544063357606158,0.00392208021305401,0.0424182434154541,1,0.000106045608538635,5.76955298409181e-07
fp16,99,A,0.05,V,0.0019604184286485,0.0019604184286485,0,0,0,1,,,0,1,0,0.0019604184286485
fp16,99,A,0.05,TA,0.422107594568736,0.422234255138476,3.64924957642468e-05,2.42912459890839e-06,3.89216203631552e-05,1.00030006702407,11566.9697489502,11570.4406151403,0.0145969983056987,1,3.64924957642468e-05,0.422107594568736
fp16,99,A,0.05,TV,0.552085618086828,0.552085618086828,0,0,0,1,,,0,1,0,0.552085618086828
fp16,99,A,0.05,AV,0.00106160261558718,0.00106197464686484,3.2352227099336e-05,2.04020970602218e-06,3.43924368053581e-05,1.00035044306806,32.8138960056003,32.8253954079915,0.0129408908397344,1,3.2352227099336e-05,0.00106160261558718
fp16,99,A,0.05,TAV,0.209595327451158,0.209589668250977,5.76352817150483e-06,3.67530267216224e-07,6.13105843872105e-06,0.999972999397219,36365.8025456365,36364.8206470471,0.00230541126860193,1,5.76352817150483e-06,0.209595327451158
fp16,99,A,0.05,U,0.112625673066638,0.112651327065558,1.17828453931816e-05,7.04140680766992e-07,1.24869860739491e-05,1.00022778109308,9558.44444261409,9560.6216755374,0.00471313815727264,0.333333333333333,3.53485361795448e-05,0.337877019199914
fp16,99,A,0.05,B,0.225721582602668,0.22575426374282,7.70283327284259e-06,4.82642885778582e-07,8.18547615862096e-06,1.00014478518082,29303.7087273433,29307.9514701101,0.00308113330913703,0.333333333333333,2.31084998185278e-05,0.677164747808004
fp16,99,A,0.05,U+B,0.164308274588673,0.164337709068587,4.12466252909964e-06,2.5912130316587e-07,4.38378383226552e-06,1.00017914179909,39835.5679839191,39842.7041992354,0.00164986501163985,0.166666666666667,2.47479751745978e-05,0.985849647532035
fp16,99,A,0.05,HMSC,0.170440787335247,0.170465754116306,2.8891809808343e-06,1.86694489692416e-07,3.07587547052669e-06,1.00014648360554,58992.7693923934,59001.4108659546,0.00115567239233372,0.142857142857143,2.02242668658401e-05,1.19308551134673
fp16,99,A,0.05,delta_TA,0.0978549558731521,0.0978657098682892,0.000154613450242816,9.37888386755591e-06,0.000163992334110371,1.00010989729688,632.900667564653,632.970221637214,0.0618453800971262,3,5.15378167476052e-05,0.032618318624384
fp16,99,A,0.05,delta_TV,0.0699747422490242,0.0699747422490242,0,0,0,1,,,0,3,0,0.0233249140830081
fp16,99,A,0.05,delta_AV,0.000119569699145173,0.00012196423865575,0.000153205746644669,9.11766787611919e-06,0.000162323414520782,1.02002630706354,0.780451789595675,0.796081356782407,0.0612822986578675,3,5.10685822148896e-05,3.98565663817245e-05
fp16,99,A,0.05,delta_TAV,0.00154475077548542,0.00154516735092333,0.000214815922549968,1.25438573741311e-05,0.000227359779924088,1.00026967161598,7.19104411418151,7.19298333466835,0.0859263690199872,7,3.06879889357097e-05,0.000220678682212203
fp16,99,A,0.05,g1,1.01363105759974,1.01386194359002,0.000106045608538635,6.33726612690292e-06,0.000112382874665537,1.00022778109308,9558.44444261405,9560.6216755373,0.0424182434154541,3,3.53485361795451e-05,0.337877019199914
fp16,99,A,0.05,g2,0.346073305486028,0.346221729658042,0.000547274447503384,3.23982208494961e-05,0.000579672668352834,1.00042888073036,632.357872845668,632.62907895202,0.218909779001354,15,3.64849631668923e-05,0.0230715536990686
fp16,99,A,0.05,g3,0.00154475077548542,0.00154516735092333,0.000214815922549968,1.25438573741311e-05,0.000227359779924088,1.00026967161598,7.19104411418151,7.19298333466835,0.0859263690199872,7,3.06879889357097e-05,0.000220678682212203
fp16,99,A,0.1,T,0.927899540784879,0.927899540784879,0,0,0,1,,,0,1,0,0.927899540784879
fp16,99,A,0.1,A,5.76955298409181e-07,2.81177830487206e-07,0.000424182445411985,2.53490626980447e-05,0.000449531508110037,0.487347687528806,0.00136015835791794,0.000662870030404285,0.0424182445411985,1,0.000424182445411985,5.76955298409181e-07
fp16,99,A,0.1,V,0.0019604184286485,0.0019604184286485,0,0,0,1,,,0,1,0,0.0019604184286485
fp16,99,A,0.1,TA,0.422107594568736,0.422359711798404,0.00014578611707787,1.01229251617722e-05,0.000155909042239642,1.00059728190848,2895.38951327767,2897.11887705196,0.014578611707787,1,0.00014578611707787,0.422107594568736
fp16,99,A,0.1,TV,0.552085618086828,0.552085618086828,0,0,0,1,,,0,1,0,0.552085618086828
fp16,99,A,0.1,AV,0.00106160261558718,0.00106219337176023,0.000129247135681531,8.23134322035887e-06,0.000137478478901886,1.00055647580778,8.2137419138092,8.2183126624756,0.0129247135681531,1,0.000129247135681531,0.00106160261558718
fp16,99,A,0.1,TAV,0.209595327451158,0.209563199870083,2.30438080502687e-05,1.58877101705308e-06,2.46325790673218e-05,0.99984671613883,9095.51611408749,9094.12191825819,0.00230438080502687,1,2.30438080502687e-05,0.209595327451158
fp16,99,A,0.1,U,0.112625673066638,0.112676983642826,4.71313828235539e-05,2.81656252200498e-06,4.99479453455597e-05,1.00045558507923,2389.61104723524,2390.69971837354,0.00471313828235539,0.333333333333333,0.000141394148470662,0.337877019199914
fp16,99,A,0.1,B,0.225721582602668,0.225785903863439,3.076809583907e-05,1.96043707358788e-06,3.27285329126566e-05,1.00028495839888,7336.22203282537,7338.31255090968,0.003076809583907,0.333333333333333,9.23042875172099e-05,0.677164747808004
fp16,99,A,0.1,U+B,0.164308274588673,0.164366700861782,1.64954625841028e-05,1.04591322486335e-06,1.75413758089664e-05,1.00035558935334,9960.81642154257,9964.35838181263,0.00164954625841028,0.166666666666667,9.89727755046169e-05,0.985849647532035
fp16,99,A,0.1,HMSC,0.170440787335247,0.170487652718279,1.15534783575605e-05,7.64643048658512e-07,1.2318121406219e-05,1.00027496577413,14752.3353625976,14756.3917499108,0.00115534783575605,0.142857142857143,8.08743485029236e-05,1.19308551134673
fp16,99,A,0.1,delta_TA,0.0978549558731521,0.0978770521934487,0.000618063466338541,3.76659416273346e-05,0.00065572940796582,1.00022580685975,158.32509313785,158.360844029951,0.0618063466338541,3,0.00020602115544618,0.032618318624384
fp16,99,A,0.1,delta_TV,0.0699747422490242,0.0699747422490242,0,0,0,1,,,0,3,0,0.0233249140830081
fp16,99,A,0.1,delta_AV,0.000119569699145173,0.000124434970867035,0.000612593332180741,3.67265724161396e-05,0.000649319904596826,1.04068983828382,0.195186093063604,0.203128183625613,0.0612593332180741,3,0.00020419777739358,3.98565663817245e-05
fp16,99,A,0.1,delta_TAV,0.00154475077548542,0.00154405617670362,0.000858293600033954,5.03636159659209e-05,0.000908657215999782,0.999550348967081,1.79979295595855,1.79898367719687,0.0858293600033954,7,0.000122613371433422,0.000220678682212203
fp16,99,A,0.1,g1,1.01363105759974,1.01409285278543,0.000424182445411985,2.53490626980447e-05,0.000449531508110037,1.00045558507923,2389.61104723525,2390.69971837354,0.0424182445411985,3,0.000141394148470662,0.337877019199914
fp16,99,A,0.1,g2,0.346073305486028,0.34637405897714,0.0021881599540714,0.000129720424984977,0.00231788037905626,1.00086904562226,158.15722467734,158.294670521074,0.21881599540714,15,0.000145877330271426,0.0230715536990686
fp16,99,A,0.1,g3,0.00154475077548542,0.00154405617670362,0.000858293600033954,5.03636159659209e-05,0.000908657215999782,0.999550348967081,1.79979295595855,1.79898367719687,0.0858293600033954,7,0.000122613371433422,0.000220678682212203
fp16,99,V,0.01,T,0.927899540784879,0.927899540784879,0,0,0,1,,,0,1,0,0.927899540784879
fp16,99,V,0.01,A,5.76955298409181e-07,5.76955298409181e-07,0,0,0,1,,,0,1,0,5.76955298409181e-07
fp16,99,V,0.01,V,0.0019604184286485,0.00196034438499792,3.56443906698541e-06,2.2812360248931e-07,3.79256266947472e-06,0.999962230690397,549.993531045687,549.972758169733,0.0356443906698541,1,3.56443906698541e-06,0.0019604184286485
fp16,99,V,0.01,TA,0.422107594568736,0.422107594568736,0,0,0,1,,,0,1,0,0.422107594568736
fp16,99,V,0.01,TV,0.552085618086828,0.552094698891979,2.04645666206411e-06,1.41240403702085e-07,2.1876970657662e-06,1.00001644818277,269776.354574731,269780.791905518,0.0204645666206411,1,2.04645666206411e-06,0.552085618086828
fp16,99,V,0.01,AV,0.00106160261558718,0.00106174766209395,1.34163757247935e-06,8.37359357011424e-08,1.4253735081805e-06,1.00013662975641,791.273766748593,791.381878290597,0.0134163757247935,1,1.34163757247935e-06,0.00106160261558718
fp16,99,V,0.01,TAV,0.209595327451158,0.20959866414845,2.80291713972706e-07,2.03456877818848e-08,3.00637401754591e-07,1.0000159197122,747775.681558562,747787.585932206,0.00280291713972706,1,2.80291713972706e-07,0.209595327451158
fp16,99,V,0.01,U,0.112625673066638,0.112625485992049,3.96048785220602e-07,2.53470669432566e-08,4.21395852163847e-07,0.999998338970287,284373.231959049,284372.759606661,0.00396048785220602,0.333333333333333,1.18814635566181e-06,0.337877019199914
fp16,99,V,0.01,B,0.225721582602668,0.225724223052269,2.95006845074188e-07,2.0493894425229e-08,3.15500739499414e-07,1.00001169781627,765140.153090018,765149.103558949,0.00295006845074188,0.333333333333333,8.85020535222565e-07,0.677164747808004
fp16,99,V,0.01,U+B,0.164308274588673,0.16430928800429,1.48485876291795e-07,9.73904360894957e-09,1.58224919900747e-07,1.00000616776982,1106558.27134551,1106565.09634222,0.00148485876291795,0.166666666666667,8.90915257750771e-07,0.985849647532035
fp16,99,V,0.01,HMSC,0.170440787335247,0.17044210188625,1.0117512343516e-07,6.53822184026877e-09,1.07713345275428e-07,1.00000771265508,1684611.6075606,1684624.60038887,0.0010117512343516,0.142857142857143,7.08225864046118e-07,1.19308551134673
fp16,99,V,0.01,delta_TA,0.0978549558731521,0.0978549558731521,0,0,0,1,,,0,3,0,0.032618318624384
fp16,99,V,0.01,delta_TV,0.0699747422490242,0.0699710670415608,6.16345717330262e-06,4.07310579039014e-07,6.57076775234162e-06,0.999947478085016,11353.1643494051,11352.5680594723,0.0616345717330262,3,2.05448572443421e-06,0.0233249140830081
fp16,99,V,0.01,delta_AV,0.000119569699145173,0.000119502745325473,5.22752432136016e-06,3.35876047736987e-07,5.56340036909714e-06,0.999440043588144,22.8731024084575,22.8602944681049,0.0522752432136016,3,1.74250810712005e-06,3.98565663817245e-05
fp16,99,V,0.01,delta_TAV,0.00154475077548542,0.00154431623112953,7.69741770918317e-06,5.16856217979286e-07,8.21427392716244e-06,0.999718696139993,200.684285801783,200.627832537544,0.0769741770918317,7,1.09963110131188e-06,0.000220678682212203
fp16,99,V,0.01,g1,1.01363105759974,1.01362937392844,3.56443906698541e-06,2.2812360248931e-07,3.79256266947472e-06,0.999998338970288,284373.23195905,284372.759606662,0.0356443906698541,3,1.1881463556618e-06,0.337877019199914
fp16,99,V,0.01,g2,0.346073305486028,0.346061529673017,1.86608361259064e-05,1.22086562457261e-06,1.98817017504789e-05,0.999965973067485,18545.4340390237,18544.8029947912,0.186608361259064,15,1.2440557417271e-06,0.0230715536990686
fp16,99,V,0.01,g3,0.00154475077548542,0.00154431623112953,7.69741770918317e-06,5.16856217979286e-07,8.21427392716244e-06,0.999718696139993,200.684285801783,200.627832537544,0.0769741770918317,7,1.09963110131188e-06,0.000220678682212203
fp16,99,V,0.05,T,0.927899540784879,0.927899540784879,0,0,0,1,,,0,1,0,0.927899540784879
fp16,99,V,0.05,A,5.76955298409181e-07,5.76955298409181e-07,0,0,0,1,,,0,1,0,5.76955298409181e-07
fp16,99,V,0.05,V,0.0019604184286485,0.00196004847425522,8.91110028217346e-05,5.70308291239506e-06,9.4814085734129e-05,0.999811288045514,21.9997347866267,21.9955831736769,0.0356444011286938,1,8.91110028217346e-05,0.0019604184286485
fp16,99,V,0.05,TA,0.422107594568736,0.422107594568736,0,0,0,1,,,0,1,0,0.422107594568736
fp16,99,V,0.05,TV,0.552085618086828,0.552273418700718,5.11466461450719e-05,3.66503647374877e-06,5.48116826188207e-05,1.00034016574194,10794.1704822814,10797.8422892921,0.0204586584580288,1,5.11466461450719e-05,0.552085618086828
fp16,99,V,0.05,AV,0.00106160261558718,0.00106163876678083,3.35305120165034e-05,2.13107778159937e-06,3.56615897981025e-05,1.00003405341427,31.6607934607341,31.6618716188499,0.0134122048066013,1,3.35305120165034e-05,0.00106160261558718
fp16,99,V,0.05,TAV,0.209595327451158,0.209609285379883,7.00345687421107e-06,5.01717802457619e-07,7.50517467666868e-06,1.00006659465597,29927.4103083227,29929.4033139164,0.00280138274968443,1,7.00345687421107e-06,0.209595327451158
fp16,99,V,0.05,U,0.112625673066638,0.112624738326622,9.90122253574821e-06,6.33675879154997e-07,1.05348984149034e-05,0.999991700471208,11374.9259407113,11374.831534186,0.00396048901429929,0.333333333333333,2.97036676072446e-05,0.337877019199914
fp16,99,V,0.05,B,0.225721582602668,0.22576178425833,7.37300434974954e-06,5.32709994363692e-07,7.90571434411291e-06,1.00017810284333,30614.6004932624,30620.0530406576,0.00294920173989982,0.333333333333333,2.21190130492486e-05,0.677164747808004
fp16,99,V,0.05,U+B,0.164308274588673,0.164324859455496,3.71249168120975e-06,2.49371399867217e-07,3.96186308107713e-06,1.00010093750218,44258.2202730031,44262.6875872082,0.0014849966724839,0.166666666666667,2.22749500872585e-05,0.985849647532035
fp16,99,V,0.05,HMSC,0.170440787335247,0.170457063905392,2.52997999958905e-06,1.68086931175194e-07,2.69806693076424e-06,1.00009549691949,67368.4327002314,67374.8661780249,0.00101199199983562,0.142857142857143,1.77098599971234e-05,1.19308551134673
fp16,99,V,0.05,delta_TA,0.0978549558731521,0.0978549558731521,0,0,0,1,,,0,3,0,0.032618318624384
fp16,99,V,0.05,delta_TV,0.0699747422490242,0.0699056949023382,0.000154052641564894,1.02926901867443e-05,0.000164345331751638,0.999013253290161,454.22617579425,453.777969609762,0.0616210566259577,3,5.13508805216315e-05,0.0233249140830081
fp16,99,V,0.05,delta_AV,0.000119569699145173,0.000119466218833719,0.000130664863686079,8.42969235984255e-06,0.000139094556045918,0.999134560744114,0.915086854813844,0.914294902727143,0.0522659454744315,3,4.35549545620262e-05,3.98565663817245e-05
fp16,99,V,0.05,delta_TAV,0.00154475077548542,0.0015356573082117,0.000192383147480468,1.30614990193313e-05,0.000205444646499789,0.994113311080318,8.02955350152097,7.98228601789357,0.0769532589921873,7,2.7483306782924e-05,0.000220678682212203
fp16,99,V,0.05,g1,1.01363105759974,1.0136226449396,8.91110028217346e-05,5.70308291239506e-06,9.4814085734129e-05,0.999991700471209,11374.9259407113,11374.8315341859,0.0356444011286938,3,2.97036676072449e-05,0.337877019199914
fp16,99,V,0.05,g2,0.346073305486028,0.345914163816766,0.000466437733326539,3.06469265317506e-05,0.000497084659858265,0.999540150405306,741.949633915557,741.608448677118,0.186575093330616,15,3.1095848888436e-05,0.0230715536990686
fp16,99,V,0.05,g3,0.00154475077548542,0.0015356573082117,0.000192383147480468,1.30614990193313e-05,0.000205444646499789,0.994113311080318,8.02955350152097,7.98228601789357,0.0769532589921873,7,2.7483306782924e-05,0.000220678682212203
fp16,99,V,0.1,T,0.927899540784879,0.927899540784879,0,0,0,1,,,0,1,0,0.927899540784879
fp16,99,V,0.1,A,5.76955298409181e-07,5.76955298409181e-07,0,0,0,1,,,0,1,0,5.76955298409181e-07
fp16,99,V,0.1,V,0.0019604184286485,0.00195967866051375,0.000356444061785727,2.28123221700878e-05,0.000379256383955816,0.999622647836841,5.4999329174601,5.49785750587646,0.0356444061785727,1,0.000356444061785727,0.0019604184286485
fp16,99,V,0.1,TA,0.422107594568736,0.422107594568736,0,0,0,1,,,0,1,0,0.422107594568736
fp16,99,V,0.1,TV,0.552085618086828,0.552811243645265,0.000204260275642426,1.61411043320782e-05,0.000220401379974504,1.00131433519488,2702.85358398957,2706.4060395816,0.0204260275642426,1,0.000204260275642426,0.552085618086828
fp16,99,V,0.1,AV,0.00106160261558718,0.00105997582115777,0.000133965025564054,9.06081992671573e-06,0.000143025845490763,0.998467605104283,7.9244758929978,7.91233246658814,0.0133965025564054,1,0.000133965025564054,0.00106160261558718
fp16,99,V,0.1,TAV,0.209595327451158,0.209616246138795,2.79759765934694e-05,2.00719916744052e-06,2.99831757609099e-05,1.00009980512396,7491.9753650382,7492.7231025682,0.00279759765934694,1,2.79759765934694e-05,0.209595327451158
fp16,99,V,0.1,U,0.112625673066638,0.112623803857689,3.96048957539696e-05,2.5347024633431e-06,4.21395982173133e-05,0.999983403349363,2843.73108229553,2843.68388588426,0.00396048957539696,0.333333333333333,0.000118814687261909,0.337877019199914
fp16,99,V,0.1,B,0.225721582602668,0.225868304328196,2.94480007626779e-05,2.33233943966464e-06,3.17803402023411e-05,1.00065001194762,7665.09021857758,7670.07261879925,0.00294480007626779,0.333333333333333,8.83440022880338e-05,0.677164747808004
fp16,99,V,0.1,U+B,0.164308274588673,0.164369731687365,1.48483527748192e-05,1.05223940984412e-06,1.59005921846638e-05,1.00037403532382,11065.75773626,11069.8967205382,0.00148483527748192,0.166666666666667,8.90901166489149e-05,0.985849647532035
fp16,99,V,0.1,HMSC,0.170440787335247,0.170497133299126,1.0121150920154e-05,7.14019856410055e-07,1.0835170776564e-05,1.0003305896714,16840.0598587906,16845.6270086458,0.0010121150920154,0.142857142857143,7.08480564410778e-05,1.19308551134673
fp16,99,V,0.1,delta_TA,0.0978549558731521,0.0978549558731521,0,0,0,1,,,0,3,0,0.032618318624384
fp16,99,V,0.1,delta_TV,0.0699747422490242,0.0697123203962006,0.00061567391345463,4.2522810823287e-05,0.000658196724277881,0.996249763208991,113.655525627822,113.229290494111,0.061567391345463,3,0.00020522463781821,0.0233249140830081
fp16,99,V,0.1,delta_AV,0.000119569699145173,0.000119933432060441,0.00052237488007964,3.42265161483639e-05,0.00055660139622797,1.00304201581059,0.228896341889457,0.229592648180472,0.052237488007964,3,0.000174124960026547,3.98565663817245e-05
fp16,99,V,0.1,delta_TAV,0.00154475077548542,0.00150968391402564,0.000768806470354418,5.39132634767042e-05,0.000822719733831046,0.977299340439718,2.00928430632652,1.96367222732879,0.0768806470354418,7,0.000109829495764917,0.000220678682212203
fp16,99,V,0.1,g1,1.01363105759974,1.01361423471921,0.000356444061785727,2.28123221700878e-05,0.000379256383955816,0.999983403349364,2843.73108229554,2843.68388588426,0.0356444061785727,3,0.000118814687261909,0.337877019199914
fp16,99,V,0.1,g2,0.346073305486028,0.345508943686253,0.00186467899151968,0.000124085860382696,0.00198876485190227,0.998369242033903,185.594039006137,185.291380048568,0.186467899151968,15,0.000124311932767979,0.0230715536990686
fp16,99,V,0.1,g3,0.00154475077548542,0.00150968391402564,0.000768806470354418,5.39132634767042e-05,0.000822719733831046,0.977299340439718,2.00928430632652,1.96367222732879,0.0768806470354418,7,0.000109829495764917,0.000220678682212203
fp16,99,AV,0.01,T,0.927899540784879,0.927899540784879,0,0,0,1,,,0,1,0,0.927899540784879
fp16,99,AV,0.01,A,5.76955298409181e-07,5.42643535054136e-07,4.2418256033969e-06,2.53490904495427e-07,4.49531650789232e-06,0.940529598307439,0.136015798939765,0.127926884740283,0.042418256033969,1,4.2418256033969e-06,5.76955298409181e-07
fp16,99,AV,0.01,V,0.0019604184286485,0.00196034438499792,3.56443906698541e-06,2.2812360248931e-07,3.79256266947472e-06,0.999962230690397,549.993531045687,549.972758169733,0.0356443906698541,1,3.56443906698541e-06,0.0019604184286485
fp16,99,AV,0.01,TA,0.422107594568736,0.422132926269724,1.46018731858841e-06,9.55245714422724e-08,1.55571189003069e-06,1.00006001242649,289077.70201483,289095.050269171,0.0146018731858841,1,1.46018731858841e-06,0.422107594568736
fp16,99,AV,0.01,TV,0.552085618086828,0.552094698891979,2.04645666206411e-06,1.41240403702085e-07,2.1876970657662e-06,1.00001644818277,269776.354574731,269780.791905518,0.0204645666206411,1,2.04645666206411e-06,0.552085618086828
fp16,99,AV,0.01,AV,0.00106160261558718,0.0010618345827211,2.60033475912887e-06,1.58130856906996e-07,2.75846561603587e-06,1.0002185065584,408.256133892092,408.345340534854,0.0260033475912887,1,2.60033475912887e-06,0.00106160261558718
fp16,99,AV,0.01,TAV,0.209595327451158,0.209599195726638,5.0779521017274e-07,3.60243235879908e-08,5.43819533760731e-07,1.00001845592422,412755.621266806,412763.239053273,0.0050779521017274,1,5.0779521017274e-07,0.209595327451158
fp16,99,AV,0.01,U,0.112625673066638,0.112630616730213,8.88853578754406e-07,5.22217108368029e-08,9.41075289591244e-07,1.00004389464179,126708.915572423,126714.477414883,0.00888853578754406,0.333333333333333,2.66656073626322e-06,0.337877019199914
fp16,99,AV,0.01,B,0.225721582602668,0.225730820221114,6.03816946257821e-07,3.86503321176296e-08,6.42467278375461e-07,1.00004092483465,373824.524140281,373839.822847121,0.00603816946257821,0.333333333333333,1.81145083877346e-06,0.677164747808004
fp16,99,AV,0.01,U+B,0.164308274588673,0.164315200875367,3.13682608799201e-07,2.10778219861251e-08,3.3476043078532e-07,1.0000421542172,523804.221144603,523826.301701512,0.00313682608799201,0.166666666666667,1.88209565279521e-06,0.985849647532035
fp16,99,AV,0.01,HMSC,0.170440787335247,0.170447332252895,2.16227525136796e-07,1.46212619257587e-08,2.30848787062553e-07,1.00003839994963,788247.413123828,788277.681784786,0.00216227525136796,0.142857142857143,1.51359267595757e-06,1.19308551134673
fp16,99,AV,0.01,delta_TA,0.0978549558731521,0.0978571065850271,6.18592827392193e-06,3.75534066936873e-07,6.5614623408588e-06,1.00002197856875,15818.9606377559,15819.3083158698,0.0618592827392193,3,2.06197609130731e-06,0.032618318624384
fp16,99,AV,0.01,delta_TV,0.0699747422490242,0.0699710670415608,6.16345717330262e-06,4.07310579039014e-07,6.57076775234162e-06,0.999947478085016,11353.1643494051,11352.5680594723,0.0616345717330262,3,2.05448572443421e-06,0.0233249140830081
fp16,99,AV,0.01,delta_AV,0.000119569699145173,0.000119975431225305,1.16173738789467e-05,6.51644604602791e-07,1.22690184835494e-05,1.00339326838682,10.2923173852449,10.3272419804554,0.116173738789467,3,3.8724579596489e-06,3.98565663817245e-05
fp16,99,AV,0.01,delta_TAV,0.00154475077548542,0.00154452722281878,1.67596750627131e-05,9.49134435381821e-07,1.77088094980947e-05,0.999855282372929,92.1706876598208,92.1573489366172,0.167596750627131,7,2.3942392946733e-06,0.000220678682212203
fp16,99,AV,0.01,g1,1.01363105759974,1.01367555057192,7.99968220878965e-06,4.6999539753123e-07,8.46967760632086e-06,1.00004389464179,126708.915572423,126714.477414883,0.0799968220878965,3,2.66656073626322e-06,0.337877019199914
fp16,99,AV,0.01,g2,0.346073305486028,0.346090986375093,4.17160029681567e-05,2.34592816936244e-06,4.40619311375187e-05,1.00005109001123,8295.9363520565,8296.36019153792,0.417160029681567,15,2.78106686454378e-06,0.0230715536990686
fp16,99,AV,0.01,g3,0.00154475077548542,0.00154452722281878,1.67596750627131e-05,9.49134435381821e-07,1.77088094980947e-05,0.999855282372929,92.1706876598208,92.1573489366172,0.167596750627131,7,2.3942392946733e-06,0.000220678682212203
fp16,99,AV,0.05,T,0.927899540784879,0.927899540784879,0,0,0,1,,,0,1,0,0.927899540784879
fp16,99,AV,0.05,A,5.76955298409181e-07,4.15919382930652e-07,0.000106045608538635,6.33726612690292e-06,0.000112382874665537,0.720886668477527,0.00544063357606158,0.00392208021305401,0.0424182434154541,1,0.000106045608538635,5.76955298409181e-07
fp16,99,AV,0.05,V,0.0019604184286485,0.00196004847425522,8.91110028217346e-05,5.70308291239506e-06,9.4814085734129e-05,0.999811288045514,21.9997347866267,21.9955831736769,0.0356444011286938,1,8.91110028217346e-05,0.0019604184286485
fp16,99,AV,0.05,TA,0.422107594568736,0.422234255138476,3.64924957642468e-05,2.42912459890839e-06,3.89216203631552e-05,1.00030006702407,11566.9697489502,11570.4406151403,0.0145969983056987,1,3.64924957642468e-05,0.422107594568736
fp16,99,AV,0.05,TV,0.552085618086828,0.552273418700718,5.11466461450719e-05,3.66503647374877e-06,5.48116826188207e-05,1.00034016574194,10794.1704822814,10797.8422892921,0.0204586584580288,1,5.11466461450719e-05,0.552085618086828
fp16,99,AV,0.05,AV,0.00106160261558718,0.00106201605237644,6.50005598568284e-05,3.97744602923325e-06,6.89780058860611e-05,1.00038944590301,16.3322072598372,16.3385677710416,0.0260002239427314,1,6.50005598568284e-05,0.00106160261558718
fp16,99,AV,0.05,TAV,0.209595327451158,0.209604033944052,1.26911632129958e-05,9.01473388860246e-07,1.35926366018561e-05,1.00004153953716,16515.0604348489,16515.7464628156,0.00507646528519834,1,1.26911632129958e-05,0.209595327451158
fp16,99,AV,0.05,U,0.112625673066638,0.112650392219089,2.22213419652711e-05,1.30554457249556e-06,2.35268865377657e-05,1.0002194806191,5068.35605350283,5069.46845942728,0.00888853678610842,0.333333333333333,6.66640258958132e-05,0.337877019199914
fp16,99,AV,0.05,B,0.225721582602668,0.225794493815757,1.50923472915052e-05,1.0031405008071e-06,1.6095487792313e-05,1.0003230139194,14956.0289226657,14960.8599281867,0.00603693891660209,0.333333333333333,4.52770418745157e-05,0.677164747808004
fp16,99,AV,0.05,U+B,0.164308274588673,0.164354306301777,7.8430608802033e-06,5.40538305398704e-07,8.38359918560177e-06,1.00028015456446,20949.5090116416,20955.3781122143,0.00313722435208132,0.166666666666667,4.70583652812198e-05,0.985849647532035
fp16,99,AV,0.05,HMSC,0.170440787335247,0.170482093936851,5.40637211804369e-06,3.7851672353026e-07,5.78488884157393e-06,1.00024235162399,31525.9075057751,31533.5478606568,0.00216254884721748,0.142857142857143,3.78446048263058e-05,1.19308551134673
fp16,99,AV,0.05,delta_TA,0.0978549558731521,0.0978657098682892,0.000154613450242816,9.37888386755591e-06,0.000163992334110371,1.00010989729688,632.900667564653,632.970221637214,0.0618453800971262,3,5.15378167476052e-05,0.032618318624384
fp16,99,AV,0.05,delta_TV,0.0699747422490242,0.0699056949023382,0.000154052641564894,1.02926901867443e-05,0.000164345331751638,0.999013253290161,454.22617579425,453.777969609762,0.0616210566259577,3,5.13508805216315e-05,0.0233249140830081
fp16,99,AV,0.05,delta_AV,0.000119569699145173,0.000121857949403243,0.000290416640297997,1.63680985578129e-05,0.000306784738855799,1.0191373757267,0.411717796275319,0.41959699443601,0.116166656119199,3,9.68055467659991e-05,3.98565663817245e-05
fp16,99,AV,0.05,delta_TAV,0.00154475077548542,0.00153610126779162,0.000418834981138759,2.39024758910578e-05,0.000442737457029801,0.994400709919643,3.68820859061351,3.6675572408378,0.167533992455503,7,5.98335687341084e-05,0.000220678682212203
fp16,99,AV,0.05,g1,1.01363105759974,1.0138535299718,0.00019999207768744,1.17499011524601e-05,0.000211741978839902,1.0002194806191,5068.35605350282,5069.46845942726,0.079996831074976,3,6.66640258958134e-05,0.337877019199914
fp16,99,AV,0.05,g2,0.346073305486028,0.346062459128355,0.00104274545962064,5.86654424478448e-05,0.00110141090206839,0.999968658785576,331.886657758197,331.876256027292,0.417098183848255,15,6.95163639747092e-05,0.0230715536990686
fp16,99,AV,0.05,g3,0.00154475077548542,0.00153610126779162,0.000418834981138759,2.39024758910578e-05,0.000442737457029801,0.994400709919643,3.68820859061351,3.6675572408378,0.167533992455503,7,5.98335687341084e-05,0.000220678682212203
fp16,99,AV,0.1,T,0.927899540784879,0.927899540784879,0,0,0,1,,,0,1,0,0.927899540784879
fp16,99,AV,0.1,A,5.76955298409181e-07,2.81177830487206e-07,0.000424182445411985,2.53490626980447e-05,0.000449531508110037,0.487347687528806,0.00136015835791794,0.000662870030404285,0.0424182445411985,1,0.000424182445411985,5.76955298409181e-07
fp16,99,AV,0.1,V,0.0019604184286485,0.00195967866051375,0.000356444061785727,2.28123221700878e-05,0.000379256383955816,0.999622647836841,5.4999329174601,5.49785750587646,0.0356444061785727,1,0.000356444061785727,0.0019604184286485
fp16,99,AV,0.1,TA,0.422107594568736,0.422359711798404,0.00014578611707787,1.01229251617722e-05,0.000155909042239642,1.00059728190848,2895.38951327767,2897.11887705196,0.014578611707787,1,0.00014578611707787,0.422107594568736
fp16,99,AV,0.1,TV,0.552085618086828,0.552811243645265,0.000204260275642426,1.61411043320782e-05,0.000220401379974504,1.00131433519488,2702.85358398957,2706.4060395816,0.0204260275642426,1,0.000204260275642426,0.552085618086828
fp16,99,AV,0.1,AV,0.00106160261558718,0.00106059968767635,0.000259751927369026,1.63158804059859e-05,0.000276067807774985,0.999055269932367,4.08698648106265,4.08312538204798,0.0259751927369026,1,0.000259751927369026,0.00106160261558718
fp16,99,AV,0.1,TAV,0.209595327451158,0.20958575137249,5.07242183494453e-05,3.78482032827048e-06,5.45090386777158e-05,0.999954311583257,4132.05632873887,4131.86754162732,0.00507242183494453,1,5.07242183494453e-05,0.209595327451158
fp16,99,AV,0.1,U,0.112625673066638,0.112675114008133,8.88853780042439e-05,5.22217961565555e-06,9.41075576198978e-05,1.00043898464842,1267.08886878178,1267.64510134336,0.00888853780042439,0.333333333333333,0.000266656134012732,0.337877019199914
fp16,99,AV,0.1,B,0.225721582602668,0.225932809778267,6.02948852560215e-05,4.34821231042259e-06,6.4643097566447e-05,1.00093578634867,3743.62736812947,3747.13060351505,0.00602948852560214,0.333333333333333,0.000180884655768064,0.677164747808004
fp16,99,AV,0.1,U+B,0.164308274588673,0.164428238536098,3.13728403110978e-05,2.26840955682382e-06,3.36412498679209e-05,1.00073011507014,5237.27762482985,5241.10144015022,0.00313728403110978,0.166666666666667,0.000188237041866587,0.985849647532035
fp16,99,AV,0.1,HMSC,0.170440787335247,0.170544277850369,2.16269266786266e-05,1.61735876216167e-06,2.32442854407879e-05,1.00060719336457,7880.95275246341,7885.73801468121,0.00216269266786266,0.142857142857143,0.000151388486750386,1.19308551134673
fp16,99,AV,0.1,delta_TA,0.0978549558731521,0.0978770521934487,0.000618063466338541,3.76659416273346e-05,0.00065572940796582,1.00022580685975,158.32509313785,158.360844029951,0.0618063466338541,3,0.00020602115544618,0.032618318624384
fp16,99,AV,0.1,delta_TV,0.0699747422490242,0.0697123203962006,0.00061567391345463,4.2522810823287e-05,0.000658196724277881,0.996249763208991,113.655525627822,113.229290494111,0.061567391345463,3,0.00020522463781821,0.0233249140830081
fp16,99,AV,0.1,delta_AV,0.000119569699145173,0.000124794511315978,0.00116120731668831,6.61289233972886e-05,0.00122733624008552,1.04369679114489,0.102970156514496,0.107469621937867,0.116120731668831,3,0.000387069105562771,3.98565663817245e-05
fp16,99,AV,0.1,delta_TAV,0.00154475077548542,0.00150909589679313,0.00167355744000142,9.76814243054335e-05,0.00177123886430674,0.976918685358104,0.923034213563718,0.901729370455218,0.167355744000142,7,0.000239079634285917,0.000220678682212203
fp16,99,AV,0.1,g1,1.01363105759974,1.01407602607319,0.000799968402038194,4.69996165409002e-05,0.000846968018579027,1.00043898464842,1267.08886878178,1267.64510134336,0.0799968402038194,3,0.000266656134012731,0.337877019199914
fp16,99,AV,0.1,g2,0.346073305486028,0.345808845853295,0.0041689278117427,0.000236073943535496,0.00440500175527806,0.999235827703145,83.0125444991483,82.9491086123506,0.41689278117427,15,0.000277928520782847,0.0230715536990686
fp16,99,AV,0.1,g3,0.00154475077548542,0.00150909589679313,0.00167355744000142,9.76814243054335e-05,0.00177123886430674,0.976918685358104,0.923034213563718,0.901729370455218,0.167355744000142,7,0.000239079634285917,0.000220678682212203
fp16,99,TAV,0.01,T,0.927899540784879,0.92793507763331,2.34887452543798e-06,1.69639437419494e-07,2.51851396285747e-06,1.00003829816361,395040.063117829,395055.192426801,0.0234887452543798,1,2.34887452543798e-06,0.927899540784879
fp16,99,TAV,0.01,A,5.76955298409181e-07,5.42643535054136e-07,4.2418256033969e-06,2.53490904495427e-07,4.49531650789232e-06,0.940529598307439,0.136015798939765,0.127926884740283,0.042418256033969,1,4.2418256033969e-06,5.76955298409181e-07
fp16,99,TAV,0.01,V,0.0019604184286485,0.00196034438499792,3.56443906698541e-06,2.2812360248931e-07,3.79256266947472e-06,0.999962230690397,549.993531045687,549.972758169733,0.0356443906698541,1,3.56443906698541e-06,0.0019604184286485
fp16,99,TAV,0.01,TA,0.422107594568736,0.422141066595657,2.4297207598227e-06,1.65882405130055e-07,2.59560316495275e-06,1.00007929738141,173726.792621033,173740.568700768,0.024297207598227,1,2.4297207598227e-06,0.422107594568736
fp16,99,TAV,0.01,TV,0.552085618086828,0.552075159586284,3.17081267278052e-06,2.41163660436773e-07,3.4119763332173e-06,0.999981056379298,174114.864251094,174111.565885147,0.0317081267278052,1,3.17081267278052e-06,0.552085618086828
fp16,99,TAV,0.01,AV,0.00106160261558718,0.0010618345827211,2.60033475912887e-06,1.58130856906996e-07,2.75846561603587e-06,1.0002185065584,408.256133892092,408.345340534854,0.0260033475912887,1,2.60033475912887e-06,0.00106160261558718
fp16,99,TAV,0.01,TAV,0.209595327451158,0.209603594685554,6.97542628739676e-07,4.66758246666311e-08,7.44218453406307e-07,1.0000394437915,300476.729042146,300488.580983597,0.00697542628739676,1,6.97542628739676e-07,0.209595327451158
fp16,99,TAV,0.01,U,0.112625673066638,0.112634743737414,1.12372300587375e-06,6.85025264591629e-08,1.19222553233291e-06,1.00008053821592,100225.475920613,100233.547901633,0.0112372300587375,0.333333333333333,3.37116901762125e-06,0.337877019199914
fp16,99,TAV,0.01,B,0.225721582602668,0.225728639776093,8.29564625743217e-07,5.57815527567767e-08,8.85346178500007e-07,1.00003126494748,272096.441432084,272104.948513035,0.00829564625743217,0.333333333333333,2.48869387722965e-06,0.677164747808004
fp16,99,TAV,0.01,U+B,0.164308274588673,0.164316763081278,4.18267286999852e-07,2.84222693309303e-08,4.46689556330774e-07,1.00005166199102,392830.803879555,392851.098301016,0.00418267286999852,0.166666666666667,2.50960372199911e-06,0.985849647532035
fp16,99,TAV,0.01,HMSC,0.170440787335247,0.170449262741464,2.93815455612987e-07,2.01322377195039e-08,3.13947693332491e-07,1.00004972639677,580094.695766281,580123.541785288,0.00293815455612987,0.142857142857143,2.05670818929091e-06,1.19308551134673
fp16,99,TAV,0.01,delta_TA,0.0978549558731521,0.0978647277977049,9.4722299459357e-06,6.18667574185531e-07,1.00908975201212e-05,1.0000998613148,10330.7200555387,10331.7516948262,0.094722299459357,3,3.15740998197857e-06,0.032618318624384
fp16,99,TAV,0.01,delta_TV,0.0699747422490242,0.0699877826437577,9.90927970143161e-06,7.10449841662538e-07,1.06197295430941e-05,1.00018635859618,7061.5366966496,7062.85267471524,0.0990927970143161,3,3.30309323381054e-06,0.0233249140830081
fp16,99,TAV,0.01,delta_AV,0.000119569699145173,0.000119975431225305,1.16173738789467e-05,6.51644604602791e-07,1.22690184835494e-05,1.00339326838682,10.2923173852449,10.3272419804554,0.116173738789467,3,3.8724579596489e-06,3.98565663817245e-05
fp16,99,TAV,0.01,delta_TAV,0.00154475077548542,0.00154689668402482,2.17027685369203e-05,1.33068480685253e-06,2.30334533437726e-05,1.00138916165213,71.1775906773148,71.2764678567749,0.217027685369203,7,3.10039550527433e-06,0.000220678682212203
fp16,99,TAV,0.01,g1,1.01363105759974,1.01371269363673,1.01135070528637e-05,6.16522738132506e-07,1.07300297909962e-05,1.00008053821592,100225.475920613,100233.547901634,0.101135070528637,3,3.37116901762125e-06,0.337877019199914
fp16,99,TAV,0.01,g2,0.346073305486028,0.346142493922868,5.29640425482602e-05,3.15883496140106e-06,5.61228775096606e-05,1.0001999242234,6534.11803244985,6535.42436092311,0.529640425482602,15,3.53093616988402e-06,0.0230715536990686
fp16,99,TAV,0.01,g3,0.00154475077548542,0.00154689668402482,2.17027685369203e-05,1.33068480685253e-06,2.30334533437726e-05,1.00138916165213,71.1775906773148,71.2764678567749,0.217027685369203,7,3.10039550527433e-06,0.000220678682212203
fp16,99,TAV,0.05,T,0.927899540784879,0.928077206151947,5.87218692947144e-05,4.2410250133406e-06,6.2962894308055e-05,1.00019147047634,15801.600867437,15804.6264074819,0.0234887477178858,1,5.87218692947144e-05,0.927899540784879
fp16,99,TAV,0.05,A,5.76955298409181e-07,4.15919382930652e-07,0.000106045608538635,6.33726612690292e-06,0.000112382874665537,0.720886668477527,0.00544063357606158,0.00392208021305401,0.0424182434154541,1,0.000106045608538635,5.76955298409181e-07
fp16,99,TAV,0.05,V,0.0019604184286485,0.00196004847425522,8.91110028217346e-05,5.70308291239506e-06,9.4814085734129e-05,0.999811288045514,21.9997347866267,21.9955831736769,0.0356444011286938,1,8.91110028217346e-05,0.0019604184286485
fp16,99,TAV,0.05,TA,0.422107594568736,0.42216047776484,6.07380165510618e-05,4.27196460821754e-06,6.50099811592794e-05,1.00012528368782,6949.64403741887,6950.51471445291,0.0242952066204247,1,6.07380165510618e-05,0.422107594568736
fp16,99,TAV,0.05,TV,0.552085618086828,0.552188343840147,7.92482798815434e-05,6.23866898505307e-06,8.54869488665965e-05,1.000186068519,6966.53124726567,6967.82749941743,0.0316993119526174,1,7.92482798815434e-05,0.552085618086828
fp16,99,TAV,0.05,AV,0.00106160261558718,0.00106201605237644,6.50005598568284e-05,3.97744602923325e-06,6.89780058860611e-05,1.00038944590301,16.3322072598372,16.3385677710416,0.0260002239427314,1,6.50005598568284e-05,0.00106160261558718
fp16,99,TAV,0.05,TAV,0.209595327451158,0.209609085444624,1.74358489164976e-05,1.18797500325781e-06,1.86238239197554e-05,1.00006564074511,12020.9419372086,12021.7310007943,0.00697433956659903,1,1.74358489164976e-05,0.209595327451158
fp16,99,TAV,0.05,U,0.112625673066638,0.11267102684008,2.80930509410442e-05,1.71257579780191e-06,2.98056267388446e-05,1.0004026948049,4009.0224911133,4010.6369036432,0.0112372203764177,0.333333333333333,8.42791528231325e-05,0.337877019199914
fp16,99,TAV,0.05,B,0.225721582602668,0.225758377379286,2.07347704968795e-05,1.47029246073416e-06,2.2205062957613e-05,1.00016300956335,10886.1384617996,10887.9130064768,0.00829390819875179,0.333333333333333,6.22043114906384e-05,0.677164747808004
fp16,99,TAV,0.05,U+B,0.164308274588673,0.164351360543132,1.04566917065347e-05,7.39828819912877e-07,1.11965205264479e-05,1.00026222632163,15713.2178321745,15717.3382514876,0.0041826766826139,0.166666666666667,6.27401502392084e-05,0.985849647532035
fp16,99,TAV,0.05,HMSC,0.170440787335247,0.170480173173276,7.34447210304873e-06,5.3088056954492e-07,7.87535267259363e-06,1.00023108223475,23206.6763878776,23212.0390385183,0.00293778884121949,0.142857142857143,5.14113047213411e-05,1.19308551134673
fp16,99,TAV,0.05,delta_TA,0.0978549558731521,0.0979589488428589,0.000236796546920441,1.5450409528385e-05,0.000252246956448828,1.0010627256308,413.244859968459,413.684025872942,0.0947186187681763,3,7.89321823068136e-05,0.032618318624384
fp16,99,TAV,0.05,delta_TV,0.0699747422490242,0.069984748882331,0.000247690098549621,1.79095490065965e-05,0.000265599647556216,1.00014300350362,282.509243037044,282.549642848605,0.0990760394198482,3,8.25633661832069e-05,0.0233249140830081
fp16,99,TAV,0.05,delta_AV,0.000119569699145173,0.000121857949403243,0.000290416640297997,1.63680985578129e-05,0.000306784738855799,1.0191373757267,0.411717796275319,0.41959699443601,0.116166656119199,3,9.68055467659991e-05,3.98565663817245e-05
fp16,99,TAV,0.05,delta_TAV,0.00154475077548542,0.00155274403663581,0.000542420045593043,3.35879023614136e-05,0.000576007947954418,1.00517446650763,2.84788659275396,2.86262288654571,0.216968018237217,7,7.74885779418633e-05,0.000220678682212203
fp16,99,TAV,0.05,g1,1.01363105759974,1.01403924156072,0.000252837458469398,1.54131821802173e-05,0.000268250640649618,1.0004026948049,4009.0224911133,4010.63690364319,0.101134983387759,3,8.42791528231328e-05,0.337877019199914
fp16,99,TAV,0.05,g2,0.346073305486028,0.346413679499517,0.00132398175136163,7.89093144873977e-05,0.00140289106584893,1.00098353154691,261.388274521242,261.645358135226,0.529592700544651,15,8.82654500907752e-05,0.0230715536990686
fp16,99,TAV,0.05,g3,0.00154475077548542,0.00155274403663581,0.000542420045593043,3.35879023614136e-05,0.000576007947954418,1.00517446650763,2.84788659275396,2.86262288654571,0.216968018237217,7,7.74885779418633e-05,0.000220678682212203
fp16,99,TAV,0.1,T,0.927899540784879,0.928254886989278,0.00023488752997408,1.6964142295919e-05,0.000251851672269999,1.00038295762502,3950.39932893532,3951.91216448022,0.023488752997408,1,0.00023488752997408,0.927899540784879
fp16,99,TAV,0.1,A,5.76955298409181e-07,2.81177830487206e-07,0.000424182445411985,2.53490626980447e-05,0.000449531508110037,0.487347687528806,0.00136015835791794,0.000662870030404285,0.0424182445411985,1,0.000424182445411985,5.76955298409181e-07
fp16,99,TAV,0.1,V,0.0019604184286485,0.00195967866051375,0.000356444061785727,2.28123221700878e-05,0.000379256383955816,0.999622647836841,5.4999329174601,5.49785750587646,0.0356444061785727,1,0.000356444061785727,0.0019604184286485
fp16,99,TAV,0.1,TA,0.422107594568736,0.421927860298808,0.000242779755955401,1.88510135904918e-05,0.000261630769545892,0.999574197971702,1738.6441176186,1737.90379942683,0.0242779755955401,1,0.000242779755955401,0.422107594568736
fp16,99,TAV,0.1,TV,0.552085618086828,0.552669072480649,0.000316519177802534,2.72834799704643e-05,0.000343802657772998,1.0010568186794,1744.24065524161,1746.08400134743,0.0316519177802534,1,0.000316519177802534,0.552085618086828
fp16,99,TAV,0.1,AV,0.00106160261558718,0.00106059968767635,0.000259751927369026,1.63158804059859e-05,0.000276067807774985,0.999055269932367,4.08698648106265,4.08312538204798,0.0259751927369026,1,0.000259751927369026,0.00106160261558718
fp16,99,TAV,0.1,TAV,0.209595327451158,0.209553331338691,6.97124130318243e-05,5.2507751684377e-06,7.4963188200262e-05,0.999799632401269,3006.57111604322,3005.96869660828,0.00697124130318243,1,6.97124130318243e-05,0.209595327451158
fp16,99,TAV,0.1,U,0.112625673066638,0.112716389489212,0.000112372245336119,6.85030541358535e-06,0.000119222550749701,1.00080546841679,1002.25525199537,1003.06253694641,0.0112372245336119,0.333333333333333,0.000337116736008357,0.337877019199914
fp16,99,TAV,0.1,B,0.225721582602668,0.225797221012211,8.28461035162006e-05,6.59115786440942e-06,8.94372613806079e-05,1.00033509604474,2724.58900325382,2725.50200225236,0.00828461035162006,0.333333333333333,0.000248538310548602,0.677164747808004
fp16,99,TAV,0.1,U+B,0.164308274588673,0.164395324825592,4.18203918598269e-05,3.18898120651991e-06,4.50093730663474e-05,1.00052979825354,3928.90327616726,3930.9848022613,0.00418203918598269,0.166666666666667,0.000250922351158961,0.985849647532035
fp16,99,TAV,0.1,HMSC,0.170440787335247,0.170511368345053,2.93709392773303e-05,2.35473388400799e-06,3.17256731613377e-05,1.00041410868202,5803.04176607658,5805.44485605405,0.00293709392773303,0.142857142857143,0.000205596574941312,1.19308551134673
fp16,99,TAV,0.1,delta_TA,0.0978549558731521,0.0982006608943484,0.000946895635560009,6.28553961208797e-05,0.00100975103168075,1.00353283099575,103.342915732502,103.708008788393,0.0946895635560009,3,0.000315631878520003,0.032618318624384
fp16,99,TAV,0.1,delta_TV,0.0699747422490242,0.0698602788751789,0.000990034170913664,7.3644772323211e-05,0.00106367894323679,0.998364218714262,70.6791182615922,70.5635026826474,0.0990034170913663,3,0.000330011390304555,0.0233249140830081
fp16,99,TAV,0.1,delta_AV,0.000119569699145173,0.000124794511315978,0.00116120731668831,6.61289233972886e-05,0.00122733624008552,1.04369679114489,0.102970156514496,0.107469621937867,0.116120731668831,3,0.000387069105562771,3.98565663817245e-05
fp16,99,TAV,0.1,delta_TAV,0.00154475077548542,0.0015542557744863,0.00216775200215603,0.000138133915481216,0.00230588591763712,1.00615309547127,0.712604935411902,0.716989661612791,0.216775200215603,7,0.000309678857450861,0.000220678682212203
fp16,99,TAV,0.1,g1,1.01363105759974,1.01444750540291,0.00101135020802507,6.16527487222683e-05,0.00107300295674724,1.00080546841678,1002.25525199537,1003.06253694641,0.101135020802507,3,0.000337116736008357,0.337877019199914
fp16,99,TAV,0.1,g2,0.346073305486028,0.346746612304537,0.0052938778291803,0.000318271107803231,0.00561214893698342,1.00194556126646,65.3723634456472,65.4995493838639,0.52938778291803,15,0.00035292518861202,0.0230715536990686
fp16,99,TAV,0.1,g3,0.00154475077548542,0.0015542557744863,0.00216775200215603,0.000138133915481216,0.00230588591763712,1.00615309547127,0.712604935411902,0.716989661612791,0.216775200215603,7,0.000309678857450861,0.000220678682212203
fp32,7,T,0.01,T,0.962303023733432,0.962302243544652,2.14106076548867e-06,1.47545091274505e-07,2.28860585676317e-06,0.999999189248334,449451.523863593,449451.159470022,0.0214106076548867,1,2.14106076548867e-06,0.962303023733432
fp32,7,T,0.01,A,1.42670057932363e-05,1.42670057932363e-05,0,0,0,1,,,0,1,0,1.42670057932363e-05
fp32,7,T,0.01,V,0.000551695354090173,0.000551695354090173,0,0,0,1,,,0,1,0,0.000551695354090173
fp32,7,T,0.01,TA,0.491592258286544,0.491573257750198,1.09972971054001e-06,7.20296756015004e-08,1.17175938614151e-06,0.999961348991923,447011.891717607,446994.614257369,0.0109972971054001,1,1.09972971054001e-06,0.491592258286544
fp32,7,T,0.01,TV,0.550760291719668,0.5507748286492,1.07769071550616e-06,7.77320711943169e-08,1.15542278670048e-06,1.00002639429485,511055.986467316,511069.475429708,0.0107769071550616,1,1.07769071550616e-06,0.550760291719668
fp32,7,T,0.01,AV,0.00186682675105893,0.00186682675105893,0,0,0,1,,,0,1,0,0.00186682675105893
fp32,7,T,0.01,TAV,0.226950578258539,0.226950634317561,2.60002009593972e-07,1.71941341385994e-08,2.77196143732572e-07,1.00000024700982,872880.092784485,872880.30839444,0.00260002009593972,1,2.60002009593972e-07,0.226950578258539
fp32,7,T,0.01,U,0.112948828751461,0.112948739654398,2.37895640609852e-07,1.63938990305003e-08,2.54289539640353e-07,0.999999211173203,474783.095906731,474782.721385102,0.00237895640609852,0.333333333333333,7.13686921829556e-07,0.338846486254382
fp32,7,T,0.01,B,0.245512142277957,0.245510901574242,1.67726750729224e-07,1.14967079326777e-08,1.79223458661903e-07,0.99999494646699,1463762.58533923,1463755.18816669,0.00167726750729224,0.333333333333333,5.03180252187672e-07,0.736536426833872
fp32,7,T,0.01,U+B,0.172877342350383,0.172876766676427,9.69033082051577e-08,6.5268182728893e-09,1.03430126478046e-07,0.999996670043928,1784018.99328739,1784013.05258251,0.000969033082051577,0.166666666666667,5.81419849230946e-07,1.0372640541023
fp32,7,T,0.01,HMSC,0.1801522935283,0.180151796953258,7.39391967748717e-08,4.99839499118277e-09,7.89375917660541e-08,0.999997243581904,2436492.43413913,2436485.7181473,0.000739391967748717,0.142857142857143,5.17574377424102e-07,1.2610660546981
fp32,7,T,0.01,delta_TA,0.080435320757965,0.0804427812011655,3.4339656315699e-06,2.38001709002624e-07,3.67196734057253e-06,1.00009275083546,23423.4495588683,23425.6221033842,0.034339656315699,3,1.1446552105233e-06,0.0268117735859883
fp32,7,T,0.01,delta_TV,0.0688151326751817,0.0688097857142156,3.18765875211961e-06,2.22900225186796e-07,3.41055897730641e-06,0.999922299634422,21587.98605071,21586.3086563017,0.0318765875211961,3,1.0625529173732e-06,0.0229383775583939
fp32,7,T,0.01,delta_AV,0.00025412904663722,0.00025412904663722,0,0,0,1,,,0,3,0,8.47096822124067e-05
fp32,7,T,0.01,delta_TAV,3.40896624977212e-06,3.39635947171501e-06,4.02069777168066e-06,2.7474565894879e-07,4.29544343062945e-06,0.996301876541617,0.84785438830613,0.844718918103443,0.0402069777168066,7,5.74385395954379e-07,4.86995178538875e-07
fp32,7,T,0.01,g1,1.01653945876315,1.01653865688958,2.14106076548867e-06,1.47545091274505e-07,2.28860585676317e-06,0.999999211173199,474783.095906733,474782.721385102,0.0214106076548867,3,7.13686921829555e-07,0.338846486254383
fp32,7,T,0.01,g2,0.280895944856187,0.280899083139298,1.03979486718497e-05,7.25750746181314e-07,1.1123699418031e-05,1.00001117240448,27014.5539010645,27014.8557185874,0.103979486718497,15,6.93196578123315e-07,0.0187263963237458
fp32,7,T,0.01,g3,3.40896624977212e-06,3.39635947171501e-06,4.02069777168066e-06,2.7474565894879e-07,4.29544343062945e-06,0.996301876541617,0.84785438830613,0.844718918103443,0.0402069777168066,7,5.74385395954379e-07,4.86995178538875e-07
fp32,7,T,0.05,T,0.962303023733432,0.962299132440138,5.35265605100301e-05,3.6886446497941e-06,5.72152051598242e-05,0.999995956270324,17978.0470585834,17977.974360221,0.021410624204012,1,5.35265605100301e-05,0.962303023733432
fp32,7,T,0.05,A,1.42670057932363e-05,1.42670057932363e-05,0,0,0,1,,,0,1,0,1.42670057932363e-05
fp32,7,T,0.05,V,0.000551695354090173,0.000551695354090173,0,0,0,1,,,0,1,0,0.000551695354090173
fp32,7,T,0.05,TA,0.491592258286544,0.491272481339825,2.74866290639251e-05,2.0076914824972e-06,2.94943205464223e-05,0.999349507765168,17884.7779821694,17873.1440729703,0.01099465162557,1,2.74866290639251e-05,0.491592258286544
fp32,7,T,0.05,TV,0.550760291719668,0.550640065853549,2.69397473410376e-05,2.12614305880573e-06,2.90658903998433e-05,0.999781709270027,20444.1520830705,20439.6893141887,0.010775898936415,1,2.69397473410376e-05,0.550760291719668
fp32,7,T,0.05,AV,0.00186682675105893,0.00186682675105893,0,0,0,1,,,0,1,0,0.00186682675105893
fp32,7,T,0.05,TAV,0.226950578258539,0.226926867016194,6.49794562538234e-06,4.43979492013019e-07,6.94192511739536e-06,0.999895522441373,34926.5123690821,34922.8633323384,0.00259917825015293,1,6.49794562538234e-06,0.226950578258539
fp32,7,T,0.05,U,0.112948828751461,0.112948384368229,5.94739561222557e-06,4.09849405532675e-07,6.35724501775797e-06,0.999996065623373,18991.3091571176,18991.2344381548,0.00237895824489023,0.333333333333333,1.78421868366767e-05,0.338846486254382
fp32,7,T,0.05,B,0.245512142277957,0.245410053927088,4.19399686680104e-06,3.7128473365233e-07,4.56528160045334e-06,0.999584182069683,58538.9427019818,58514.6011599845,0.00167759874672042,0.333333333333333,1.25819906004031e-05,0.736536426833872
fp32,7,T,0.05,U+B,0.172877342350383,0.172834232671637,2.42315420201692e-06,1.82064590865448e-07,2.60521879288243e-06,0.999750634304301,71343.9294150111,71326.1386864187,0.000969261680806768,0.166666666666667,1.45389252121015e-05,1.0372640541023
fp32,7,T,0.05,HMSC,0.1801522935283,0.180111554838648,1.84896466894491e-06,1.42570118503157e-07,1.99153478744805e-06,0.999773865273356,97434.1460137806,97412.112769806,0.000739585867577963,0.142857142857143,1.29427526826144e-05,1.2610660546981
fp32,7,T,0.05,delta_TA,0.080435320757965,0.0805636183717075,8.58236312175371e-05,6.19751284946474e-06,9.20211440670019e-05,1.00159504074247,937.216470765326,938.711369220709,0.0343294524870148,3,2.86078770725124e-05,0.0268117735859883
fp32,7,T,0.05,delta_TV,0.0688151326751817,0.0688565976770586,7.9694847246116e-05,5.78949297293512e-06,8.54843402190511e-05,1.00060255644747,863.482835504594,864.003132654407,0.0318779388984464,3,2.65649490820387e-05,0.0229383775583939
fp32,7,T,0.05,delta_AV,0.00025412904663722,0.00025412904663722,0,0,0,1,,,0,3,0,8.47096822124067e-05
fp32,7,T,0.05,delta_TAV,3.40896624977212e-06,2.44648746937734e-06,0.00010051078415382,7.53687310371749e-06,0.000108047657257537,0.717662566926523,0.033916422784595,0.0243405470365577,0.0402043136615279,7,1.43586834505457e-05,4.86995178538875e-07
fp32,7,T,0.05,g1,1.01653945876315,1.01653545931406,5.35265605100301e-05,3.6886446497941e-06,5.72152051598242e-05,0.999996065623372,18991.3091571177,18991.2344381548,0.021410624204012,3,1.78421868366767e-05,0.338846486254383
fp32,7,T,0.05,g2,0.280895944856187,0.281219459557847,0.00025993017591859,1.90479051650649e-05,0.000278978081083655,1.00115172435767,1080.65923420974,1081.90385577212,0.103972070367436,15,1.73286783945727e-05,0.0187263963237458
fp32,7,T,0.05,g3,3.40896624977212e-06,2.44648746937734e-06,0.00010051078415382,7.53687310371749e-06,0.000108047657257537,0.717662566926523,0.033916422784595,0.0243405470365577,0.0402043136615279,7,1.43586834505457e-05,4.86995178538875e-07
fp32,7,T,0.1,T,0.962303023733432,0.962295236382631,0.00021410632989947,1.4754561480884e-05,0.000228860891380354,0.999991907589804,4494.50992030579,4494.47354888789,0.021410632989947,1,0.00021410632989947,0.962303023733432
fp32,7,T,0.1,A,1.42670057932363e-05,1.42670057932363e-05,0,0,0,1,,,0,1,0,1.42670057932363e-05
fp32,7,T,0.1,V,0.000551695354090173,0.000551695354090173,0,0,0,1,,,0,1,0,0.000551695354090173
fp32,7,T,0.1,TA,0.491592258286544,0.490395713659303,0.000109884779977038,1.07688442402133e-05,0.000120653624217251,0.997565981548587,4473.70653505671,4462.81745080418,0.0109884779977038,1,0.000109884779977038,0.491592258286544
fp32,7,T,0.1,TV,0.550760291719668,0.550041005655331,0.000107723352908537,1.06956670292562e-05,0.000118419019937793,0.998694012485738,5112.72882665743,5106.05166664601,0.0107723352908537,1,0.000107723352908537,0.550760291719668
fp32,7,T,0.1,AV,0.00186682675105893,0.00186682675105893,0,0,0,1,,,0,1,0,0.00186682675105893
fp32,7,T,0.1,TAV,0.226950578258539,0.226843134614386,2.59740805728687e-05,1.91552506785649e-06,2.78896056407252e-05,0.999526576909486,8737.57889607845,8733.44232447386,0.00259740805728687,1,2.59740805728687e-05,0.226950578258539
fp32,7,T,0.1,U,0.112948828751461,0.112947939440902,2.37895922110522e-05,1.63939572009823e-06,2.54289879311493e-05,0.999992126429567,4747.82534099036,4747.78795865313,0.00237895922110522,0.333333333333333,7.13687766331567e-05,0.338846486254382
fp32,7,T,0.1,B,0.245512142277957,0.245070172593588,1.67809063782261e-05,2.55426367231394e-06,1.93351700505399e-05,0.998199805189801,14630.4458617634,14604.1082090522,0.00167809063782261,0.333333333333333,5.03427191346782e-05,0.736536426833872
fp32,7,T,0.1,U+B,0.172877342350383,0.172691322352545,9.69857809081242e-06,9.85520285563762e-07,1.06840983763765e-05,0.998923976992539,17825.0193720821,17805.8392411293,0.000969857809081241,0.166666666666667,5.81914685448745e-05,1.0372640541023
fp32,7,T,0.1,HMSC,0.1801522935283,0.179975850017173,7.40142319575636e-06,8.03097837973262e-07,8.20452103372958e-06,0.999020586928587,24340.2233278041,24316.3841949158,0.000740142319575636,0.142857142857143,5.18099623702945e-05,1.2610660546981
fp32,7,T,0.1,delta_TA,0.080435320757965,0.0809180913632166,0.000343062991419115,2.77231911489002e-05,0.000370786182568015,1.00600197277393,234.462249702996,235.869485742227,0.0343062991419114,3,0.000114354330473038,0.0268117735859883
fp32,7,T,0.1,delta_TV,0.0688151326751817,0.069067615237318,0.000318743477299658,2.55146473337507e-05,0.000344258124633408,1.00366899768003,215.895030254963,216.687148620099,0.0318743477299657,3,0.000106247825766552,0.0229383775583939
fp32,7,T,0.1,delta_AV,0.00025412904663722,0.00025412904663722,0,0,0,1,,,0,3,0,8.47096822124067e-05
fp32,7,T,0.1,delta_TAV,3.40896624977212e-06,3.90017200080905e-07,0.000401888681848374,3.82320331808238e-05,0.000440120715029197,0.114409228928851,0.00848236440522173,0.000970460771094948,0.0401888681848374,7,5.7412668835482e-05,4.86995178538875e-07
fp32,7,T,0.1,g1,1.01653945876315,1.01653145496812,0.00021410632989947,1.4754561480884e-05,0.000228860891380354,0.999992126429561,4747.82534099037,4747.78795865312,0.021410632989947,3,7.13687766331566e-05,0.338846486254383
fp32,7,T,0.1,g2,0.280895944856187,0.28230818045237,0.00103942482907044,8.65350274771888e-05,0.00112595985654762,1.00502761119213,270.241711569842,271.600381823512,0.103942482907044,15,6.9294988604696e-05,0.0187263963237458
fp32,7,T,0.1,g3,3.40896624977212e-06,3.90017200080905e-07,0.000401888681848374,3.82320331808238e-05,0.000440120715029197,0.114409228928851,0.00848236440522173,0.000970460771094948,0.0401888681848374,7,5.7412668835482e-05,4.86995178538875e-07
fp32,7,A,0.01,T,0.962303023733432,0.962303023733432,0,0,0,1,,,0,1,0,0.962303023733432
fp32,7,A,0.01,A,1.42670057932363e-05,1.42409122054091e-05,3.60241680422223e-06,2.43112396666353e-07,3.84552920088858e-06,0.998171053674092,3.96039841267523,3.95315505654924,0.0360241680422223,1,3.60241680422223e-06,1.42670057932363e-05
fp32,7,A,0.01,V,0.000551695354090173,0.000551695354090173,0,0,0,1,,,0,1,0,0.000551695354090173
fp32,7,A,0.01,TA,0.491592258286544,0.491590112064084,1.52363357914199e-06,9.91542644444573e-08,1.62278784358645e-06,0.999995634141052,322644.673244452,322643.264623319,0.0152363357914199,1,1.52363357914199e-06,0.491592258286544
fp32,7,A,0.01,TV,0.550760291719668,0.550760291719668,0,0,0,1,,,0,1,0,0.550760291719668
fp32,7,A,0.01,AV,0.00186682675105893,0.00186763536880205,1.7285388474065e-06,1.16573773218691e-07,1.84511262062519e-06,1.00043315092987,1080.00277451671,1080.47057872275,0.017285388474065,1,1.7285388474065e-06,0.00186682675105893
fp32,7,A,0.01,TAV,0.226950578258539,0.226947178997062,2.94301754200316e-07,1.81825590211627e-08,3.12484313221478e-07,0.999985022018879,771149.254190533,771137.703931562,0.00294301754200316,1,2.94301754200316e-07,0.226950578258539
fp32,7,A,0.01,U,0.112948828751461,0.112948054494787,4.0026853380247e-07,2.70124885184833e-08,4.27281022320941e-07,0.99999314506682,282182.632940115,282180.698597022,0.0040026853380247,0.333333333333333,1.20080560140741e-06,0.338846486254382
fp32,7,A,0.01,B,0.245512142277957,0.245514727425681,2.71626001264156e-07,1.72200310064965e-08,2.88846032270651e-07,1.00001052961251,903860.974779058,903870.492084882,0.00271626001264156,0.333333333333333,8.14878003792467e-07,0.736536426833872
fp32,7,A,0.01,U+B,0.172877342350383,0.172877948050758,1.32997641745423e-07,8.88075799003924e-09,1.41878399735464e-07,1.00000350364233,1299852.68972885,1299857.24394776,0.00132997641745423,0.166666666666667,7.97985850472538e-07,1.0372640541023
fp32,7,A,0.01,HMSC,0.1801522935283,0.180152390855136,9.16395492600602e-08,6.34754464462474e-09,9.79870939046848e-08,1.00000054024755,1965879.30629223,1965880.36835371,0.000916395492600602,0.142857142857143,6.41476844820421e-07,1.2610660546981
fp32,7,A,0.01,delta_TA,0.080435320757965,0.0804342287634876,5.72232849651306e-06,3.84400064737285e-07,6.10672856125035e-06,0.999986423943273,14056.3969382357,14056.2061077935,0.0572232849651306,3,1.90744283217102e-06,0.0268117735859883
fp32,7,A,0.01,delta_TV,0.0688151326751817,0.0688151326751817,0,0,0,1,,,0,3,0,0.0229383775583939
fp32,7,A,0.01,delta_AV,0.00025412904663722,0.000254537700832585,5.99381325124432e-06,3.9593815434195e-07,6.38975140558627e-06,1.00160805779887,42.3985593118809,42.4667386458433,0.0599381325124432,3,1.99793775041477e-06,8.47096822124067e-05
fp32,7,A,0.01,delta_TAV,3.40896624977212e-06,3.46402080837701e-06,7.91870889883625e-06,5.07687542166499e-07,8.42639644100275e-06,1.01614992774087,0.430495209929123,0.437447676462268,0.0791870889883625,7,1.13124412840518e-06,4.86995178538875e-07
fp32,7,A,0.01,g1,1.01653945876315,1.01653249045308,3.60241680422223e-06,2.43112396666353e-07,3.84552920088858e-06,0.999993145066817,282182.632940116,282180.698597022,0.0360241680422223,3,1.20080560140741e-06,0.338846486254383
fp32,7,A,0.01,g2,0.280895944856187,0.280880323557333,1.93725726537952e-05,1.28420064189065e-06,2.06567732956858e-05,0.999944387595691,14499.6717718417,14498.8654102328,0.193725726537952,15,1.29150484358634e-06,0.0187263963237458
fp32,7,A,0.01,g3,3.40896624977212e-06,3.46402080837701e-06,7.91870889883625e-06,5.07687542166499e-07,8.42639644100275e-06,1.01614992774087,0.430495209929123,0.437447676462268,0.0791870889883625,7,1.13124412840518e-06,4.86995178538875e-07
fp32,7,A,0.05,T,0.962303023733432,0.962303023733432,0,0,0,1,,,0,1,0,0.962303023733432
fp32,7,A,0.05,A,1.42670057932363e-05,1.41367168377049e-05,9.00603889250489e-05,6.0778574672499e-06,9.61382463922987e-05,0.990867813652029,0.158415991353421,0.156969306999883,0.0360241555700195,1,9.00603889250489e-05,1.42670057932363e-05
fp32,7,A,0.05,V,0.000551695354090173,0.000551695354090173,0,0,0,1,,,0,1,0,0.000551695354090173
fp32,7,A,0.05,TA,0.491592258286544,0.491578198286991,3.80817628789627e-05,2.53649750916373e-06,4.06182603881264e-05,0.999971399062301,12908.8629601785,12908.4937545933,0.0152327051515851,1,3.80817628789627e-05,0.491592258286544
fp32,7,A,0.05,TV,0.550760291719668,0.550760291719668,0,0,0,1,,,0,1,0,0.550760291719668
fp32,7,A,0.05,AV,0.00186682675105893,0.0018702533793562,4.31831143843169e-05,2.96031573021054e-06,4.61434301145271e-05,1.00183553631601,43.2304797297556,43.3098308452583,0.0172732457537268,1,4.31831143843169e-05,0.00186682675105893
fp32,7,A,0.05,TAV,0.226950578258539,0.226933551153267,7.35321543275155e-06,4.58523587131279e-07,7.81173901988283e-06,0.99992497439133,30864.1274465714,30861.8118466236,0.00294128617310062,1,7.35321543275155e-06,0.226950578258539
fp32,7,A,0.05,U,0.112948828751461,0.11294495571131,1.0006709880561e-05,6.75317496361095e-07,1.06820273769224e-05,0.999965709780318,11287.3092254703,11286.9221811573,0.00400268395222439,0.333333333333333,3.00201296416829e-05,0.338846486254382
fp32,7,A,0.05,B,0.245512142277957,0.245521923048834,6.78641290061623e-06,4.34718790790029e-07,7.22113169140592e-06,1.00003983823686,36177.0121967769,36178.4534251577,0.00271456516024649,0.333333333333333,2.03592387018487e-05,0.736536426833872
fp32,7,A,0.05,U+B,0.172877342350383,0.172879050195653,3.32443713679721e-06,2.23467296563036e-07,3.54790443336039e-06,1.00000987894218,52001.988678581,52002.5024032206,0.00132977485471888,0.166666666666667,1.99466228207833e-05,1.0372640541023
fp32,7,A,0.05,HMSC,0.1801522935283,0.180151620645271,2.29073458777097e-06,1.59652010288593e-07,2.45038659805954e-06,0.999996264921112,78643.8963684568,78643.6026272999,0.000916293835108387,0.142857142857143,1.60351421143968e-05,1.2610660546981
fp32,7,A,0.05,delta_TA,0.080435320757965,0.0804312028830602,0.000143041877218637,9.69213379424189e-06,0.000152734011012878,0.999948805141,562.320086410925,562.291298513388,0.0572167508874549,3,4.76806257395458e-05,0.0268117735859883
fp32,7,A,0.05,delta_TV,0.0688151326751817,0.0688151326751817,0,0,0,1,,,0,3,0,0.0229383775583939
fp32,7,A,0.05,delta_AV,0.00025412904663722,0.000255947125554511,0.000149802146000637,9.90589828772272e-06,0.000159708044288359,1.00715415628929,1.6964312823405,1.70856781686841,0.0599208584002549,3,4.99340486668791e-05,8.47096822124067e-05
fp32,7,A,0.05,delta_TAV,3.40896624977212e-06,3.65232323129857e-06,0.000197915763045095,1.27156349035702e-05,0.000210631397948664,1.07138732498238,0.0172243291657138,0.0184539279494701,0.079166305218038,7,2.82736804350136e-05,4.86995178538875e-07
fp32,7,A,0.05,g1,1.01653945876315,1.01650460140179,9.00603889250489e-05,6.0778574672499e-06,9.61382463922987e-05,0.999965709780318,11287.3092254703,11286.9221811573,0.0360241555700195,3,3.0020129641683e-05,0.338846486254383
fp32,7,A,0.05,g2,0.280895944856187,0.280827916642264,0.000484236008017534,3.2114906802291e-05,0.000516350914819816,0.999757817030938,580.080663571833,579.940177914434,0.193694403207014,15,3.22824005345023e-05,0.0187263963237458
fp32,7,A,0.05,g3,3.40896624977212e-06,3.65232323129857e-06,0.000197915763045095,1.27156349035702e-05,0.000210631397948664,1.07138732498238,0.0172243291657138,0.0184539279494701,0.079166305218038,7,2.82736804350136e-05,4.86995178538875e-07
fp32,7,A,0.1,T,0.962303023733432,0.962303023733432,0,0,0,1,,,0,1,0,0.962303023733432
fp32,7,A,0.1,A,1.42670057932363e-05,1.40070082792177e-05,0.000360241607692629,2.43114698849992e-05,0.000384553077577624,0.981776308372855,0.0396039921224464,0.0388822611828031,0.0360241607692629,1,0.000360241607692629,1.42670057932363e-05
fp32,7,A,0.1,V,0.000551695354090173,0.000551695354090173,0,0,0,1,,,0,1,0,0.000551695354090173
fp32,7,A,0.1,TA,0.491592258286544,0.49155490039072,0.000152157964210892,1.06263153694065e-05,0.000162784279580299,0.999924006338191,3230.80202101806,3230.5565005419,0.0152157964210892,1,0.000152157964210892,0.491592258286544
fp32,7,A,0.1,TV,0.550760291719668,0.550760291719668,0,0,0,1,,,0,1,0,0.550760291719668
fp32,7,A,0.1,AV,0.00186682675105893,0.00187214640925222,0.00017241520825297,1.23232140818062e-05,0.000184738422334775,1.00284957251136,10.8275062854078,10.8583600496853,0.017241520825297,1,0.00017241520825297,0.00186682675105893
fp32,7,A,0.1,TAV,0.226950578258539,0.226916101261278,2.93644778295175e-05,1.91353551970289e-06,3.12780133492204e-05,0.999848085880522,7728.74558083936,7727.57147525978,0.00293644778295175,1,2.93644778295175e-05,0.226950578258539
fp32,7,A,0.1,U,0.112948828751461,0.112941082221347,4.00268452991806e-05,2.70127443166657e-06,4.27281197308481e-05,0.99993141557819,2821.82689910296,2821.63336573663,0.00400268452991806,0.333333333333333,0.000120080535897542,0.338846486254382
fp32,7,A,0.1,B,0.245512142277957,0.245523662657643,2.71036707678374e-05,1.78316829339988e-06,2.88868390612357e-05,1.00004692386934,9058.26167905252,9058.68672774,0.00271036707678374,0.333333333333333,8.13110123035122e-05,0.736536426833872
fp32,7,A,0.1,U+B,0.172877342350383,0.172877383922374,1.32943827038784e-05,9.07295200454572e-07,1.42016779043336e-05,1.00000024047102,13003.7886076462,13003.7917346805,0.00132943827038784,0.166666666666667,7.97662962232703e-05,1.0372640541023
fp32,7,A,0.1,HMSC,0.1801522935283,0.180147941570827,9.16129617612119e-06,6.49822882780546e-07,9.81111905890166e-06,0.99997584289721,19664.4983488106,19664.0233115026,0.000916129617612119,0.142857142857143,6.41290732328483e-05,1.2610660546981
fp32,7,A,0.1,delta_TA,0.080435320757965,0.0804308206140254,0.00057192235783715,3.93646116001723e-05,0.000611286969437312,0.99994405263885,140.640280373281,140.632411920723,0.057192235783715,3,0.000190640785945717,0.0268117735859883
fp32,7,A,0.1,delta_TV,0.0688151326751817,0.0688151326751817,0,0,0,1,,,0,3,0,0.0229383775583939
fp32,7,A,0.1,delta_AV,0.00025412904663722,0.000257201963266068,0.000598710897275507,3.99052149302719e-05,0.000638616112205725,1.01209195355474,0.424460366085968,0.429592921118508,0.0598710897275507,3,0.000199570299091836,8.47096822124067e-05
fp32,7,A,0.1,delta_TAV,3.40896624977212e-06,3.81020961875702e-06,0.000791054892373568,5.12104618166578e-05,0.000842265354190123,1.11770235889303,0.00430939279010523,0.00481661848689722,0.0791054892373568,7,0.000113007841767653,4.86995178538875e-07
fp32,7,A,0.1,g1,1.01653945876315,1.01646973999212,0.000360241607692629,2.43114698849992e-05,0.000384553077577624,0.999931415578189,2821.82689910294,2821.63336573661,0.0360241607692629,3,0.000120080535897543,0.338846486254383
fp32,7,A,0.1,g2,0.280895944856187,0.2807856892982,0.00193605320220811,0.000128689108799062,0.00206474231100698,0.999607486117172,145.086893550146,145.029944930211,0.193605320220811,15,0.000129070213480541,0.0187263963237458
fp32,7,A,0.1,g3,3.40896624977212e-06,3.81020961875702e-06,0.000791054892373568,5.12104618166578e-05,0.000842265354190123,1.11770235889303,0.00430939279010523,0.00481661848689722,0.0791054892373568,7,0.000113007841767653,4.86995178538875e-07
fp32,7,V,0.01,T,0.962303023733432,0.962303023733432,0,0,0,1,,,0,1,0,0.962303023733432
fp32,7,V,0.01,A,1.42670057932363e-05,1.42670057932363e-05,0,0,0,1,,,0,1,0,1.42670057932363e-05
fp32,7,V,0.01,V,0.000551695354090173,0.000552092108878234,3.73292504784881e-06,2.48317739509972e-07,3.98124278735878e-06,1.00071915557222,147.791704097595,147.897989325125,0.0373292504784881,1,3.73292504784881e-06,0.000551695354090173
fp32,7,V,0.01,TA,0.491592258286544,0.491592258286544,0,0,0,1,,,0,1,0,0.491592258286544
fp32,7,V,0.01,TV,0.550760291719668,0.550754337828955,1.71373958859312e-06,1.01128978578028e-07,1.81486856717115e-06,0.999989189687778,321379.219681685,321375.745471978,0.0171373958859312,1,1.71373958859312e-06,0.550760291719668
fp32,7,V,0.01,AV,0.00186682675105893,0.0018659157344306,1.73284175364926e-06,1.06416464996803e-07,1.83925821864606e-06,0.999511997228553,1077.32096547622,1076.79522985933,0.0173284175364926,1,1.73284175364926e-06,0.00186682675105893
fp32,7,V,0.01,TAV,0.226950578258539,0.226955969583986,3.39050824053237e-07,2.0949857678092e-08,3.60000681731329e-07,1.00002375550434,669370.378002395,669386.279233314,0.00339050824053237,1,3.39050824053237e-07,0.226950578258539
fp32,7,V,0.01,U,0.112948828751461,0.112950720728592,4.14769449760978e-07,2.75908599455517e-08,4.4236030970652e-07,1.00001675074592,272317.136222425,272321.697737583,0.00414769449760978,0.333333333333333,1.24430834928293e-06,0.338846486254382
fp32,7,V,0.01,B,0.245512142277957,0.245507334328068,3.24458360908359e-07,1.93028092004635e-08,3.4376117010882e-07,0.999980416651313,756683.05045559,756668.232067568,0.00324458360908359,0.333333333333333,9.73375082725076e-07,0.736536426833872
fp32,7,V,0.01,U+B,0.172877342350383,0.172876495419226,1.67760428304237e-07,1.05851149372172e-08,1.78345543241456e-07,0.999995100970751,1030501.31725264,1030496.26879654,0.00167760428304237,0.166666666666667,1.00656256982542e-06,1.0372640541023
fp32,7,V,0.01,HMSC,0.1801522935283,0.18015223866701,1.13378127118162e-07,7.19871650749059e-09,1.20576843625652e-07,0.999999695472708,1588951.0446803,1588950.56080134,0.00113378127118162,0.142857142857143,7.93646889827135e-07,1.2610660546981
fp32,7,V,0.01,delta_TA,0.080435320757965,0.080435320757965,0,0,0,1,,,0,3,0,0.0268117735859883
fp32,7,V,0.01,delta_TV,0.0688151326751817,0.068821667730633,6.04413053453563e-06,3.84773706460778e-07,6.42890424099641e-06,1.0000949653833,11385.4477963337,11386.5290197477,0.0604413053453563,3,2.01471017817854e-06,0.0229383775583939
fp32,7,V,0.01,delta_AV,0.00025412904663722,0.000253524011820737,5.48197578047587e-06,3.60386100708315e-07,5.84236188118419e-06,0.997619182755813,46.3571998151294,46.2468317944173,0.0548197578047587,3,1.82732526015862e-06,8.47096822124067e-05
fp32,7,V,0.01,delta_TAV,3.40896624977212e-06,3.30396308369841e-06,7.86432921744465e-06,4.94057015412844e-07,8.3583862328575e-06,0.969197944954506,0.433471966332533,0.42012013896488,0.0786432921744465,7,1.12347560249209e-06,4.86995178538875e-07
fp32,7,V,0.01,g1,1.01653945876315,1.01655648655733,3.73292504784881e-06,2.48317739509972e-07,3.98124278735878e-06,1.00001675074591,272317.136222425,272321.697737582,0.0373292504784881,3,1.24430834928294e-06,0.338846486254383
fp32,7,V,0.01,g2,0.280895944856187,0.280929276017556,1.90791751937135e-05,1.2489540099927e-06,2.03281292037062e-05,1.00011866017285,14722.6461314083,14724.393123143,0.190791751937135,15,1.27194501291423e-06,0.0187263963237458
fp32,7,V,0.01,g3,3.40896624977212e-06,3.30396308369841e-06,7.86432921744465e-06,4.94057015412844e-07,8.3583862328575e-06,0.969197944954506,0.433471966332533,0.42012013896488,0.0786432921744465,7,1.12347560249209e-06,4.86995178538875e-07
fp32,7,V,0.05,T,0.962303023733432,0.962303023733432,0,0,0,1,,,0,1,0,0.962303023733432
fp32,7,V,0.05,A,1.42670057932363e-05,1.42670057932363e-05,0,0,0,1,,,0,1,0,1.42670057932363e-05
fp32,7,V,0.05,V,0.000551695354090173,0.000553680747571323,9.33231469292936e-05,6.20793332429082e-06,9.95310802535838e-05,1.00359871343202,5.91166685054209,5.93294124544278,0.0373292587717174,1,9.33231469292936e-05,0.000551695354090173
fp32,7,V,0.05,TA,0.491592258286544,0.491592258286544,0,0,0,1,,,0,1,0,0.491592258286544
fp32,7,V,0.05,TV,0.550760291719668,0.550763317051985,4.28277039303755e-05,2.6298708559459e-06,4.54575747863214e-05,1.00000549301096,12859.9070502363,12859.9776898466,0.0171310815721502,1,4.28277039303755e-05,0.550760291719668
fp32,7,V,0.05,AV,0.00186682675105893,0.00186073820727108,4.33073865684427e-05,2.69508093320057e-06,4.6002467501643e-05,0.996738559813116,43.1064282327129,42.9658391953617,0.0173229546273771,1,4.33073865684427e-05,0.00186682675105893
fp32,7,V,0.05,TAV,0.226950578258539,0.226993080021383,8.4703024001172e-06,5.3008350756336e-07,9.00038590768056e-06,1.00018727320798,26793.6807374668,26798.6984760122,0.00338812096004688,1,8.4703024001172e-06,0.226950578258539
fp32,7,V,0.05,U,0.112948828751461,0.11295828971643,1.03692385476992e-05,6.89770369365655e-07,1.10590089170652e-05,1.00008376328533,10892.683028931,10893.5954358475,0.00414769541907969,0.333333333333333,3.11077156430977e-05,0.338846486254382
fp32,7,V,0.05,B,0.245512142277957,0.245489522785943,8.10811394541753e-06,5.04680174207402e-07,8.61279411962481e-06,0.999907868133102,30279.8090814589,30277.0193461189,0.00324324557816701,0.333333333333333,2.43243418362526e-05,0.736536426833872
fp32,7,V,0.05,U+B,0.172877342350383,0.172873704003777,4.19324597853232e-06,2.68392914011135e-07,4.46163889254345e-06,0.999978954173195,41227.5700580036,41226.7023897046,0.00167729839141293,0.166666666666667,2.51594758711939e-05,1.0372640541023
fp32,7,V,0.05,HMSC,0.1801522935283,0.180154519316205,2.83433810951136e-06,1.83022125851866e-07,3.01736023536319e-06,1.00001235503507,63560.6221162364,63561.407409952,0.00113373524380454,0.142857142857143,1.98403667665795e-05,1.2610660546981
fp32,7,V,0.05,delta_TA,0.080435320757965,0.080435320757965,0,0,0,1,,,0,3,0,0.0268117735859883
fp32,7,V,0.05,delta_TV,0.0688151326751817,0.0688362187316979,0.00015109325143178,9.72911563588489e-06,0.000160822367067658,1.00030641598289,455.448089329472,455.587645903418,0.060437300572712,3,5.03644171439267e-05,0.0229383775583939
fp32,7,V,0.05,delta_AV,0.00025412904663722,0.0002505472396216,0.000137027450136513,9.09961278959962e-06,0.000146127062926108,0.985905558364866,1.85458494910359,1.82844560978106,0.0548109800546052,3,4.5675816712171e-05,8.47096822124067e-05
fp32,7,V,0.05,delta_TAV,3.40896624977212e-06,2.85958144351186e-06,0.00019655163962296,1.26052067752811e-05,0.000209156846398229,0.838841230447211,0.0173438708336978,0.0145487539508565,0.0786206558491839,7,2.80788056604228e-05,4.86995178538875e-07
fp32,7,V,0.05,g1,1.01653945876315,1.01662460744788,9.33231469292936e-05,6.20793332429082e-06,9.95310802535838e-05,1.00008376328533,10892.683028931,10893.5954358475,0.0373292587717174,3,3.11077156430979e-05,0.338846486254383
fp32,7,V,0.05,g2,0.280895944856187,0.281058071635769,0.000476944247647705,3.15496748405427e-05,0.000508493922488245,1.00057717735892,588.949224655856,589.28915281388,0.190777699059082,15,3.17962831765137e-05,0.0187263963237458
fp32,7,V,0.05,g3,3.40896624977212e-06,2.85958144351186e-06,0.00019655163962296,1.26052067752811e-05,0.000209156846398229,0.838841230447211,0.0173438708336978,0.0145487539508565,0.0786206558491839,7,2.80788056604228e-05,4.86995178538875e-07
fp32,7,V,0.1,T,0.962303023733432,0.962303023733432,0,0,0,1,,,0,1,0,0.962303023733432
fp32,7,V,0.1,A,1.42670057932363e-05,1.42670057932363e-05,0,0,0,1,,,0,1,0,1.42670057932363e-05
fp32,7,V,0.1,V,0.000551695354090173,0.000555669659253095,0.000373292619940834,2.4831700042575e-05,0.00039812431998339,1.00720380393537,1.47791658505763,1.48856320636922,0.0373292619940834,1,0.000373292619940834,0.000551695354090173
fp32,7,V,0.1,TA,0.491592258286544,0.491592258286544,0,0,0,1,,,0,1,0,0.491592258286544
fp32,7,V,0.1,TV,0.550760291719668,0.550845555850257,0.000171020295335779,1.15501105921568e-05,0.000182570405927936,1.00015481168826,3220.43819792448,3220.93675939885,0.0171020295335779,1,0.000171020295335779,0.550760291719668
fp32,7,V,0.1,AV,0.00186682675105893,0.00185085924940285,0.000172982642165059,1.11701167608122e-05,0.00018415275892587,0.991446714781098,10.7919888822002,10.6996819232115,0.0172982642165059,1,0.000172982642165059,0.00186682675105893
fp32,7,V,0.1,TAV,0.226950578258539,0.227073523046628,3.3802913876455e-05,2.21162458249172e-06,3.60145384589467e-05,1.00054172493867,6713.93534557441,6717.57245178776,0.0033802913876455,1,3.3802913876455e-05,0.226950578258539
fp32,7,V,0.1,U,0.112948828751461,0.112967750850362,4.14769577712038e-05,2.75907778250835e-06,4.42360355537135e-05,1.00016752806656,2723.17052216104,2723.62672965355,0.00414769577712038,0.333333333333333,0.000124430873313611,0.338846486254382
fp32,7,V,0.1,B,0.245512142277957,0.245469950099032,3.23781115706017e-05,2.20557774269599e-06,3.45836893132971e-05,0.99982814626383,7582.65786263071,7581.35475454692,0.00323781115706017,0.333333333333333,9.71343347118051e-05,0.736536426833872
fp32,7,V,0.1,U+B,0.172877342350383,0.172871343549441,1.67610262106733e-05,1.11148057639943e-06,1.7872506787073e-05,0.999965300247796,10314.2456898191,10313.8877880495,0.00167610262106733,0.166666666666667,0.00010056615726404,1.0372640541023
fp32,7,V,0.1,HMSC,0.1801522935283,0.180162690881509,1.13325560725008e-05,7.63352035594107e-07,1.20959081080949e-05,1.0000577142428,15896.8808427474,15897.7983191881,0.00113325560725008,0.142857142857143,7.93278925075059e-05,1.2610660546981
fp32,7,V,0.1,delta_TA,0.080435320757965,0.080435320757965,0,0,0,1,,,0,3,0,0.0268117735859883
fp32,7,V,0.1,delta_TV,0.0688151326751817,0.0688293028124829,0.000604072074130709,3.99916438373993e-05,0.000644063717968033,1.00020591600641,113.918745166643,113.942202859703,0.0604072074130709,3,0.00020135735804357,0.0229383775583939
fp32,7,V,0.1,delta_AV,0.00025412904663722,0.000245605262222108,0.000547814783743804,3.70605825771791e-05,0.000584875366320923,0.966458834486245,0.463895926467126,0.448336316416335,0.0547814783743804,3,0.000182604927914601,8.47096822124067e-05
fp32,7,V,0.1,delta_TAV,3.40896624977212e-06,2.26543131147306e-06,0.000785405858923416,5.24024447571202e-05,0.000837808303680401,0.664550818484782,0.00434038810767839,0.00288440846949929,0.0785405858923416,7,0.000112200836989059,4.86995178538875e-07
fp32,7,V,0.1,g1,1.01653945876315,1.01670975765326,0.000373292619940834,2.4831700042575e-05,0.00039812431998339,1.00016752806656,2723.17052216105,2723.62672965355,0.0373292619940834,3,0.000124430873313611,0.338846486254383
fp32,7,V,0.1,g2,0.280895944856187,0.281210463033664,0.00190717084488277,0.000128514197807483,0.00203568504268999,1.00111969639732,147.28410179396,147.449015272122,0.190717084488277,15,0.000127144722992185,0.0187263963237458
fp32,7,V,0.1,g3,3.40896624977212e-06,2.26543131147306e-06,0.000785405858923416,5.24024447571202e-05,0.000837808303680401,0.664550818484782,0.00434038810767839,0.00288440846949929,0.0785405858923416,7,0.000112200836989059,4.86995178538875e-07
fp32,7,AV,0.01,T,0.962303023733432,0.962303023733432,0,0,0,1,,,0,1,0,0.962303023733432
fp32,7,AV,0.01,A,1.42670057932363e-05,1.42409122054091e-05,3.60241680422223e-06,2.43112396666353e-07,3.84552920088858e-06,0.998171053674092,3.96039841267523,3.95315505654924,0.0360241680422223,1,3.60241680422223e-06,1.42670057932363e-05
fp32,7,AV,0.01,V,0.000551695354090173,0.000552092108878234,3.73292504784881e-06,2.48317739509972e-07,3.98124278735878e-06,1.00071915557222,147.791704097595,147.897989325125,0.0373292504784881,1,3.73292504784881e-06,0.000551695354090173
fp32,7,AV,0.01,TA,0.491592258286544,0.491590112064084,1.52363357914199e-06,9.91542644444573e-08,1.62278784358645e-06,0.999995634141052,322644.673244452,322643.264623319,0.0152363357914199,1,1.52363357914199e-06,0.491592258286544
fp32,7,AV,0.01,TV,0.550760291719668,0.550754337828955,1.71373958859312e-06,1.01128978578028e-07,1.81486856717115e-06,0.999989189687778,321379.219681685,321375.745471978,0.0171373958859312,1,1.71373958859312e-06,0.550760291719668
fp32,7,AV,0.01,AV,0.00186682675105893,0.00186672418400229,3.47915026944509e-06,2.1491515356795e-07,3.69406542301304e-06,0.999945058074309,536.575487254444,536.546006763895,0.0347915026944509,1,3.47915026944509e-06,0.00186682675105893
fp32,7,AV,0.01,TAV,0.226950578258539,0.226952579895858,6.34862629927732e-07,3.95497202483626e-08,6.74412350176095e-07,1.00000881970575,357479.819349854,357482.972216671,0.00634862629927732,1,6.34862629927732e-07,0.226950578258539
fp32,7,AV,0.01,U,0.112948828751461,0.112949946465433,8.16908810941356e-07,5.78962491124848e-08,8.74805060053876e-07,1.00000989575532,138263.692640682,138265.060864354,0.00816908810941356,0.333333333333333,2.45072643282407e-06,0.338846486254382
fp32,7,AV,0.01,B,0.245512142277957,0.245509919561855,5.91389635632957e-07,3.57226249996984e-08,6.27112260632667e-07,0.999990946614362,415144.479181122,415140.720718057,0.00591389635632957,0.333333333333333,1.77416890689887e-06,0.736536426833872
fp32,7,AV,0.01,U+B,0.172877342350383,0.172877101164848,3.00262442899877e-07,1.9344743007176e-08,3.1960718590705e-07,0.999998604874809,575754.132554064,575753.32930497,0.00300262442899877,0.166666666666667,1.80157465739926e-06,1.0372640541023
fp32,7,AV,0.01,HMSC,0.1801522935283,0.180152337258337,2.05310752327377e-07,1.3185875196814e-08,2.18496627524193e-07,1.00000024273928,877461.562466242,877461.775460627,0.00205310752327377,0.142857142857143,1.43717526629164e-06,1.2610660546981
fp32,7,AV,0.01,delta_TA,0.080435320757965,0.0804342287634876,5.72232849651306e-06,3.84400064737285e-07,6.10672856125035e-06,0.999986423943273,14056.3969382357,14056.2061077935,0.0572232849651306,3,1.90744283217102e-06,0.0268117735859883
fp32,7,AV,0.01,delta_TV,0.0688151326751817,0.068821667730633,6.04413053453563e-06,3.84773706460778e-07,6.42890424099641e-06,1.0000949653833,11385.4477963337,11386.5290197477,0.0604413053453563,3,2.01471017817854e-06,0.0229383775583939
fp32,7,AV,0.01,delta_AV,0.00025412904663722,0.000253932190201984,1.15488266352331e-05,7.80032757191148e-07,1.23288593924242e-05,0.999225368222008,22.0047503234592,21.9877047445919,0.115488266352331,3,3.84960887841103e-06,8.47096822124067e-05
fp32,7,AV,0.01,delta_TAV,3.40896624977212e-06,3.35813079144316e-06,1.56832827726364e-05,1.0434740482174e-06,1.67267568208537e-05,0.985087720263479,0.217363054609968,0.214121675935239,0.156832827726364,7,2.24046896751948e-06,4.86995178538875e-07
fp32,7,AV,0.01,g1,1.01653945876315,1.01654951818891,7.35217929847221e-06,5.21066242012341e-07,7.87324554048455e-06,1.00000989575532,138263.692640682,138265.060864354,0.0735217929847221,3,2.45072643282407e-06,0.338846486254383
fp32,7,AV,0.01,g2,0.280895944856187,0.280913653434497,3.84617000641321e-05,2.69808683054922e-06,4.11597868946811e-05,1.00006304319672,7303.26388037484,7303.72430147635,0.384617000641321,15,2.56411333760881e-06,0.0187263963237458
fp32,7,AV,0.01,g3,3.40896624977212e-06,3.35813079144316e-06,1.56832827726364e-05,1.0434740482174e-06,1.67267568208537e-05,0.985087720263479,0.217363054609968,0.214121675935239,0.156832827726364,7,2.24046896751948e-06,4.86995178538875e-07
fp32,7,AV,0.05,T,0.962303023733432,0.962303023733432,0,0,0,1,,,0,1,0,0.962303023733432
fp32,7,AV,0.05,A,1.42670057932363e-05,1.41367168377049e-05,9.00603889250489e-05,6.0778574672499e-06,9.61382463922987e-05,0.990867813652029,0.158415991353421,0.156969306999883,0.0360241555700195,1,9.00603889250489e-05,1.42670057932363e-05
fp32,7,AV,0.05,V,0.000551695354090173,0.000553680747571323,9.33231469292936e-05,6.20793332429082e-06,9.95310802535838e-05,1.00359871343202,5.91166685054209,5.93294124544278,0.0373292587717174,1,9.33231469292936e-05,0.000551695354090173
fp32,7,AV,0.05,TA,0.491592258286544,0.491578198286991,3.80817628789627e-05,2.53649750916373e-06,4.06182603881264e-05,0.999971399062301,12908.8629601785,12908.4937545933,0.0152327051515851,1,3.80817628789627e-05,0.491592258286544
fp32,7,AV,0.05,TV,0.550760291719668,0.550763317051985,4.28277039303755e-05,2.6298708559459e-06,4.54575747863214e-05,1.00000549301096,12859.9070502363,12859.9776898466,0.0171310815721502,1,4.28277039303755e-05,0.550760291719668
fp32,7,AV,0.05,AV,0.00186682675105893,0.00186416484933167,8.69057044449121e-05,5.51786422735061e-06,9.24235686722621e-05,0.998574103501703,21.4810611453277,21.4504313754608,0.0347622817779648,1,8.69057044449121e-05,0.00186682675105893
fp32,7,AV,0.05,TAV,0.226950578258539,0.226976230041597,1.58545784310291e-05,1.00019799759931e-06,1.68547764286284e-05,1.00011302805771,14314.5135801512,14316.1315218183,0.00634183137241165,1,1.58545784310291e-05,0.226950578258539
fp32,7,AV,0.05,U,0.112948828751461,0.112954416514073,2.04227110138201e-05,1.44740391462323e-06,2.18701149284426e-05,1.00004947162953,5530.55021319294,5530.82381852421,0.00816908440552803,0.333333333333333,6.12681330414603e-05,0.338846486254382
fp32,7,AV,0.05,B,0.245512142277957,0.245499324541667,1.47728264902356e-05,9.32155649403407e-07,1.57049821396398e-05,0.999947791843728,16619.1718585629,16618.3042022414,0.00590913059609426,0.333333333333333,4.43184794707069e-05,0.736536426833872
fp32,7,AV,0.05,U+B,0.172877342350383,0.172875420824878,7.504431489757e-06,4.91071347167941e-07,7.99550283692462e-06,0.999988885035606,23036.7007262772,23036.4446741689,0.0030017725959028,0.166666666666667,4.5026588938542e-05,1.0372640541023
fp32,7,AV,0.05,HMSC,0.1801522935283,0.180153877044671,5.13224006805216e-06,3.34335548776443e-07,5.46657561682858e-06,1.00000878987628,35102.078456878,35102.3869998047,0.00205289602722086,0.142857142857143,3.59256804763651e-05,1.2610660546981
fp32,7,AV,0.05,delta_TA,0.080435320757965,0.0804312028830602,0.000143041877218637,9.69213379424189e-06,0.000152734011012878,0.999948805141,562.320086410925,562.291298513388,0.0572167508874549,3,4.76806257395458e-05,0.0268117735859883
fp32,7,AV,0.05,delta_TV,0.0688151326751817,0.0688362187316979,0.00015109325143178,9.72911563588489e-06,0.000160822367067658,1.00030641598289,455.448089329472,455.587645903418,0.060437300572712,3,5.03644171439267e-05,0.0229383775583939
fp32,7,AV,0.05,delta_AV,0.00025412904663722,0.000252354545317401,0.000288618718973298,1.96442925878428e-05,0.000308263011561124,0.993017321934268,0.880500916715424,0.874352662277418,0.115447487589319,3,9.6206239657766e-05,8.47096822124067e-05
fp32,7,AV,0.05,delta_TAV,3.40896624977212e-06,3.0823899952938e-06,0.000391867246786751,2.65071487537624e-05,0.000418374395540495,0.904200795622381,0.00869928854152805,0.00786590362059833,0.1567468987147,7,5.59810352552501e-05,4.86995178538875e-07
fp32,7,AV,0.05,g1,1.01653945876315,1.01658974862665,0.000183804399124382,1.3026635231609e-05,0.00019683103435598,1.00004947162953,5530.55021319293,5530.82381852417,0.0735217596497527,3,6.12681330414606e-05,0.338846486254383
fp32,7,AV,0.05,g2,0.280895944856187,0.280989954993701,0.000961373642720144,6.79708769274542e-05,0.00102934451964742,1.00033467958237,292.181866003118,292.279653308009,0.384549457088058,15,6.40915761813429e-05,0.0187263963237458
fp32,7,AV,0.05,g3,3.40896624977212e-06,3.0823899952938e-06,0.000391867246786751,2.65071487537624e-05,0.000418374395540495,0.904200795622381,0.00869928854152805,0.00786590362059833,0.1567468987147,7,5.59810352552501e-05,4.86995178538875e-07
fp32,7,AV,0.1,T,0.962303023733432,0.962303023733432,0,0,0,1,,,0,1,0,0.962303023733432
fp32,7,AV,0.1,A,1.42670057932363e-05,1.40070082792177e-05,0.000360241607692629,2.43114698849992e-05,0.000384553077577624,0.981776308372855,0.0396039921224464,0.0388822611828031,0.0360241607692629,1,0.000360241607692629,1.42670057932363e-05
fp32,7,AV,0.1,V,0.000551695354090173,0.000555669659253095,0.000373292619940834,2.4831700042575e-05,0.00039812431998339,1.00720380393537,1.47791658505763,1.48856320636922,0.0373292619940834,1,0.000373292619940834,0.000551695354090173
fp32,7,AV,0.1,TA,0.491592258286544,0.49155490039072,0.000152157964210892,1.06263153694065e-05,0.000162784279580299,0.999924006338191,3230.80202101806,3230.5565005419,0.0152157964210892,1,0.000152157964210892,0.491592258286544
fp32,7,AV,0.1,TV,0.550760291719668,0.550845555850257,0.000171020295335779,1.15501105921568e-05,0.000182570405927936,1.00015481168826,3220.43819792448,3220.93675939885,0.0171020295335779,1,0.000171020295335779,0.550760291719668
fp32,7,AV,0.1,AV,0.00186682675105893,0.00185618865955237,0.00034679964258782,2.36591121153713e-05,0.000370458754703191,0.994301511106733,5.38301232702739,5.3523372910695,0.034679964258782,1,0.00034679964258782,0.00186682675105893
fp32,7,AV,0.1,TAV,0.226950578258539,0.22703966331096,6.3255372588476e-05,4.27984959104552e-06,6.75352221795215e-05,1.00039253062541,3587.84667564958,3589.25501534905,0.0063255372588476,1,6.3255372588476e-05,0.226950578258539
fp32,7,AV,0.1,U,0.112948828751461,0.112960003671383,8.16908421087363e-05,5.7896134442516e-06,8.74804555529855e-05,1.00009893789999,1382.63758624397,1382.7743815032,0.00816908421087363,0.333333333333333,0.000245072526326209,0.338846486254382
fp32,7,AV,0.1,B,0.245512142277957,0.245481594206476,5.89653029644853e-05,4.09769360362761e-06,6.30629965681161e-05,0.999875574090966,4163.67134458427,4163.1532759923,0.00589653029644853,0.333333333333333,0.000176895908893456,0.736536426833872
fp32,7,AV,0.1,U+B,0.172877342350383,0.172871437450655,2.99973219895582e-05,2.04558124712697e-06,3.20429032366838e-05,0.999965843414482,5763.09253241206,5762.89568484913,0.00299973219895582,0.166666666666667,0.000179983931937349,1.0372640541023
fp32,7,AV,0.1,HMSC,0.1801522935283,0.180158464326875,2.05214967096779e-05,1.39866222310237e-06,2.19201589327802e-05,1.0000342532335,8778.71122545072,8779.01192469612,0.00205214967096779,0.142857142857143,0.000143650476967745,1.2610660546981
fp32,7,AV,0.1,delta_TA,0.080435320757965,0.0804308206140254,0.00057192235783715,3.93646116001723e-05,0.000611286969437312,0.99994405263885,140.640280373281,140.632411920723,0.057192235783715,3,0.000190640785945717,0.0268117735859883
fp32,7,AV,0.1,delta_TV,0.0688151326751817,0.0688293028124829,0.000604072074130709,3.99916438373993e-05,0.000644063717968033,1.00020591600641,113.918745166643,113.942202859703,0.0604072074130709,3,0.00020135735804357,0.0229383775583939
fp32,7,AV,0.1,delta_AV,0.00025412904663722,0.000248638268336073,0.00115333748817835,8.0132915826321e-05,0.0012334704040045,0.97839373981918,0.220342310244858,0.215581536960865,0.115333748817835,3,0.000384445829392785,8.47096822124067e-05
fp32,7,AV,0.1,delta_TAV,3.40896624977212e-06,2.59368531744017e-06,0.001565414299643,0.000109860215169955,0.00167527451481275,0.760842181295737,0.00217767670229508,0.0016568682923311,0.1565414299643,7,0.000223630614234714,4.86995178538875e-07
fp32,7,AV,0.1,g1,1.01653945876315,1.01664003304245,0.000735217578978626,5.21065209982639e-05,0.000787324099976776,1.00009893789999,1382.63758624398,1382.77438150321,0.0735217578978626,3,0.000245072526326209,0.338846486254383
fp32,7,AV,0.1,g2,0.280895944856187,0.281099745382417,0.00384356147066467,0.000275995003494387,0.00411955647415853,1.00072553744531,73.0822043565785,73.1352282324252,0.384356147066467,15,0.000256237431377645,0.0187263963237458
fp32,7,AV,0.1,g3,3.40896624977212e-06,2.59368531744017e-06,0.001565414299643,0.000109860215169955,0.00167527451481275,0.760842181295737,0.00217767670229508,0.0016568682923311,0.1565414299643,7,0.000223630614234714,4.86995178538875e-07
fp32,7,TAV,0.01,T,0.962303023733432,0.962302243544652,2.14106076548867e-06,1.47545091274505e-07,2.28860585676317e-06,0.999999189248334,449451.523863593,449451.159470022,0.0214106076548867,1,2.14106076548867e-06,0.962303023733432
fp32,7,TAV,0.01,A,1.42670057932363e-05,1.42409122054091e-05,3.60241680422223e-06,2.43112396666353e-07,3.84552920088858e-06,0.998171053674092,3.96039841267523,3.95315505654924,0.0360241680422223,1,3.60241680422223e-06,1.42670057932363e-05
fp32,7,TAV,0.01,V,0.000551695354090173,0.000552092108878234,3.73292504784881e-06,2.48317739509972e-07,3.98124278735878e-06,1.00071915557222,147.791704097595,147.897989325125,0.0373292504784881,1,3.73292504784881e-06,0.000551695354090173
fp32,7,TAV,0.01,TA,0.491592258286544,0.491571120431996,2.56980711303467e-06,1.57168559251602e-07,2.72697567228627e-06,0.99995700124607,191295.391701997,191287.166238521,0.0256980711303466,1,2.56980711303467e-06,0.491592258286544
fp32,7,TAV,0.01,TV,0.550760291719668,0.5507688869584,2.77142214210256e-06,1.85356524583993e-07,2.95677866668656e-06,1.00001560613367,198728.40133327,198731.502715265,0.0277142214210256,1,2.77142214210256e-06,0.550760291719668
fp32,7,TAV,0.01,AV,0.00186682675105893,0.00186672418400229,3.47915026944509e-06,2.1491515356795e-07,3.69406542301304e-06,0.999945058074309,536.575487254444,536.546006763895,0.0347915026944509,1,3.47915026944509e-06,0.00186682675105893
fp32,7,TAV,0.01,TAV,0.226950578258539,0.226952645245182,8.85681984752871e-07,5.90361131075186e-08,9.4471809786039e-07,1.00000910765092,256243.868753709,256246.202533416,0.00885681984752871,1,8.85681984752871e-07,0.226950578258539
fp32,7,TAV,0.01,U,0.112948828751461,0.112949857367929,1.04783318518415e-06,6.89569755303439e-08,1.11679016071449e-06,1.00000910692461,107792.757805824,107793.739466343,0.0104783318518415,0.333333333333333,3.14349955555245e-06,0.338846486254382
fp32,7,TAV,0.01,B,0.245512142277957,0.245508683684134,7.4778377149466e-07,4.56608437913009e-08,7.93444615285979e-07,0.999985912738199,328319.698336367,328315.073210822,0.0074778377149466,0.333333333333333,2.24335131448398e-06,0.736536426833872
fp32,7,TAV,0.01,U+B,0.172877342350383,0.17287652751378,3.96649943406029e-07,2.46185803148706e-08,4.21268523720892e-07,0.999995286620028,435843.607756216,435841.553459684,0.00396649943406029,0.166666666666667,2.37989966043618e-06,1.0372640541023
fp32,7,TAV,0.01,HMSC,0.1801522935283,0.180151843635317,2.79869744144985e-07,1.74307712272343e-08,2.97300515372216e-07,0.999997502707438,643700.497453461,643698.889944997,0.00279869744144985,0.142857142857143,1.95908820901489e-06,1.2610660546981
fp32,7,TAV,0.01,delta_TA,0.080435320757965,0.0804416855708132,9.01738175305801e-06,5.91008093842974e-07,9.60838984690099e-06,1.00007912957626,8920.03055439984,8920.73639263785,0.0901738175305801,3,3.005793917686e-06,0.0268117735859883
fp32,7,TAV,0.01,delta_TV,0.0688151326751817,0.0688163161756177,9.22091336922827e-06,5.65769233850111e-07,9.78668260307837e-06,1.00001719825843,7462.94102543348,7463.06937502191,0.0922091336922827,3,3.07363778974276e-06,0.0229383775583939
fp32,7,TAV,0.01,delta_AV,0.00025412904663722,0.000253932190201984,1.15488266352331e-05,7.80032757191148e-07,1.23288593924242e-05,0.999225368222008,22.0047503234592,21.9877047445919,0.115488266352331,3,3.84960887841103e-06,8.47096822124067e-05
fp32,7,TAV,0.01,delta_TAV,3.40896624977212e-06,3.34563616645091e-06,1.9353902105645e-05,1.24407652950275e-06,2.05979786351477e-05,0.981422496240482,0.176138446457153,0.172866233805899,0.19353902105645,7,2.76484315794929e-06,4.86995178538875e-07
fp32,7,TAV,0.01,g1,1.01653945876315,1.01654871631137,9.43049866665738e-06,6.20612779773083e-07,1.00511114464305e-05,1.00000910692461,107792.757805824,107793.739466344,0.0943049866665738,3,3.14349955555246e-06,0.338846486254383
fp32,7,TAV,0.01,g2,0.280895944856187,0.280916776347689,4.82143579050664e-05,3.18398167833296e-06,5.13983395833989e-05,1.00007416088371,5825.98124420257,5826.41330412014,0.482143579050664,15,3.21429052700443e-06,0.0187263963237458
fp32,7,TAV,0.01,g3,3.40896624977212e-06,3.34563616645091e-06,1.9353902105645e-05,1.24407652950275e-06,2.05979786351477e-05,0.981422496240482,0.176138446457153,0.172866233805899,0.19353902105645,7,2.76484315794929e-06,4.86995178538875e-07
fp32,7,TAV,0.05,T,0.962303023733432,0.962299132440138,5.35265605100301e-05,3.6886446497941e-06,5.72152051598242e-05,0.999995956270324,17978.0470585834,17977.974360221,0.021410624204012,1,5.35265605100301e-05,0.962303023733432
fp32,7,TAV,0.05,A,1.42670057932363e-05,1.41367168377049e-05,9.00603889250489e-05,6.0778574672499e-06,9.61382463922987e-05,0.990867813652029,0.158415991353421,0.156969306999883,0.0360241555700195,1,9.00603889250489e-05,1.42670057932363e-05
fp32,7,TAV,0.05,V,0.000551695354090173,0.000553680747571323,9.33231469292936e-05,6.20793332429082e-06,9.95310802535838e-05,1.00359871343202,5.91166685054209,5.93294124544278,0.0373292587717174,1,9.33231469292936e-05,0.000551695354090173
fp32,7,TAV,0.05,TA,0.491592258286544,0.491258852434486,6.42228766337779e-05,4.23706805537128e-06,6.84599446891492e-05,0.999321783761974,7654.47273702454,7649.28134932076,0.0256891506535112,1,6.42228766337779e-05,0.491592258286544
fp32,7,TAV,0.05,TV,0.550760291719668,0.550643172021247,6.92580093068591e-05,5.01912326975134e-06,7.42771325766105e-05,0.999787349051517,7952.29746323538,7950.6063996372,0.0277032037227436,1,6.92580093068591e-05,0.550760291719668
fp32,7,TAV,0.05,AV,0.00186682675105893,0.00186416484933167,8.69057044449121e-05,5.51786422735061e-06,9.24235686722621e-05,0.998574103501703,21.4810611453277,21.4504313754608,0.0347622817779648,1,8.69057044449121e-05,0.00186682675105893
fp32,7,TAV,0.05,TAV,0.226950578258539,0.226952655348012,2.21378242778427e-05,1.49600731622742e-06,2.36338315940701e-05,1.00000915216647,10251.7110719724,10251.8048973388,0.00885512971113707,1,2.21378242778427e-05,0.226950578258539
fp32,7,TAV,0.05,U,0.112948828751461,0.112953972119848,2.61958315874638e-05,1.7239314599287e-06,2.79197630473911e-05,1.00004553715558,4311.70998997844,4311.90633298709,0.0104783326349855,0.333333333333333,7.85874947623915e-05,0.338846486254382
fp32,7,TAV,0.05,B,0.245512142277957,0.245397357401742,1.86826903785813e-05,1.31794040501449e-06,2.00006307835955e-05,0.99953246761993,13141.1556527974,13135.0117370182,0.00747307615143253,0.333333333333333,5.6048071135744e-05,0.736536426833872
fp32,7,TAV,0.05,U+B,0.172877342350383,0.1728323611289,9.91408119491644e-06,6.56342240556317e-07,1.0570423435473e-05,0.999739808462631,17437.5556293636,17433.0185249564,0.00396563247796657,0.166666666666667,5.94844871694986e-05,1.0372640541023
fp32,7,TAV,0.05,HMSC,0.1801522935283,0.18011319925012,6.99615453902761e-06,4.69388125730939e-07,7.4655426647585e-06,0.999782993169756,25750.1878386664,25744.5998720254,0.00279846181561104,0.142857142857143,4.89730817731933e-05,1.2610660546981
fp32,7,TAV,0.05,delta_TA,0.080435320757965,0.0805593244938633,0.000225403414279916,1.50465132795579e-05,0.00024044992755947,1.00154165775346,356.850498538043,357.400639875939,0.0901613657119664,3,7.51344714266387e-05,0.0268117735859883
fp32,7,TAV,0.05,delta_TV,0.0688151326751817,0.0688776613786724,0.000230479278216076,1.45771359816502e-05,0.000245056414197711,1.0009086475759,298.574054933768,298.845353525011,0.0921917112864302,3,7.68264260720252e-05,0.0229383775583939
fp32,7,TAV,0.05,delta_AV,0.00025412904663722,0.000252354545317401,0.000288618718973298,1.96442925878428e-05,0.000308263011561124,0.993017321934268,0.880500916715424,0.874352662277418,0.115447487589319,3,9.6206239657766e-05,8.47096822124067e-05
fp32,7,TAV,0.05,delta_TAV,3.40896624977212e-06,2.17171633449686e-06,0.000483678191987277,3.26790706468248e-05,0.000516357262634075,0.637060086658832,0.00704800486407251,0.0044900025894779,0.193471276794911,7,6.9096884569611e-05,4.86995178538875e-07
fp32,7,TAV,0.05,g1,1.01653945876315,1.01658574907864,0.000235762484287176,1.55153831393582e-05,0.000251277867426519,1.00004553715558,4311.70998997843,4311.90633298708,0.0943049937148702,3,7.85874947623918e-05,0.338846486254383
fp32,7,TAV,0.05,g2,0.280895944856187,0.281313143038063,0.00120519369991076,8.14200484514848e-05,0.00128661374836203,1.00148524102792,233.071202477234,233.417369389579,0.482077479964303,15,8.03462466607172e-05,0.0187263963237458
fp32,7,TAV,0.05,g3,3.40896624977212e-06,2.17171633449686e-06,0.000483678191987277,3.26790706468248e-05,0.000516357262634075,0.637060086658832,0.00704800486407251,0.0044900025894779,0.193471276794911,7,6.9096884569611e-05,4.86995178538875e-07
fp32,7,TAV,0.1,T,0.962303023733432,0.962295236382631,0.00021410632989947,1.4754561480884e-05,0.000228860891380354,0.999991907589804,4494.50992030579,4494.47354888789,0.021410632989947,1,0.00021410632989947,0.962303023733432
fp32,7,TAV,0.1,A,1.42670057932363e-05,1.40070082792177e-05,0.000360241607692629,2.43114698849992e-05,0.000384553077577624,0.981776308372855,0.0396039921224464,0.0388822611828031,0.0360241607692629,1,0.000360241607692629,1.42670057932363e-05
fp32,7,TAV,0.1,V,0.000551695354090173,0.000555669659253095,0.000373292619940834,2.4831700042575e-05,0.00039812431998339,1.00720380393537,1.47791658505763,1.48856320636922,0.0373292619940834,1,0.000373292619940834,0.000551695354090173
fp32,7,TAV,0.1,TA,0.491592258286544,0.490360311153887,0.000256625301988224,2.07140806500004e-05,0.000277339382638224,0.997493965553992,1915.60323349995,1910.80266581192,0.0256625301988224,1,0.000256625301988224,0.491592258286544
fp32,7,TAV,0.1,TV,0.550760291719668,0.550126000704819,0.00027661440077087,2.43298050593223e-05,0.000300944205830193,0.998848335610998,1991.07598948141,1988.78293816853,0.027661440077087,1,0.00027661440077087,0.550760291719668
fp32,7,TAV,0.1,AV,0.00186682675105893,0.00185618865955237,0.00034679964258782,2.36591121153713e-05,0.000370458754703191,0.994301511106733,5.38301232702739,5.3523372910695,0.034679964258782,1,0.00034679964258782,0.00186682675105893
fp32,7,TAV,0.1,TAV,0.226950578258539,0.226932478002677,8.84549576027776e-05,6.4128827252979e-06,9.48678403280755e-05,0.999920245826201,2565.71914575665,2565.51451894598,0.00884549576027776,1,8.84549576027776e-05,0.226950578258539
fp32,7,TAV,0.1,U,0.112948828751461,0.112959114316832,0.000104783338347822,6.89571847046343e-06,0.00011167905681828,1.00009106394006,1077.92737406908,1078.02553438287,0.0104783338347822,0.333333333333333,0.000314350015043467,0.338846486254382
fp32,7,TAV,0.1,B,0.245512142277957,0.245040054598374,7.46031492518543e-05,7.20948343109608e-06,8.18126326829491e-05,0.998077131032287,3290.90855734693,3284.58057140643,0.00746031492518543,0.333333333333333,0.000223809447755563,0.736536426833872
fp32,7,TAV,0.1,U+B,0.172877342350383,0.172685589603685,3.96384391086317e-05,3.09454130979688e-06,4.27329804184291e-05,0.998890816204769,4361.3559524027,4356.51840705506,0.00396384391086316,0.166666666666667,0.00023783063465179,1.0372640541023
fp32,7,TAV,0.1,HMSC,0.1801522935283,0.179982201204813,2.79803202415756e-05,2.27850267502501e-06,3.02588229166005e-05,0.999055841476365,6438.5357984793,6432.45680002543,0.00279803202415756,0.142857142857143,0.00019586224169103,1.2610660546981
fp32,7,TAV,0.1,delta_TA,0.080435320757965,0.0809128019119373,0.000901176929894804,6.37589814088783e-05,0.00096493591130366,1.00593621246826,89.2558587439143,89.7857004854556,0.0901176929894804,3,0.000300392309964935,0.0268117735859883
fp32,7,TAV,0.1,delta_TV,0.0688151326751817,0.0690818869618689,0.000921330156050836,6.27984380124538e-05,0.000984128594063152,1.0038763899206,74.6910672827089,74.9805989830828,0.0921330156050836,3,0.000307110052016945,0.0229383775583939
fp32,7,TAV,0.1,delta_AV,0.00025412904663722,0.000248638268336073,0.00115333748817835,8.0132915826321e-05,0.0012334704040045,0.97839373981918,0.220342310244858,0.215581536960865,0.115333748817835,3,0.000384445829392785,8.47096822124067e-05
fp32,7,TAV,0.1,delta_TAV,3.40896624977212e-06,1.51783332281924e-07,0.0019327517559059,0.0001468673244959,0.00207961908040158,0.0445247389269607,0.00176378898084318,7.85322438942925e-05,0.19327517559059,7,0.000276107393700842,4.86995178538875e-07
fp32,7,TAV,0.1,g1,1.01653945876315,1.01663202885149,0.000943050045130401,6.20614662341704e-05,0.00100511151136442,1.00009106394006,1077.92737406909,1078.02553438287,0.0943050045130401,3,0.000314350015043467,0.338846486254383
fp32,7,TAV,0.1,g2,0.280895944856187,0.282511195799729,0.00481861768476099,0.00034421787573924,0.00516283556049983,1.00575035337149,58.2938849339569,58.6290953717242,0.481861768476099,15,0.000321241178984066,0.0187263963237458
fp32,7,TAV,0.1,g3,3.40896624977212e-06,1.51783332281924e-07,0.0019327517559059,0.0001468673244959,0.00207961908040158,0.0445247389269607,0.00176378898084318,7.85322438942925e-05,0.19327517559059,7,0.000276107393700842,4.86995178538875e-07
fp32,22,T,0.01,T,1.07361920515374,1.07357296457464,2.15348833438432e-06,1.47476452014395e-07,2.30096478639872e-06,0.999956930186348,498548.883693249,498527.411285733,0.0215348833438432,1,2.15348833438432e-06,1.07361920515374
fp32,22,T,0.01,A,4.08502264301857e-07,4.08502264301857e-07,0,0,0,1,,,0,1,0,4.08502264301857e-07
fp32,22,T,0.01,V,0.00175058738429629,0.00175058738429629,0,0,0,1,,,0,1,0,0.00175058738429629
fp32,22,T,0.01,TA,0.332373765911423,0.332353611863272,1.07006486500857e-06,7.27721432707587e-08,1.14283700827932e-06,0.999939363300542,310610.858070517,310592.023653268,0.0107006486500857,1,1.07006486500857e-06,0.332373765911423
fp32,22,T,0.01,TV,0.643504690998105,0.643502231025364,1.32995655807612e-06,8.84300785310852e-08,1.4183866366072e-06,0.999996177226405,483853.91770163,483852.06803765,0.0132995655807612,1,1.32995655807612e-06,0.643504690998105
fp32,22,T,0.01,AV,0.00331984296046712,0.00331984296046712,0,0,0,1,,,0,1,0,0.00331984296046712
fp32,22,T,0.01,TAV,0.240944622540625,0.240943200313336,2.22052099980842e-07,1.50693877862018e-08,2.37121487767044e-07,0.999994097285618,1085081.48565771,1085075.08073161,0.00222052099980842,1,2.22052099980842e-07,0.240944622540625
fp32,22,T,0.01,U,0.129272640209403,0.129267291729512,2.39276481598258e-07,1.63862724460432e-08,2.55662754044301e-07,0.999958626358347,540264.71530307,540242.362584341,0.00239276481598258,0.333333333333333,7.17829444794774e-07,0.38781792062821
fp32,22,T,0.01,B,0.229225238969573,0.229219170491783,2.33118494422023e-07,1.48988413657143e-08,2.4801733578774e-07,0.99997352613605,983299.242464213,983273.210733846,0.00233118494422023,0.333333333333333,6.9935548326607e-07,0.68767571690872
fp32,22,T,0.01,U+B,0.17569501040567,0.175689236328118,1.15965829481894e-07,7.76232067450114e-09,1.23728150156395e-07,0.999967135790944,1515058.45463815,1515008.66344036,0.00115965829481894,0.166666666666667,6.95794976891367e-07,1.05417006243402
fp32,22,T,0.01,HMSC,0.184386865469413,0.184381617574637,8.44195617222155e-08,5.5921131254203e-09,9.00116748476358e-08,0.999971538673524,2184172.2665671,2184110.10212714,0.000844195617222155,0.142857142857143,5.90936932055508e-07,1.29070805828589
fp32,22,T,0.01,delta_TA,0.211854416513738,0.211849966213071,3.49037936798877e-06,2.4615168332126e-07,3.73653105131003e-06,0.999978993590316,60696.6733922143,60695.3983730265,0.0349037936798877,3,1.16345978932959e-06,0.0706181388379126
fp32,22,T,0.01,delta_TV,0.076070359183882,0.0760588967525056,3.29340364669888e-06,2.12125922533176e-07,3.50552956923206e-06,0.999849318032681,23097.7940587788,23094.3136377293,0.0329340364669888,3,1.09780121556629e-06,0.0253567863946273
fp32,22,T,0.01,delta_AV,0.000229186755719815,0.000229186755719815,0,0,0,1,,,0,3,0,7.63955852399384e-05
fp32,22,T,0.01,delta_TAV,0.0177347979143591,0.0177335328502975,4.69812394972287e-06,2.99572082746021e-07,4.99769603246889e-06,0.999928667692308,3774.86803331472,3774.59876326667,0.0469812394972287,7,6.71160564246125e-07,0.00253354255919416
fp32,22,T,0.01,g1,1.16345376188463,1.1634056255656,2.15348833438432e-06,1.47476452014395e-07,2.30096478639872e-06,0.999958626358346,540264.71530307,540242.362584341,0.0215348833438432,3,7.17829444794774e-07,0.387817920628209
fp32,22,T,0.01,g2,0.519763274278022,0.519726341047297,1.08655896330042e-05,7.28240340396621e-07,1.15938299734008e-05,0.999928942207822,47835.7173272258,47832.3182267653,0.108655896330042,15,7.24372642200278e-07,0.0346508849518681
fp32,22,T,0.01,g3,0.0177347979143591,0.0177335328502975,4.69812394972287e-06,2.99572082746021e-07,4.99769603246889e-06,0.999928667692308,3774.86803331472,3774.59876326667,0.0469812394972287,7,6.71160564246125e-07,0.00253354255919416
fp32,22,T,0.05,T,1.07361920515374,1.0733880275357,5.38371741640212e-05,3.68691587833521e-06,5.75240900423564e-05,0.999784674475895,19941.9680141984,19937.673999484,0.0215348696656085,1,5.38371741640212e-05,1.07361920515374
fp32,22,T,0.05,A,4.08502264301857e-07,4.08502264301857e-07,0,0,0,1,,,0,1,0,4.08502264301857e-07
fp32,22,T,0.05,V,0.00175058738429629,0.00175058738429629,0,0,0,1,,,0,1,0,0.00175058738429629
fp32,22,T,0.05,TA,0.332373765911423,0.332211790582498,2.67528773456176e-05,1.88230968184527e-06,2.86351870274628e-05,0.999512671138529,12423.8511475802,12417.7966463454,0.010701150938247,1,2.67528773456176e-05,0.332373765911423
fp32,22,T,0.05,TV,0.643504690998105,0.643461616083272,3.32393665476922e-05,2.23822885341921e-06,3.54775954011114e-05,0.999933062003378,19359.7158379898,19358.4199373964,0.0132957466190769,1,3.32393665476922e-05,0.643504690998105
fp32,22,T,0.05,AV,0.00331984296046712,0.00331984296046712,0,0,0,1,,,0,1,0,0.00331984296046712
fp32,22,T,0.05,TAV,0.240944622540625,0.240877005952969,5.55345165634613e-06,4.03738222599625e-07,5.95718987894576e-06,0.999719368762234,43386.4625912947,43374.2869945954,0.00222138066253845,1,5.55345165634613e-06,0.240944622540625
fp32,22,T,0.05,U,0.129272640209403,0.129245900688341,5.9819082404468e-06,4.09657319815017e-07,6.39156556026158e-06,0.999793154057822,21610.6023384517,21606.13227305,0.00239276329617872,0.333333333333333,1.79457247213404e-05,0.38781792062821
fp32,22,T,0.05,B,0.229225238969573,0.229171828992862,5.82660196020012e-06,3.88268428229379e-07,6.21487038842926e-06,0.999766997836053,39341.1529627983,39331.9863890258,0.00233064078408005,0.333333333333333,1.74798058806004e-05,0.68767571690872
fp32,22,T,0.05,U+B,0.17569501040567,0.175656044041724,2.89911707562499e-06,2.00115146932834e-07,3.09923222255793e-06,0.999778215876159,60602.9373159391,60589.4965465843,0.00115964683024999,0.166666666666667,1.73947024537499e-05,1.05417006243402
fp32,22,T,0.05,HMSC,0.184386865469413,0.184344199421147,2.11066826999292e-06,1.47707320282414e-07,2.25837559027533e-06,0.999768605816054,87359.4719221466,87339.2574484312,0.000844267307997169,0.142857142857143,1.47746778899505e-05,1.29070805828589
fp32,22,T,0.05,delta_TA,0.211854416513738,0.21188105151495,8.72522141570383e-05,6.16551523369101e-06,9.34177293907294e-05,1.00012572313408,2428.0692307984,2428.37449527186,0.0349008856628153,3,2.90840713856794e-05,0.0706181388379126
fp32,22,T,0.05,delta_TV,0.076070359183882,0.0760236374621777,8.2322755147637e-05,5.3060415010615e-06,8.76287966486985e-05,0.999385809108757,924.050210023438,923.482666801391,0.0329291020590548,3,2.74409183825457e-05,0.0253567863946273
fp32,22,T,0.05,delta_AV,0.000229186755719815,0.000229186755719815,0,0,0,1,,,0,3,0,7.63955852399384e-05
fp32,22,T,0.05,delta_TAV,0.0177347979143591,0.0177313093340593,0.00011742894204519,7.50096042408375e-06,0.000124929902469274,0.999803291792964,151.025782958466,150.996074947484,0.046971576818076,7,1.67755631493129e-05,0.00253354255919416
fp32,22,T,0.05,g1,1.16345376188463,1.16321310619507,5.38371741640212e-05,3.68691587833521e-06,5.75240900423564e-05,0.99979315405782,21610.6023384517,21606.1322730499,0.0215348696656085,3,1.79457247213404e-05,0.387817920628209
fp32,22,T,0.05,g2,0.519763274278022,0.519682848973579,0.000271604868464532,1.81964522530405e-05,0.000289801320717573,0.999845265511391,1913.67436532492,1913.37825390064,0.108641947385813,15,1.81069912309688e-05,0.0346508849518681
fp32,22,T,0.05,g3,0.0177347979143591,0.0177313093340593,0.00011742894204519,7.50096042408375e-06,0.000124929902469274,0.999803291792964,151.025782958466,150.996074947484,0.046971576818076,7,1.67755631493129e-05,0.00253354255919416
fp32,22,T,0.1,T,1.07361920515374,1.07315687070656,0.000215348767663769,1.47476953084605e-05,0.000230096462972229,0.999569368315173,4985.49035966631,4983.34344955303,0.0215348767663769,1,0.000215348767663769,1.07361920515374
fp32,22,T,0.1,A,4.08502264301857e-07,4.08502264301857e-07,0,0,0,1,,,0,1,0,4.08502264301857e-07
fp32,22,T,0.1,V,0.00175058738429629,0.00175058738429629,0,0,0,1,,,0,1,0,0.00175058738429629
fp32,22,T,0.1,TA,0.332373765911423,0.331897511155145,0.00010697028711322,8.16763787747428e-06,0.000115137924990694,0.998567110869982,3107.15970650459,3102.70749113591,0.010697028711322,1,0.00010697028711322,0.332373765911423
fp32,22,T,0.1,TV,0.643504690998105,0.643340290988404,0.000132856710186947,9.22269786358899e-06,0.000142079408050536,0.999744523991821,4843.59946962867,4842.36204617095,0.0132856710186947,1,0.000132856710186947,0.643504690998105
fp32,22,T,0.1,AV,0.00331984296046712,0.00331984296046712,0,0,0,1,,,0,1,0,0.00331984296046712
fp32,22,T,0.1,TAV,0.240944622540625,0.240658985316713,2.22259723910968e-05,2.03917934345747e-06,2.42651517345543e-05,0.998814510899224,10840.6785674377,10827.827061151,0.00222259723910968,1,2.22259723910968e-05,0.240944622540625
fp32,22,T,0.1,U,0.129272640209403,0.129219163458462,2.39276408515299e-05,1.63863281205116e-06,2.55662736635801e-05,0.999586325839294,5402.64880317851,5400.41386696926,0.00239276408515299,0.333333333333333,7.17829225545897e-05,0.38781792062821
fp32,22,T,0.1,B,0.229225238969573,0.22906067594749,2.32893319436375e-05,1.72080244510178e-06,2.50101343887384e-05,0.999282090301998,9842.4995411771,9835.4335153039,0.00232893319436375,0.333333333333333,6.98679958309125e-05,0.68767571690872
fp32,22,T,0.1,U+B,0.17569501040567,0.175591801448789,1.15954408892099e-05,8.52967752956054e-07,1.24484086421665e-05,0.9994125675132,15152.0767588201,15143.1759366895,0.00115954408892099,0.166666666666667,6.95726453352595e-05,1.05417006243402
fp32,22,T,0.1,HMSC,0.184386865469413,0.184260540280809,8.44404404709026e-06,6.70400059976447e-07,9.11444410706662e-06,0.999314890524976,21836.322079934,21821.3618087774,0.000844404404709026,0.142857142857143,5.91083083296318e-05,1.29070805828589
fp32,22,T,0.1,delta_TA,0.211854416513738,0.212029419285088,0.000348878587325685,2.5043651613844e-05,0.000373922238939528,1.00082605203248,607.243964548526,607.74557965965,0.0348878587325685,3,0.000116292862441895,0.0706181388379126
fp32,22,T,0.1,delta_TV,0.076070359183882,0.0760038219892756,0.000329162828446969,2.13701529520989e-05,0.000350532981399068,0.999125320357098,231.102520119879,230.900379450107,0.0329162828446969,3,0.000109720942815656,0.0253567863946273
fp32,22,T,0.1,delta_AV,0.000229186755719815,0.000229186755719815,0,0,0,1,,,0,3,0,7.63955852399384e-05
fp32,22,T,0.1,delta_TAV,0.0177347979143591,0.0177351978989315,0.000469434859850857,3.02766437982899e-05,0.000499711503649146,1.00002255365831,37.7790390768884,37.779891132427,0.0469434859850857,7,6.70621228358367e-05,0.00253354255919416
fp32,22,T,0.1,g1,1.16345376188463,1.16297247112616,0.000215348767663769,1.47476953084605e-05,0.000230096462972229,0.999586325839293,5402.64880317851,5400.41386696926,0.0215348767663769,3,7.17829225545896e-05,0.387817920628209
fp32,22,T,0.1,g2,0.519763274278022,0.51986337302638,0.00108603282443773,7.35341596556755e-05,0.00115956698409339,1.00019258526585,478.588917924391,478.681087098384,0.108603282443773,15,7.24021882958485e-05,0.0346508849518681
fp32,22,T,0.1,g3,0.0177347979143591,0.0177351978989315,0.000469434859850857,3.02766437982899e-05,0.000499711503649146,1.00002255365831,37.7790390768884,37.779891132427,0.0469434859850857,7,6.70621228358367e-05,0.00253354255919416
fp32,22,A,0.01,T,1.07361920515374,1.07361920515374,0,0,0,1,,,0,1,0,1.07361920515374
fp32,22,A,0.01,A,4.08502264301857e-07,4.20791345350646e-07,3.40532110728336e-06,2.39570585895643e-07,3.644891693179e-06,1.03008326298947,0.119959983635066,0.123568771370973,0.0340532110728336,1,3.40532110728336e-06,4.08502264301857e-07
fp32,22,A,0.01,V,0.00175058738429629,0.00175058738429629,0,0,0,1,,,0,1,0,0.00175058738429629
fp32,22,A,0.01,TA,0.332373765911423,0.332358097958042,1.62315287594022e-06,1.03687183314306e-07,1.72684005925453e-06,0.999952860439096,204770.462990982,204760.81020127,0.0162315287594022,1,1.62315287594022e-06,0.332373765911423
fp32,22,A,0.01,TV,0.643504690998105,0.643504690998105,0,0,0,1,,,0,1,0,0.643504690998105
fp32,22,A,0.01,AV,0.00331984296046712,0.00332182623949996,1.66162407118225e-06,1.12851763551568e-07,1.77447583473381e-06,1.00059740146039,1997.95069055845,1999.14426921877,0.0166162407118225,1,1.66162407118225e-06,0.00331984296046712
fp32,22,A,0.01,TAV,0.240944622540625,0.240938112417228,2.54669922005442e-07,1.78428471458158e-08,2.72512769151258e-07,0.999972980831329,946105.533952598,946079.970967595,0.00254669922005442,1,2.54669922005442e-07,0.240944622540625
fp32,22,A,0.01,U,0.129272640209403,0.129274927525281,3.78369011920373e-07,2.66189539884031e-08,4.04987965908768e-07,1.0000176937353,341657.578017009,341663.623215759,0.00378369011920373,0.333333333333333,1.13510703576112e-06,0.38781792062821
fp32,22,A,0.01,B,0.229225238969573,0.229226394227015,3.27527502784985e-07,2.02247530594009e-08,3.47752255844384e-07,1.00000503983526,699865.620506546,699869.147713977,0.00327527502784985,0.333333333333333,9.82582508354955e-07,0.68767571690872
fp32,22,A,0.01,U+B,0.17569501040567,0.175696849392632,1.4924758930928e-07,1.0293612320124e-08,1.59541201629406e-07,1.00001046692765,1177205.01362058,1177217.33534028,0.0014924758930928,0.166666666666667,8.95485535855682e-07,1.05417006243402
fp32,22,A,0.01,HMSC,0.184386865469413,0.184387666679679,1.03764085066826e-07,7.03729309418612e-09,1.10801378161013e-07,1.00000434526757,1776981.55725716,1776989.2787175,0.00103764085066826,0.142857142857143,7.26348595467779e-07,1.29070805828589
fp32,22,A,0.01,delta_TA,0.211854416513738,0.211875710430484,5.19480984398268e-06,3.34481331667142e-07,5.52929117564982e-06,1.00010051202659,40781.9386804188,40786.0377557239,0.0519480984398268,3,1.73160328132756e-06,0.0706181388379126
fp32,22,A,0.01,delta_TV,0.076070359183882,0.076070359183882,0,0,0,1,,,0,3,0,0.0253567863946273
fp32,22,A,0.01,delta_AV,0.000229186755719815,0.00022941890895823,5.88076473492063e-06,4.12222106895815e-07,6.29298684181644e-06,1.00101294351711,38.9722707930959,39.0117475021429,0.0588076473492063,3,1.96025491164021e-06,7.63955852399384e-05
fp32,22,A,0.01,delta_TAV,0.0177347979143591,0.0177346092664556,7.84145062563941e-06,4.89545511390266e-07,8.33099613702967e-06,0.999989362838838,2261.67309609413,2261.64903831291,0.0784145062563941,7,1.1202072322342e-06,0.00253354255919416
fp32,22,A,0.01,g1,1.16345376188463,1.16347434772753,3.40532110728336e-06,2.39570585895643e-07,3.644891693179e-06,1.0000176937353,341657.578017008,341663.623215758,0.0340532110728336,3,1.13510703576112e-06,0.387817920628209
fp32,22,A,0.01,g2,0.519763274278022,0.51978557422513,1.85293427886267e-05,1.24235176092878e-06,1.97716945495553e-05,1.00004290404538,28050.8208093086,28052.0243029977,0.185293427886267,15,1.23528951924178e-06,0.0346508849518681
fp32,22,A,0.01,g3,0.0177347979143591,0.0177346092664556,7.84145062563941e-06,4.89545511390266e-07,8.33099613702967e-06,0.999989362838838,2261.67309609413,2261.64903831291,0.0784145062563941,7,1.1202072322342e-06,0.00253354255919416
fp32,22,A,0.05,T,1.07361920515374,1.07361920515374,0,0,0,1,,,0,1,0,1.07361920515374
fp32,22,A,0.05,A,4.08502264301857e-07,4.71769961628986e-07,8.5133016033049e-05,5.98931500396105e-06,9.112233103701e-05,1.15487722555285,0.00479840000198366,0.00554156288138368,0.0340532064132196,1,8.5133016033049e-05,4.08502264301857e-07
fp32,22,A,0.05,V,0.00175058738429629,0.00175058738429629,0,0,0,1,,,0,1,0,0.00175058738429629
fp32,22,A,0.05,TA,0.332373765911423,0.332299971274734,4.05554117719876e-05,2.59629556755247e-06,4.31517073395401e-05,0.999777976951681,8195.54657169083,8193.72697145834,0.016222164708795,1,4.05554117719876e-05,0.332373765911423
fp32,22,A,0.05,TV,0.643504690998105,0.643504690998105,0,0,0,1,,,0,1,0,0.643504690998105
fp32,22,A,0.05,AV,0.00331984296046712,0.00332866261547654,4.15138233611296e-05,2.82413179158508e-06,4.43379551527143e-05,1.00265664825549,79.9695786048839,80.1820296463767,0.0166055293444518,1,4.15138233611296e-05,0.00331984296046712
fp32,22,A,0.05,TAV,0.240944622540625,0.240900751686287,6.36739775687408e-06,4.52971485339605e-07,6.82036924221369e-06,0.99981792142163,37840.3598676567,37833.469948727,0.00254695910274963,1,6.36739775687408e-06,0.240944622540625
fp32,22,A,0.05,U,0.129272640209403,0.129284077184125,9.45922400367208e-06,6.65479444884562e-07,1.01247034485569e-05,1.00008847173465,13666.3049906863,13667.514072395,0.00378368960146883,0.333333333333333,2.83776720110162e-05,0.38781792062821
fp32,22,A,0.05,B,0.229225238969573,0.22922922269622,8.18455098003168e-06,5.06521597100392e-07,8.69107257713191e-06,1.00001737909257,28007.0634942378,28007.5502315867,0.00327382039201267,0.333333333333333,2.4553652940095e-05,0.68767571690872
fp32,22,A,0.05,U+B,0.17569501040567,0.1757034208456,3.73162137046652e-06,2.57254647962685e-07,3.98887601842935e-06,1.00004786954342,47082.7538389043,47085.0076688336,0.00149264854818661,0.166666666666667,2.23897282227991e-05,1.05417006243402
fp32,22,A,0.05,HMSC,0.184386865469413,0.184388767677288,2.59435991134671e-06,1.75652559058253e-07,2.77001247040497e-06,1.00001031639575,71072.1996061445,71072.9328150825,0.00103774396453868,0.142857142857143,1.8160519379427e-05,1.29070805828589
fp32,22,A,0.05,delta_TA,0.211854416513738,0.211957270471968,0.000129831012619901,8.37148137635156e-06,0.000138202493996252,1.00048549357584,1631.77050104333,1632.56271513882,0.0519324050479602,3,4.32770042066335e-05,0.0706181388379126
fp32,22,A,0.05,delta_TV,0.076070359183882,0.076070359183882,0,0,0,1,,,0,3,0,0.0253567863946273
fp32,22,A,0.05,delta_AV,0.000229186755719815,0.000230058719500438,0.000146959860095854,1.03144180419161e-05,0.000157274278137759,1.00380459934469,1.55951941959069,1.56545276615249,0.0587839440383417,3,4.89866200319514e-05,7.63955852399384e-05
fp32,22,A,0.05,delta_TAV,0.0177347979143591,0.0177322791006297,0.000195971071452203,1.22924921663659e-05,0.000208263563618548,0.999857973361658,90.4970197026483,90.4841667151599,0.0783884285808813,7,2.79958673503148e-05,0.00253354255919416
fp32,22,A,0.05,g1,1.16345376188463,1.16355669465713,8.5133016033049e-05,5.98931500396105e-06,9.112233103701e-05,1.00008847173465,13666.3049906862,13667.514072395,0.0340532064132196,3,2.83776720110163e-05,0.387817920628209
fp32,22,A,0.05,g2,0.519763274278022,0.519882879857542,0.00046310423398556,3.10896384921635e-05,0.000494193872477683,1.00023011548803,1122.34619365244,1122.60446289453,0.185241693594224,15,3.08736155990373e-05,0.0346508849518681
fp32,22,A,0.05,g3,0.0177347979143591,0.0177322791006297,0.000195971071452203,1.22924921663659e-05,0.000208263563618548,0.999857973361658,90.4970197026483,90.4841667151599,0.0783884285808813,7,2.79958673503148e-05,0.00253354255919416
fp32,22,A,0.1,T,1.07361920515374,1.07361920515374,0,0,0,1,,,0,1,0,1.07361920515374
fp32,22,A,0.1,A,4.08502264301857e-07,5.39594260947551e-07,0.000340532078721882,2.39572854095295e-05,0.000364489364131408,1.32090886171643,0.0011995999491005,0.00158456220328143,0.0340532078721882,1,0.000340532078721882,4.08502264301857e-07
fp32,22,A,0.1,V,0.00175058738429629,0.00175058738429629,0,0,0,1,,,0,1,0,0.00175058738429629
fp32,22,A,0.1,TA,0.332373765911423,0.332236637469177,0.000161967432578279,1.06701966382584e-05,0.000172637629216537,0.999587426998429,2052.10245430535,2051.25581223625,0.0161967432578279,1,0.000161967432578279,0.332373765911423
fp32,22,A,0.1,TV,0.643504690998105,0.643504690998105,0,0,0,1,,,0,1,0,0.643504690998105
fp32,22,A,0.1,AV,0.00331984296046712,0.00333476990279644,0.000165766858090721,1.13588218276073e-05,0.000177125679918313,1.00449627964548,20.0271815410185,20.1172293497376,0.0165766858090721,1,0.000165766858090721,0.00331984296046712
fp32,22,A,0.1,TAV,0.240944622540625,0.240828618125587,2.54642282469951e-05,1.88296397413338e-06,2.73471922211285e-05,0.999518543249421,9462.08226707432,9457.5266836923,0.00254642282469951,1,2.54642282469951e-05,0.240944622540625
fp32,22,A,0.1,U,0.129272640209403,0.129295515233055,3.78368976357642e-05,2.66192060105884e-06,4.04988182368237e-05,1.00017695177893,3416.57610129251,3417.18067051149,0.00378368976357642,0.333333333333333,0.000113510692907293,0.38781792062821
fp32,22,A,0.1,B,0.229225238969573,0.229228573785576,3.26933500243012e-05,2.07432658899263e-06,3.4767676613293e-05,1.00001454820603,7011.37200070316,7011.47400358756,0.00326933500243012,0.333333333333333,9.80800500729035e-05,0.68767571690872
fp32,22,A,0.1,U+B,0.17569501040567,0.175709803835464,1.49268727639642e-05,1.03982019346407e-06,1.59666929574289e-05,1.00008419948728,11770.3830657567,11771.374125976,0.00149268727639642,0.166666666666667,8.95612365837853e-05,1.05417006243402
fp32,22,A,0.1,HMSC,0.184386865469413,0.184385356242943,1.03778897639766e-05,7.11532900054638e-07,1.10894226640312e-05,0.999991814891662,17767.2792506864,17767.1338235809,0.00103778897639766,0.142857142857143,7.26452283478362e-05,1.29070805828589
fp32,22,A,0.1,delta_TA,0.211854416513738,0.212051800722226,0.000518976356749618,3.37992037170656e-05,0.000552775560466677,1.00093169739737,408.215930761462,408.596264481719,0.0518976356749618,3,0.000172992118916539,0.0706181388379126
fp32,22,A,0.1,delta_TV,0.076070359183882,0.076070359183882,0,0,0,1,,,0,3,0,0.0253567863946273
fp32,22,A,0.1,delta_AV,0.000229186755719815,0.000230216120955822,0.000587226900801018,4.13370833136155e-05,0.000628563984114566,1.00449138185483,0.390286540700347,0.392039466587432,0.0587226900801018,3,0.000195742300267006,7.63955852399384e-05
fp32,22,A,0.1,delta_TAV,0.0177347979143591,0.0177259570914608,0.000783127840180734,4.97984851622806e-05,0.000832926325342917,0.999501498526172,22.646108341987,22.634819223602,0.0783127840180734,7,0.000111875405740105,0.00253354255919416
fp32,22,A,0.1,g1,1.16345376188463,1.1636596370975,0.000340532078721882,2.39572854095295e-05,0.000364489364131408,1.00017695177893,3416.57610129247,3417.18067051144,0.0340532078721882,3,0.000113510692907294,0.387817920628209
fp32,22,A,0.1,g2,0.519763274278022,0.520023438642135,0.00185117808398197,0.000124883476430565,0.00197606156041245,1.00050054395335,280.774323537791,280.914863427693,0.185117808398197,15,0.000123411872265465,0.0346508849518681
fp32,22,A,0.1,g3,0.0177347979143591,0.0177259570914608,0.000783127840180734,4.97984851622806e-05,0.000832926325342917,0.999501498526172,22.646108341987,22.634819223602,0.0783127840180734,7,0.000111875405740105,0.00253354255919416
fp32,22,V,0.01,T,1.07361920515374,1.07361920515374,0,0,0,1,,,0,1,0,1.07361920515374
fp32,22,V,0.01,A,4.08502264301857e-07,4.08502264301857e-07,0,0,0,1,,,0,1,0,4.08502264301857e-07
fp32,22,V,0.01,V,0.00175058738429629,0.00175220382171242,3.9492504384502e-06,2.90608163661403e-07,4.2398586021116e-06,1.00092336859652,443.270795706557,443.680098039069,0.039492504384502,1,3.9492504384502e-06,0.00175058738429629
fp32,22,V,0.01,TA,0.332373765911423,0.332373765911423,0,0,0,1,,,0,1,0,0.332373765911423
fp32,22,V,0.01,TV,0.643504690998105,0.643520353049761,1.87567320841421e-06,1.43667894482666e-07,2.01934110289688e-06,1.00002433867519,343079.321126603,343087.671222763,0.0187567320841421,1,1.87567320841421e-06,0.643504690998105
fp32,22,V,0.01,AV,0.00331984296046712,0.00332069480616468,1.70405854890688e-06,1.12168716170234e-07,1.81622726507711e-06,1.00025659216647,1948.19770869771,1948.69760096849,0.0170405854890688,1,1.70405854890688e-06,0.00331984296046712
fp32,22,V,0.01,TAV,0.240944622540625,0.240940222568695,2.63411242030676e-07,1.60212576935795e-08,2.79432499724255e-07,0.999981738658933,914708.957306256,914692.253494009,0.00263411242030676,1,2.63411242030676e-07,0.240944622540625
fp32,22,V,0.01,U,0.129272640209403,0.129277269375046,4.38805604272245e-07,3.22897959623769e-08,4.71095400234608e-07,1.00003580932234,294601.16040177,294611.709869685,0.00438805604272245,0.333333333333333,1.31641681281674e-06,0.38781792062821
fp32,22,V,0.01,B,0.229225238969573,0.229230714183876,3.16879774749511e-07,2.21006002509646e-08,3.38980375000472e-07,1.00002388573932,723382.358974385,723399.637496838,0.00316879774749511,0.333333333333333,9.50639324248533e-07,0.68767571690872
fp32,22,V,0.01,U+B,0.17569501040567,0.175700105492241,1.53852822451619e-07,1.08383069043486e-08,1.6469112935597e-07,1.00002899960881,1141968.06796261,1142001.18458985,0.00153852822451619,0.166666666666667,9.23116934709714e-07,1.05417006243402
fp32,22,V,0.01,HMSC,0.184386865469413,0.184390789526571,1.09594845328566e-07,7.99255285803949e-09,1.17587398186606e-07,1.00002128165229,1682441.03923519,1682476.84436038,0.00109594845328566,0.142857142857143,7.67163917299964e-07,1.29070805828589
fp32,22,V,0.01,delta_TA,0.211854416513738,0.211854416513738,0,0,0,1,,,0,3,0,0.0706181388379126
fp32,22,V,0.01,delta_TV,0.076070359183882,0.0760756274355055,6.72506390819218e-06,5.18114702642481e-07,7.24317861083466e-06,1.00006925498552,11311.4700800414,11312.2534557379,0.0672506390819218,3,2.24168796939739e-06,0.0253567863946273
fp32,22,V,0.01,delta_AV,0.000229186755719815,0.000228825964157949,6.01563552896685e-06,4.18272752696698e-07,6.43390828166355e-06,0.998425774819607,38.0985108915294,38.0385352563485,0.0601563552896685,3,2.00521184298895e-06,7.63955852399384e-05
fp32,22,V,0.01,delta_TAV,0.0177347979143591,0.0177341791443705,8.06583822706845e-06,5.93119560983655e-07,8.65895778805209e-06,0.999965109837075,2198.75447722746,2198.67776232552,0.0806583822706845,7,1.15226260386692e-06,0.00253354255919416
fp32,22,V,0.01,g1,1.16345376188463,1.16349542437542,3.9492504384502e-06,2.90608163661403e-07,4.2398586021116e-06,1.00003580932234,294601.16040177,294611.709869686,0.039492504384502,3,1.31641681281673e-06,0.387817920628209
fp32,22,V,0.01,g2,0.519763274278022,0.519794233775793,2.11738533324216e-05,1.56000709163123e-06,2.27338604240527e-05,1.00005956461201,24547.4107200957,24548.8728770912,0.211738533324216,15,1.41159022216144e-06,0.0346508849518681
fp32,22,V,0.01,g3,0.0177347979143591,0.0177341791443705,8.06583822706845e-06,5.93119560983655e-07,8.65895778805209e-06,0.999965109837075,2198.75447722746,2198.67776232552,0.0806583822706845,7,1.15226260386692e-06,0.00253354255919416
fp32,22,V,0.05,T,1.07361920515374,1.07361920515374,0,0,0,1,,,0,1,0,1.07361920515374
fp32,22,V,0.05,A,4.08502264301857e-07,4.08502264301857e-07,0,0,0,1,,,0,1,0,4.08502264301857e-07
fp32,22,V,0.05,V,0.00175058738429629,0.00175867711197581,9.87312191860917e-05,7.26522430584758e-06,0.000105996443491938,1.00462115045046,17.7308393305336,17.812776206693,0.0394924876744367,1,9.87312191860917e-05,0.00175058738429629
fp32,22,V,0.05,TA,0.332373765911423,0.332373765911423,0,0,0,1,,,0,1,0,0.332373765911423
fp32,22,V,0.05,TV,0.643504690998105,0.643687012671996,4.68693028231243e-05,3.68795481495568e-06,5.055725763808e-05,1.00028332609916,13729.7687876128,13733.6587894457,0.0187477211292497,1,4.68693028231243e-05,0.643504690998105
fp32,22,V,0.05,AV,0.00331984296046712,0.0033210878510282,4.25745138768066e-05,2.87384113155287e-06,4.5448355008359e-05,1.00037498477365,77.9772370407658,78.0064773173474,0.0170298055507226,1,4.25745138768066e-05,0.00331984296046712
fp32,22,V,0.05,TAV,0.240944622540625,0.240926038761204,6.5812566127912e-06,4.01100802610634e-07,6.98235741540184e-06,0.999922871159249,36610.7320708829,36607.9083275593,0.00263250264511648,1,6.5812566127912e-06,0.240944622540625
fp32,22,V,0.05,U,0.129272640209403,0.129295787098532,1.09701354651212e-05,8.07247145094177e-07,1.17773826102158e-05,1.00017905481849,11784.0514021378,11786.1613933227,0.00438805418604849,0.333333333333333,3.29104063953637e-05,0.38781792062821
fp32,22,V,0.05,B,0.229225238969573,0.229264957993134,7.91851123689791e-06,5.60792082731602e-07,8.47930331962936e-06,1.00017327508847,28948.0221864751,28953.0381575804,0.00316740449475916,0.333333333333333,2.37555337106937e-05,0.68767571690872
fp32,22,V,0.05,U+B,0.17569501040567,0.175725889496265,3.84644401151665e-06,2.77545623479201e-07,4.12398963499594e-06,1.00017575394158,45677.2566764577,45685.2846343594,0.00153857760460666,0.166666666666667,2.30786640690999e-05,1.05417006243402
fp32,22,V,0.05,HMSC,0.184386865469413,0.184411657224719,2.74040827460255e-06,2.06189654811951e-07,2.94659792941448e-06,1.00013445510472,67284.4507069497,67293.4974448156,0.00109616330984102,0.142857142857143,1.91828579222179e-05,1.29070805828589
fp32,22,V,0.05,delta_TA,0.211854416513738,0.211854416513738,0,0,0,1,,,0,3,0,0.0706181388379126
fp32,22,V,0.05,delta_TV,0.076070359183882,0.0760609438213054,0.000168072771226049,1.28036570408803e-05,0.000180876428266924,0.999876228235576,452.603706293218,452.547686733905,0.0672291084904197,3,5.60242570753497e-05,0.0253567863946273
fp32,22,V,0.05,delta_AV,0.000229186755719815,0.000226597449168125,0.000150359319749638,1.0609298122504e-05,0.00016096861787213,0.988702198154697,1.52426039238161,1.50703960050784,0.0601437278998551,3,5.01197732498792e-05,7.63955852399384e-05
fp32,22,V,0.05,delta_TAV,0.0177347979143591,0.0177223348638109,0.000201582474303616,1.47959986116537e-05,0.000216378472915247,0.999297254436815,87.9778759320497,87.9160498700801,0.0806329897214465,7,2.8797496329088e-05,0.00253354255919416
fp32,22,V,0.05,g1,1.16345376188463,1.16366208388679,9.87312191860917e-05,7.26522430584758e-06,0.000105996443491938,1.0001790548185,11784.0514021377,11786.1613933227,0.0394924876744367,3,3.29104063953639e-05,0.387817920628209
fp32,22,V,0.05,g2,0.519763274278022,0.519862325404226,0.00052924314968359,3.87494471783357e-05,0.00056799259686187,1.00019056969029,982.087863751782,982.275019931816,0.211697259873436,15,3.52828766455727e-05,0.0346508849518681
fp32,22,V,0.05,g3,0.0177347979143591,0.0177223348638109,0.000201582474303616,1.47959986116537e-05,0.000216378472915247,0.999297254436815,87.9778759320497,87.9160498700801,0.0806329897214465,7,2.8797496329088e-05,0.00253354255919416
fp32,22,V,0.1,T,1.07361920515374,1.07361920515374,0,0,0,1,,,0,1,0,1.07361920515374
fp32,22,V,0.1,A,4.08502264301857e-07,4.08502264301857e-07,0,0,0,1,,,0,1,0,4.08502264301857e-07
fp32,22,V,0.1,V,0.00175058738429629,0.00176678551106018,0.000394924911631405,2.90608990341843e-05,0.000423985810665578,1.00925296669517,4.43270944105488,4.47372515388235,0.0394924911631405,1,0.000394924911631405,0.00175058738429629
fp32,22,V,0.1,TA,0.332373765911423,0.332373765911423,0,0,0,1,,,0,1,0,0.332373765911423
fp32,22,V,0.1,TV,0.643504690998105,0.644123916836456,0.000187155411656369,1.59320639350765e-05,0.000203087475591446,1.0009622709003,3438.34402277197,3441.65264117029,0.0187155411656369,1,0.000187155411656369,0.643504690998105
fp32,22,V,0.1,AV,0.00331984296046712,0.00331486885859206,0.000169953294276251,1.22025037722626e-05,0.000182155798048497,0.998501705672742,19.5338547252333,19.504587261509,0.0169953294276251,1,0.000169953294276251,0.00331984296046712
fp32,22,V,0.1,TAV,0.240944622540625,0.240915505757314,2.62864649772828e-05,1.64751239071815e-06,2.7933977368001e-05,0.999879155703896,9166.10973551801,9165.002063439,0.00262864649772828,1,2.62864649772828e-05,0.240944622540625
fp32,22,V,0.1,U,0.129272640209403,0.129318936124051,4.38805457368228e-05,3.22898878157604e-06,4.71095345184003e-05,1.00035812616322,2946.01259028834,2947.0676344741,0.00438805457368228,0.333333333333333,0.000131641637210468,0.38781792062821
fp32,22,V,0.1,B,0.229225238969573,0.229334632065325,3.16189576715524e-05,2.33417783018139e-06,3.39531355017329e-05,1.00047722971626,7249.61402430439,7253.07375554817,0.00316189576715524,0.333333333333333,9.48568730146572e-05,0.68767571690872
fp32,22,V,0.1,U+B,0.17569501040567,0.175769882271787,1.5381290537058e-05,1.1556721541181e-06,1.65369626911765e-05,1.00042614679804,11422.6442821797,11427.5120054658,0.0015381290537058,0.166666666666667,9.22877432223478e-05,1.05417006243402
fp32,22,V,0.1,HMSC,0.184386865469413,0.18444896899387,1.09610230948812e-05,8.70771267314333e-07,1.18317943621955e-05,1.00033681099952,16822.048806331,16827.7146574035,0.00109610230948812,0.142857142857143,7.67271616641683e-05,1.29070805828589
fp32,22,V,0.1,delta_TA,0.211854416513738,0.211854416513738,0,0,0,1,,,0,3,0,0.0706181388379126
fp32,22,V,0.1,delta_TV,0.076070359183882,0.0759640767862746,0.000671701956161763,5.11668939372247e-05,0.0007228688500989,0.998602840860124,113.25016770617,113.091939199267,0.0671701956161763,3,0.000223900652053921,0.0253567863946273
fp32,22,V,0.1,delta_AV,0.000229186755719815,0.000222087732136714,0.000601025644374956,4.3553773796048e-05,0.00064457941817093,0.969025157842106,0.381326084610185,0.369514569328696,0.0601025644374955,3,0.000200341881458319,7.63955852399384e-05
fp32,22,V,0.1,delta_TAV,0.0177347979143591,0.017687095642064,0.000805529037410809,5.93091250531542e-05,0.000864838162463855,0.997310244383638,22.016335961474,21.9571173981699,0.0805529037410809,7,0.000115075576772973,0.00253354255919416
fp32,22,V,0.1,g1,1.16345376188463,1.16387042511646,0.000394924911631405,2.90608990341843e-05,0.000423985810665578,1.00035812616322,2946.01259028834,2947.0676344741,0.0394924911631405,3,0.000131641637210468,0.387817920628209
fp32,22,V,0.1,g2,0.519763274278022,0.519826092893849,0.00211580840825217,0.0001541798005235,0.00226998820877557,1.00012086005098,245.657060559367,245.68675068423,0.211580840825217,15,0.000141053893883478,0.0346508849518681
fp32,22,V,0.1,g3,0.0177347979143591,0.017687095642064,0.000805529037410809,5.93091250531542e-05,0.000864838162463855,0.997310244383638,22.016335961474,21.9571173981699,0.0805529037410809,7,0.000115075576772973,0.00253354255919416
fp32,22,AV,0.01,T,1.07361920515374,1.07361920515374,0,0,0,1,,,0,1,0,1.07361920515374
fp32,22,AV,0.01,A,4.08502264301857e-07,4.20791345350646e-07,3.40532110728336e-06,2.39570585895643e-07,3.644891693179e-06,1.03008326298947,0.119959983635066,0.123568771370973,0.0340532110728336,1,3.40532110728336e-06,4.08502264301857e-07
fp32,22,AV,0.01,V,0.00175058738429629,0.00175220382171242,3.9492504384502e-06,2.90608163661403e-07,4.2398586021116e-06,1.00092336859652,443.270795706557,443.680098039069,0.039492504384502,1,3.9492504384502e-06,0.00175058738429629
fp32,22,AV,0.01,TA,0.332373765911423,0.332358097958042,1.62315287594022e-06,1.03687183314306e-07,1.72684005925453e-06,0.999952860439096,204770.462990982,204760.81020127,0.0162315287594022,1,1.62315287594022e-06,0.332373765911423
fp32,22,AV,0.01,TV,0.643504690998105,0.643520353049761,1.87567320841421e-06,1.43667894482666e-07,2.01934110289688e-06,1.00002433867519,343079.321126603,343087.671222763,0.0187567320841421,1,1.87567320841421e-06,0.643504690998105
fp32,22,AV,0.01,AV,0.00331984296046712,0.00332267807896365,3.39925340074465e-06,2.35665958630082e-07,3.63491935937473e-06,1.0008539917491,976.63885832691,977.472899853767,0.0339925340074465,1,3.39925340074465e-06,0.00331984296046712
fp32,22,AV,0.01,TAV,0.240944622540625,0.240933708101191,5.1792987728167e-07,3.39313374282483e-08,5.51861214709918e-07,0.999954701460779,465207.03498553,465185.96178641,0.0051792987728167,1,5.1792987728167e-07,0.240944622540625
fp32,22,AV,0.01,U,0.129272640209403,0.129279556731878,8.42196152607494e-07,5.77835981987506e-08,8.99979750806273e-07,1.00005350337444,153494.693378932,153502.905862987,0.00842196152607494,0.333333333333333,2.52658845782248e-06,0.38781792062821
fp32,22,AV,0.01,B,0.229225238969573,0.229231868733525,6.49809513625112e-07,4.06165859425255e-08,6.90426099567652e-07,1.00002892248681,352757.591514454,352767.794141242,0.00649809513625112,0.333333333333333,1.94942854087534e-06,0.68767571690872
fp32,22,AV,0.01,U+B,0.17569501040567,0.175701944189995,3.07176283633432e-07,1.99550700299166e-08,3.27131353663345e-07,1.00003946489038,571968.018909086,571990.591564251,0.00307176283633432,0.166666666666667,1.84305770180059e-06,1.05417006243402
fp32,22,AV,0.01,HMSC,0.184386865469413,0.184391589917666,2.16298991335077e-07,1.42446857884117e-08,2.3054367712349e-07,1.00002562247718,852462.90022579,852484.742437001,0.00216298991335077,0.142857142857143,1.51409293934554e-06,1.29070805828589
fp32,22,AV,0.01,delta_TA,0.211854416513738,0.211875710430484,5.19480984398268e-06,3.34481331667142e-07,5.52929117564982e-06,1.00010051202659,40781.9386804188,40786.0377557239,0.0519480984398268,3,1.73160328132756e-06,0.0706181388379126
fp32,22,AV,0.01,delta_TV,0.076070359183882,0.0760756274355055,6.72506390819218e-06,5.18114702642481e-07,7.24317861083466e-06,1.00006925498552,11311.4700800414,11312.2534557379,0.0672506390819218,3,2.24168796939739e-06,0.0253567863946273
fp32,22,AV,0.01,delta_AV,0.000229186755719815,0.000229057866209841,1.23311869218811e-05,8.34951369086208e-07,1.31661382909671e-05,0.999437622346154,18.5859444976164,18.5754921777553,0.123311869218811,3,4.11039564062703e-06,7.63955852399384e-05
fp32,22,AV,0.01,delta_TAV,0.0177347979143591,0.0177339899071747,1.63116929385091e-05,1.08863889539551e-06,1.74003318339044e-05,0.999954439447898,1087.24446819927,1087.19493274103,0.163116929385091,7,2.33024184835844e-06,0.00253354255919416
fp32,22,AV,0.01,g1,1.16345376188463,1.1635160105869,7.57976537346744e-06,5.20052383788728e-07,8.09981775725617e-06,1.00005350337444,153494.693378932,153502.905862986,0.0757976537346744,3,2.52658845782248e-06,0.387817920628209
fp32,22,AV,0.01,g2,0.519763274278022,0.519816537646894,4.09067566870759e-05,2.78019708102654e-06,4.3686953768102e-05,1.00010247620697,12706.0494737838,12707.3515415395,0.409067566870759,15,2.72711711247173e-06,0.0346508849518681
fp32,22,AV,0.01,g3,0.0177347979143591,0.0177339899071747,1.63116929385091e-05,1.08863889539551e-06,1.74003318339044e-05,0.999954439447898,1087.24446819927,1087.19493274103,0.163116929385091,7,2.33024184835844e-06,0.00253354255919416
fp32,22,AV,0.05,T,1.07361920515374,1.07361920515374,0,0,0,1,,,0,1,0,1.07361920515374
fp32,22,AV,0.05,A,4.08502264301857e-07,4.71769961628986e-07,8.5133016033049e-05,5.98931500396105e-06,9.112233103701e-05,1.15487722555285,0.00479840000198366,0.00554156288138368,0.0340532064132196,1,8.5133016033049e-05,4.08502264301857e-07
fp32,22,AV,0.05,V,0.00175058738429629,0.00175867711197581,9.87312191860917e-05,7.26522430584758e-06,0.000105996443491938,1.00462115045046,17.7308393305336,17.812776206693,0.0394924876744367,1,9.87312191860917e-05,0.00175058738429629
fp32,22,AV,0.05,TA,0.332373765911423,0.332299971274734,4.05554117719876e-05,2.59629556755247e-06,4.31517073395401e-05,0.999777976951681,8195.54657169083,8193.72697145834,0.016222164708795,1,4.05554117719876e-05,0.332373765911423
fp32,22,AV,0.05,TV,0.643504690998105,0.643687012671996,4.68693028231243e-05,3.68795481495568e-06,5.055725763808e-05,1.00028332609916,13729.7687876128,13733.6587894457,0.0187477211292497,1,4.68693028231243e-05,0.643504690998105
fp32,22,AV,0.05,AV,0.00331984296046712,0.00332990368674589,8.48903668857465e-05,5.96557692289507e-06,9.08559438086411e-05,1.00303048258565,39.1074168042562,39.2259311498511,0.0339561467542986,1,8.48903668857465e-05,0.00331984296046712
fp32,22,AV,0.05,TAV,0.240944622540625,0.240882059214492,1.29424198291291e-05,8.60576499806843e-07,1.38029963289359e-05,0.999740341471521,18616.6594594883,18611.8254850879,0.00517696793165163,1,1.29424198291291e-05,0.240944622540625
fp32,22,AV,0.05,U,0.129272640209403,0.129307225097108,2.10548885489453e-05,1.44459823839346e-06,2.2499486787338e-05,1.00026753447326,6139.79218692558,6141.43479299423,0.00842195541957812,0.333333333333333,6.31646656468359e-05,0.38781792062821
fp32,22,AV,0.05,B,0.229225238969573,0.229268926930885,1.62381050836997e-05,1.01448953623336e-06,1.72525946199334e-05,1.00019058966416,14116.5017585504,14119.1922178797,0.00649524203347987,0.333333333333333,4.8714315251099e-05,0.68767571690872
fp32,22,AV,0.05,U+B,0.17569501040567,0.175734294050328,7.68001807545933e-06,5.05461221671374e-07,8.18547929713046e-06,1.00022358998453,22876.9006373936,22882.0156832531,0.00307200723018373,0.166666666666667,4.6080108452756e-05,1.05417006243402
fp32,22,AV,0.05,HMSC,0.184386865469413,0.184413539945841,5.40806345837836e-06,3.63442744422038e-07,5.77150620280038e-06,1.00014466581641,34094.8043395744,34099.7366922795,0.00216322538335135,0.142857142857143,3.78564442086486e-05,1.29070805828589
fp32,22,AV,0.05,delta_TA,0.211854416513738,0.211957270471968,0.000129831012619901,8.37148137635156e-06,0.000138202493996252,1.00048549357584,1631.77050104333,1632.56271513882,0.0519324050479602,3,4.32770042066335e-05,0.0706181388379126
fp32,22,AV,0.05,delta_TV,0.076070359183882,0.0760609438213054,0.000168072771226049,1.28036570408803e-05,0.000180876428266924,0.999876228235576,452.603706293218,452.547686733905,0.0672291084904197,3,5.60242570753497e-05,0.0253567863946273
fp32,22,AV,0.05,delta_AV,0.000229186755719815,0.000227463047933996,0.000308121439558772,2.10367801480611e-05,0.0003291582197068,0.992479025324104,0.743819566882491,0.738225318756532,0.123248575823509,3,0.000102707146519591,7.63955852399384e-05
fp32,22,AV,0.05,delta_TAV,0.0177347979143591,0.017719799618615,0.000407633165986696,2.71057770439327e-05,0.000434738943030589,0.999154301288543,43.5067590033584,43.4699653933295,0.163053266394678,7,5.82333094266708e-05,0.00253354255919416
fp32,22,AV,0.05,g1,1.16345376188463,1.16376502587397,0.000189493996940509,1.3001384145541e-05,0.000202495381086043,1.00026753447326,6139.79218692552,6141.43479299415,0.0757975987762037,3,6.31646656468364e-05,0.387817920628209
fp32,22,AV,0.05,g2,0.519763274278022,0.519982010754107,0.00102243151746986,6.90063143912072e-05,0.00109143783186096,1.00042083865273,508.359988319062,508.573925851648,0.408972606987946,15,6.81621011646577e-05,0.0346508849518681
fp32,22,AV,0.05,g3,0.0177347979143591,0.017719799618615,0.000407633165986696,2.71057770439327e-05,0.000434738943030589,0.999154301288543,43.5067590033584,43.4699653933295,0.163053266394678,7,5.82333094266708e-05,0.00253354255919416
fp32,22,AV,0.1,T,1.07361920515374,1.07361920515374,0,0,0,1,,,0,1,0,1.07361920515374
fp32,22,AV,0.1,A,4.08502264301857e-07,5.39594260947551e-07,0.000340532078721882,2.39572854095295e-05,0.000364489364131408,1.32090886171643,0.0011995999491005,0.00158456220328143,0.0340532078721882,1,0.000340532078721882,4.08502264301857e-07
fp32,22,AV,0.1,V,0.00175058738429629,0.00176678551106018,0.000394924911631405,2.90608990341843e-05,0.000423985810665578,1.00925296669517,4.43270944105488,4.47372515388235,0.0394924911631405,1,0.000394924911631405,0.00175058738429629
fp32,22,AV,0.1,TA,0.332373765911423,0.332236637469177,0.000161967432578279,1.06701966382584e-05,0.000172637629216537,0.999587426998429,2052.10245430535,2051.25581223625,0.0161967432578279,1,0.000161967432578279,0.332373765911423
fp32,22,AV,0.1,TV,0.643504690998105,0.644123916836456,0.000187155411656369,1.59320639350765e-05,0.000203087475591446,1.0009622709003,3438.34402277197,3441.65264117029,0.0187155411656369,1,0.000187155411656369,0.643504690998105
fp32,22,AV,0.1,AV,0.00331984296046712,0.00332980167783517,0.000338583761263389,2.47670479621153e-05,0.000363350809225468,1.00299975555671,9.805086186294,9.83449904806531,0.0338583761263389,1,0.000338583761263389,0.00331984296046712
fp32,22,AV,0.1,TAV,0.240944622540625,0.240799030174029,5.17193243168543e-05,3.63914907808219e-06,5.53584733949365e-05,0.999395743449009,4658.69625566833,4655.88120793677,0.00517193243168543,1,5.17193243168543e-05,0.240944622540625
fp32,22,AV,0.1,U,0.129272640209403,0.129341815243226,8.42195552261598e-05,5.77839758588659e-06,8.99979528120437e-05,1.00053510962344,1534.94802795217,1535.76939341341,0.00842195552261598,0.333333333333333,0.000252658665678479,0.38781792062821
fp32,22,AV,0.1,B,0.229225238969573,0.229338014846207,6.48394428587484e-05,4.17868939210751e-06,6.90181322508573e-05,1.00049198717009,3535.27465479517,3537.01396456807,0.00648394428587484,0.333333333333333,0.000194518328576245,0.68767571690872
fp32,22,AV,0.1,U+B,0.17569501040567,0.175784699501428,3.0715460944904e-05,2.08663466538372e-06,3.28020956102864e-05,1.00051048174647,5720.08379495993,5723.00379332555,0.0030715460944904,0.166666666666667,0.000184292765669424,1.05417006243402
fp32,22,AV,0.1,HMSC,0.184386865469413,0.184447417856358,2.16306824111259e-05,1.52765863280048e-06,2.31583410439261e-05,1.00032839859168,8524.32031337912,8527.11968816508,0.00216306824111259,0.142857142857143,0.000151414776877881,1.29070805828589
fp32,22,AV,0.1,delta_TA,0.211854416513738,0.212051800722226,0.000518976356749618,3.37992037170656e-05,0.000552775560466677,1.00093169739737,408.215930761462,408.596264481719,0.0518976356749618,3,0.000172992118916539,0.0706181388379126
fp32,22,AV,0.1,delta_TV,0.076070359183882,0.0759640767862746,0.000671701956161763,5.11668939372247e-05,0.0007228688500989,0.998602840860124,113.25016770617,113.091939199267,0.0671701956161763,3,0.000223900652053921,0.0253567863946273
fp32,22,AV,0.1,delta_AV,0.000229186755719815,0.000223105461380762,0.00123088646416718,8.54762165393876e-05,0.00131636268070646,0.973465768909929,0.186196503407716,0.181255922358133,0.123088646416718,3,0.000410295488055725,7.63955852399384e-05
fp32,22,AV,0.1,delta_TAV,0.0177347979143591,0.0176780978672978,0.00162859807950832,0.000108580937904897,0.00173717901741311,0.996802892971481,10.889609988803,10.85479474017,0.162859807950832,7,0.000232656868501188,0.00253354255919416
fp32,22,AV,0.1,g1,1.16345376188463,1.16407633718904,0.000757975997035436,5.20055782729789e-05,0.000809981575308301,1.00053510962344,1534.94802795218,1535.76939341342,0.0757975997035436,3,0.000252658665678479,0.387817920628209
fp32,22,AV,0.1,g2,0.519763274278022,0.520086059879059,0.00408700775136575,0.000274620387317151,0.00436162813868279,1.00062102425664,127.174526181002,127.253504646587,0.408700775136574,15,0.000272467183424383,0.0346508849518681
fp32,22,AV,0.1,g3,0.0177347979143591,0.0176780978672978,0.00162859807950832,0.000108580937904897,0.00173717901741311,0.996802892971481,10.889609988803,10.85479474017,0.162859807950832,7,0.000232656868501188,0.00253354255919416
fp32,22,TAV,0.01,T,1.07361920515374,1.07357296457464,2.15348833438432e-06,1.47476452014395e-07,2.30096478639872e-06,0.999956930186348,498548.883693249,498527.411285733,0.0215348833438432,1,2.15348833438432e-06,1.07361920515374
fp32,22,TAV,0.01,A,4.08502264301857e-07,4.20791345350646e-07,3.40532110728336e-06,2.39570585895643e-07,3.644891693179e-06,1.03008326298947,0.119959983635066,0.123568771370973,0.0340532110728336,1,3.40532110728336e-06,4.08502264301857e-07
fp32,22,TAV,0.01,V,0.00175058738429629,0.00175220382171242,3.9492504384502e-06,2.90608163661403e-07,4.2398586021116e-06,1.00092336859652,443.270795706557,443.680098039069,0.039492504384502,1,3.9492504384502e-06,0.00175058738429629
fp32,22,TAV,0.01,TA,0.332373765911423,0.332337964844995,2.72681784463563e-06,1.74075757817598e-07,2.90089360245322e-06,0.99989228672627,121890.71102248,121877.581774958,0.0272681784463563,1,2.72681784463563e-06,0.332373765911423
fp32,22,TAV,0.01,TV,0.643504690998105,0.643517870301244,3.24648534102864e-06,2.27032643539329e-07,3.47351798456797e-06,1.00002048050826,198215.800596904,198219.860157245,0.0324648534102864,1,3.24648534102864e-06,0.643504690998105
fp32,22,TAV,0.01,AV,0.00331984296046712,0.00332267807896365,3.39925340074465e-06,2.35665958630082e-07,3.63491935937473e-06,1.0008539917491,976.63885832691,977.472899853767,0.0339925340074465,1,3.39925340074465e-06,0.00331984296046712
fp32,22,TAV,0.01,TAV,0.240944622540625,0.240932289637383,7.48435890389215e-07,4.56557482581445e-08,7.94091638647359e-07,0.999948814366087,321930.876959047,321914.398723034,0.00748435890389215,1,7.48435890389215e-07,0.240944622540625
fp32,22,TAV,0.01,U,0.129272640209403,0.129274208108905,1.08291211579073e-06,7.31573716658161e-08,1.15606948745654e-06,1.00001212862598,119375.005897879,119376.453752676,0.0108291211579073,0.333333333333333,3.2487363473722e-06,0.38781792062821
fp32,22,TAV,0.01,B,0.229225238969573,0.229225801306891,8.83289498414385e-07,5.58430044385298e-08,9.39132502852926e-07,1.00000245320856,259513.148725374,259513.785365252,0.00883289498414385,0.333333333333333,2.64986849524315e-06,0.68767571690872
fp32,22,TAV,0.01,U+B,0.17569501040567,0.175696170497058,4.2464816530632e-07,2.83783670707187e-08,4.53026532377032e-07,1.00000660287043,413742.539730349,413745.271618728,0.0042464816530632,0.166666666666667,2.54788899183792e-06,1.05417006243402
fp32,22,TAV,0.01,HMSC,0.184386865469413,0.184386342859739,3.0366703316457e-07,2.01992464550369e-08,3.23866279619605e-07,0.999997165689258,607200.799994267,607199.078998517,0.0030366703316457,0.142857142857143,2.12566923215199e-06,1.29070805828589
fp32,22,TAV,0.01,delta_TA,0.211854416513738,0.21187124356989,8.72626466605821e-06,5.69719033463339e-07,9.29598369952155e-06,1.00007942745037,24277.7894805058,24279.7178034248,0.0872626466605821,3,2.90875488868607e-06,0.0706181388379126
fp32,22,TAV,0.01,delta_TV,0.076070359183882,0.0760641724272963,1.00637816596913e-05,7.01617567412512e-07,1.07653992271038e-05,0.99991867060111,7558.82448131483,7558.20972666345,0.100637816596913,3,3.35459388656377e-06,0.0253567863946273
fp32,22,TAV,0.01,delta_AV,0.000229186755719815,0.000229057866209841,1.23311869218811e-05,8.34951369086208e-07,1.31661382909671e-05,0.999437622346154,18.5859444976164,18.5754921777553,0.123311869218811,3,4.11039564062703e-06,7.63955852399384e-05
fp32,22,TAV,0.01,delta_TAV,0.0177347979143591,0.0177327249338865,2.09987501048659e-05,1.36302273840495e-06,2.23617728432707e-05,0.999883112258587,844.564453874307,844.465734642816,0.209987501048659,7,2.99982144355228e-06,0.00253354255919416
fp32,22,TAV,0.01,g1,1.16345376188463,1.16346787298015,9.7462090421166e-06,6.58416344992367e-07,1.04046253871089e-05,1.00001212862598,119375.005897879,119376.453752676,0.097462090421166,3,3.2487363473722e-06,0.387817920628209
fp32,22,TAV,0.01,g2,0.519763274278022,0.51977959737874,5.17514028078333e-05,3.4150167607027e-06,5.51664195685355e-05,1.00003140487511,10043.4625165243,10043.7779302103,0.517514028078333,15,3.45009352052222e-06,0.0346508849518681
fp32,22,TAV,0.01,g3,0.0177347979143591,0.0177327249338865,2.09987501048659e-05,1.36302273840495e-06,2.23617728432707e-05,0.999883112258587,844.564453874307,844.465734642816,0.209987501048659,7,2.99982144355228e-06,0.00253354255919416
fp32,22,TAV,0.05,T,1.07361920515374,1.0733880275357,5.38371741640212e-05,3.68691587833521e-06,5.75240900423564e-05,0.999784674475895,19941.9680141984,19937.673999484,0.0215348696656085,1,5.38371741640212e-05,1.07361920515374
fp32,22,TAV,0.05,A,4.08502264301857e-07,4.71769961628986e-07,8.5133016033049e-05,5.98931500396105e-06,9.112233103701e-05,1.15487722555285,0.00479840000198366,0.00554156288138368,0.0340532064132196,1,8.5133016033049e-05,4.08502264301857e-07
fp32,22,TAV,0.05,V,0.00175058738429629,0.00175867711197581,9.87312191860917e-05,7.26522430584758e-06,0.000105996443491938,1.00462115045046,17.7308393305336,17.812776206693,0.0394924876744367,1,9.87312191860917e-05,0.00175058738429629
fp32,22,TAV,0.05,TA,0.332373765911423,0.332138371170995,6.81408705258548e-05,4.36707861590383e-06,7.25079491417586e-05,0.999291777015608,4877.7446391048,4874.29010823939,0.0272563482103419,1,6.81408705258548e-05,0.332373765911423
fp32,22,TAV,0.05,TV,0.643504690998105,0.643643150805535,8.11241263248264e-05,5.81206505752543e-06,8.69361913823518e-05,1.0002151651874,7932.3466415092,7934.05340636083,0.0324496505299305,1,8.11241263248264e-05,0.643504690998105
fp32,22,TAV,0.05,AV,0.00331984296046712,0.00332990368674589,8.48903668857465e-05,5.96557692289507e-06,9.08559438086411e-05,1.00303048258565,39.1074168042562,39.2259311498511,0.0339561467542986,1,8.48903668857465e-05,0.00331984296046712
fp32,22,TAV,0.05,TAV,0.240944622540625,0.240814613502446,1.87194361421015e-05,1.20217615297681e-06,1.99216122950784e-05,0.999460419424148,12871.3611196184,12864.4159831735,0.00748777445684062,1,1.87194361421015e-05,0.240944622540625
fp32,22,TAV,0.05,U,0.129272640209403,0.129280481999228,2.7072764018049e-05,1.82894824016555e-06,2.8901712258213e-05,1.00006066086228,4775.00709285609,4775.29674890376,0.0108291056072196,0.333333333333333,8.12182920541471e-05,0.38781792062821
fp32,22,TAV,0.05,B,0.229225238969573,0.22921545546211,2.20745457041357e-05,1.39984955155931e-06,2.34743952556943e-05,0.999957319239768,10384.1429872157,10383.6997840986,0.00882981828165429,0.333333333333333,6.62236371124072e-05,0.68767571690872
fp32,22,TAV,0.05,U+B,0.17569501040567,0.175695298639914,1.06170647732023e-05,7.21445246103458e-07,1.13385100193061e-05,1.00000164053745,16548.3600372419,16548.3871854463,0.00424682590928092,0.166666666666667,6.37023886392138e-05,1.05417006243402
fp32,22,TAV,0.05,HMSC,0.184386865469413,0.184370869393921,7.59252654479455e-06,5.21450334379675e-07,8.11397687917419e-06,0.999913247207435,24285.3106118975,24283.2037933836,0.00303701061791782,0.142857142857143,5.31476858135619e-05,1.29070805828589
fp32,22,TAV,0.05,delta_TA,0.211854416513738,0.211983626538368,0.000218095257941491,1.42306204538367e-05,0.000232325878395324,1.00060990007552,971.384790817288,971.977238474564,0.0872381031765965,3,7.26984193138304e-05,0.0706181388379126
fp32,22,TAV,0.05,delta_TV,0.076070359183882,0.0760144933360097,0.000251505307864559,1.73371437799859e-05,0.000268842451644536,0.999265602943489,302.460253542035,302.238127622122,0.100602123145824,3,8.38351026215197e-05,0.0253567863946273
fp32,22,TAV,0.05,delta_AV,0.000229186755719815,0.000227463047933996,0.000308121439558772,2.10367801480611e-05,0.0003291582197068,0.992479025324104,0.743819566882491,0.738225318756532,0.123248575823509,3,0.000102707146519591,7.63955852399384e-05
fp32,22,TAV,0.05,delta_TAV,0.0177347979143591,0.0177164035216626,0.000524794849204643,3.38943972821777e-05,0.000558689246486762,0.998962807877182,33.7937728261573,33.7587221911817,0.209917939681857,7,7.49706927435204e-05,0.00253354255919416
fp32,22,TAV,0.05,g1,1.16345376188463,1.16352433799305,0.000243654876162443,1.64605341614899e-05,0.000260115410323923,1.00006066086228,4775.00709285606,4775.29674890372,0.097461950464977,3,8.12182920541475e-05,0.387817920628209
fp32,22,TAV,0.05,g2,0.519763274278022,0.519901823361429,0.00129351332731574,8.46150851415915e-05,0.00137812841245724,1.00026656189512,401.822898382205,401.930009055502,0.517405330926297,15,8.62342218210496e-05,0.0346508849518681
fp32,22,TAV,0.05,g3,0.0177347979143591,0.0177164035216626,0.000524794849204643,3.38943972821777e-05,0.000558689246486762,0.998962807877182,33.7937728261573,33.7587221911817,0.209917939681857,7,7.49706927435204e-05,0.00253354255919416
fp32,22,TAV,0.1,T,1.07361920515374,1.07315687070656,0.000215348767663769,1.47476953084605e-05,0.000230096462972229,0.999569368315173,4985.49035966631,4983.34344955303,0.0215348767663769,1,0.000215348767663769,1.07361920515374
fp32,22,TAV,0.1,A,4.08502264301857e-07,5.39594260947551e-07,0.000340532078721882,2.39572854095295e-05,0.000364489364131408,1.32090886171643,0.0011995999491005,0.00158456220328143,0.0340532078721882,1,0.000340532078721882,4.08502264301857e-07
fp32,22,TAV,0.1,V,0.00175058738429629,0.00176678551106018,0.000394924911631405,2.90608990341843e-05,0.000423985810665578,1.00925296669517,4.43270944105488,4.47372515388235,0.0394924911631405,1,0.000394924911631405,0.00175058738429629
fp32,22,TAV,0.1,TA,0.332373765911423,0.331761929463286,0.000272229151605608,1.79892435485879e-05,0.000290218395154196,0.998159191516035,1220.9337756485,1218.68627039593,0.0272229151605608,1,0.000272229151605608,0.332373765911423
fp32,22,TAV,0.1,TV,0.643504690998105,0.643953900392295,0.000323973616647241,2.49232339238726e-05,0.000348896850571113,1.00069806700786,1986.28733307869,1987.67389473404,0.0323973616647241,1,0.000323973616647241,0.643504690998105
fp32,22,TAV,0.1,AV,0.00331984296046712,0.00332980167783517,0.000338583761263389,2.47670479621153e-05,0.000363350809225468,1.00299975555671,9.805086186294,9.83449904806531,0.0338583761263389,1,0.000338583761263389,0.00331984296046712
fp32,22,TAV,0.1,TAV,0.240944622540625,0.240513994121601,7.49183489615284e-05,5.76975641574267e-06,8.06881053772711e-05,0.998212749409041,3216.09626854368,3210.34829858715,0.00749183489615284,1,7.49183489615284e-05,0.240944622540625
fp32,22,TAV,0.1,U,0.129272640209403,0.129288324184757,0.000108291070353055,7.3158016509538e-06,0.000115606872004003,1.00012132478557,1193.7516157883,1193.89644744711,0.0108291070353055,0.333333333333333,0.000324873211059164,0.38781792062821
fp32,22,TAV,0.1,B,0.229225238969573,0.229172711507865,8.81653882369706e-05,5.85498833445689e-06,9.40203765714245e-05,0.9997708478266,2599.94589207119,2599.3501088193,0.00881653882369706,0.333333333333333,0.000264496164710912,0.68767571690872
fp32,22,TAV,0.1,U+B,0.17569501040567,0.175681157831679,4.24626940887202e-05,3.00559622325733e-06,4.5468290311978e-05,0.999921155564072,4137.63220106991,4137.30597179294,0.00424626940887202,0.166666666666667,0.000254776164532321,1.05417006243402
fp32,22,TAV,0.1,HMSC,0.184386865469413,0.184320867326832,3.03701105696077e-05,2.2636462717848e-06,3.26337568413923e-05,0.999642067007254,6071.326775278,6069.15364711539,0.00303701105696077,0.142857142857143,0.000212590773987254,1.29070805828589
fp32,22,TAV,0.1,delta_TA,0.211854416513738,0.21222572648977,0.000871819214900621,5.73059290383497e-05,0.000929125143938954,1.00175266573217,243.002692407837,243.428594899645,0.0871819214900621,3,0.000290606404966874,0.0706181388379126
fp32,22,TAV,0.1,delta_TV,0.076070359183882,0.0758994871355804,0.00100509506260391,6.93220731644917e-05,0.00107441713576825,0.997753763093342,75.684740691896,75.514734834083,0.100509506260391,3,0.000335031687534637,0.0253567863946273
fp32,22,TAV,0.1,delta_AV,0.000229186755719815,0.000223105461380762,0.00123088646416718,8.54762165393876e-05,0.00131636268070646,0.973465768909929,0.186196503407716,0.181255922358133,0.123088646416718,3,0.000410295488055725,7.63955852399384e-05
fp32,22,TAV,0.1,delta_TAV,0.0177347979143591,0.0176792199159984,0.00209696645822504,0.000135576830939321,0.00223254328916425,0.996866161169182,8.45735888850155,8.4308548888106,0.209696645822504,7,0.000299566636889291,0.00253354255919416
fp32,22,TAV,0.1,g1,1.16345376188463,1.16359491766281,0.000974619633177495,6.58422148585837e-05,0.00104046184803593,1.00012132478557,1193.75161578829,1193.89644744711,0.0974619633177495,3,0.000324873211059165,0.387817920628209
fp32,22,TAV,0.1,g2,0.519763274278022,0.520189352808354,0.00517086930707532,0.000336735046107313,0.00550760435318258,1.00081975497581,100.517580973634,100.599980760793,0.517086930707532,15,0.000344724620471688,0.0346508849518681
fp32,22,TAV,0.1,g3,0.0177347979143591,0.0176792199159984,0.00209696645822504,0.000135576830939321,0.00223254328916425,0.996866161169182,8.45735888850155,8.4308548888106,0.209696645822504,7,0.000299566636889291,0.00253354255919416
fp32,42,T,0.01,T,0.937362950391519,0.937352179683823,2.43355570132921e-06,1.69874273722603e-07,2.60342997505181e-06,0.999988509565381,385182.451291142,385178.025377369,0.0243355570132921,1,2.43355570132921e-06,0.937362950391519
fp32,42,T,0.01,A,1.14352847985836e-05,1.14352847985836e-05,0,0,0,1,,,0,1,0,1.14352847985836e-05
fp32,42,T,0.01,V,0.000847399827732904,0.000847399827732904,0,0,0,1,,,0,1,0,0.000847399827732904
fp32,42,T,0.01,TA,0.500100811637116,0.50010363736306,1.05643861438627e-06,7.25064006239733e-08,1.12894501501024e-06,1.00000565031265,473383.691988243,473386.366754108,0.0105643861438627,1,1.05643861438627e-06,0.500100811637116
fp32,42,T,0.01,TV,0.477939189089096,0.477945460055265,1.54811319037793e-06,1.03864235658562e-07,1.6519774260365e-06,1.00001312084531,308723.67218344,308727.722898987,0.0154811319037793,1,1.54811319037793e-06,0.477939189089096
fp32,42,T,0.01,AV,0.000814014379242011,0.000814014379242011,0,0,0,1,,,0,1,0,0.000814014379242011
fp32,42,T,0.01,TAV,0.221501905176764,0.221496584403992,2.54722917309235e-07,1.5355321774076e-08,2.70078239083311e-07,0.999975978659111,869579.806625171,869558.918152206,0.00254722917309235,1,2.54722917309235e-07,0.221501905176764
fp32,42,T,0.01,U,0.111259339265041,0.111258102357116,2.70395077925467e-07,1.88749193025099e-08,2.89269997227976e-07,0.9999888826598,411469.543449712,411464.969002815,0.00270395077925467,0.333333333333333,8.11185233776401e-07,0.333778017795124
fp32,42,T,0.01,B,0.226271608434932,0.226273680279633,2.44183775660247e-07,1.58735130580152e-08,2.60057288718262e-07,1.00000915645014,926644.728230277,926653.213006529,0.00244183775660247,0.333333333333333,7.32551326980741e-07,0.678814825304797
fp32,42,T,0.01,U+B,0.163715626776726,0.163715757725306,1.25271871961919e-07,8.39151351830357e-09,1.33663385480224e-07,1.00000079985388,1306882.57637352,1306883.62168863,0.00125271871961919,0.166666666666667,7.51631231771513e-07,0.982293760660358
fp32,42,T,0.01,HMSC,0.171437065811832,0.171436511952428,9.62708813870901e-08,6.28284328412028e-09,1.0255372467121e-07,0.999996769313563,1780777.98127255,1780772.22813728,0.000962708813870901,0.142857142857143,6.73896169709631e-07,1.20005946068282
fp32,42,T,0.01,delta_TA,0.0698960491398276,0.0698920516454892,3.5277849773394e-06,2.33955607325066e-07,3.76174058466447e-06,0.999942808007211,19813.0128646735,19811.8797189846,0.035277849773394,3,1.1759283257798e-06,0.0232986830466092
fp32,42,T,0.01,delta_TV,0.0936076870409934,0.0936015082214086,4.06530052172557e-06,2.92804980988464e-07,4.35810550271403e-06,0.999933992391223,23026.0189968097,23024.4991043561,0.0406530052172557,3,1.35510017390852e-06,0.0312025623469978
fp32,42,T,0.01,delta_AV,1.56879785976532e-05,1.56879785976532e-05,0,0,0,1,,,0,3,0,5.22932619921773e-06
fp32,42,T,0.01,delta_TAV,0.00195949937847937,0.00195792838173349,5.16862657263646e-06,3.51907434922389e-07,5.52053400755884e-06,0.999198266269879,379.114132340935,378.810183753471,0.0516862657263646,7,7.38375224662351e-07,0.00027992848263991
fp32,42,T,0.01,g1,1.00133405338537,1.00132292121405,2.43355570132921e-06,1.69874273722603e-07,2.60342997505181e-06,0.999988882659799,411469.543449712,411464.969002815,0.0243355570132921,3,8.11185233776403e-07,0.333778017795124
fp32,42,T,0.01,g2,0.329812620131112,0.329792338612291,1.21747213695438e-05,8.43641521584131e-07,1.30183628911279e-05,0.999938505934636,27089.9522149369,27088.2863436447,0.121747213695438,15,8.11648091302918e-07,0.0219875080087408
fp32,42,T,0.01,g3,0.00195949937847937,0.00195792838173349,5.16862657263646e-06,3.51907434922389e-07,5.52053400755884e-06,0.999198266269879,379.114132340935,378.810183753471,0.0516862657263646,7,7.38375224662351e-07,0.00027992848263991
fp32,42,T,0.05,T,0.937362950391519,0.937309080913634,6.08389262455233e-05,4.24688987557347e-06,6.50858161210968e-05,0.999942530822386,15407.2895140961,15406.4040698385,0.0243355704982093,1,6.08389262455233e-05,0.937362950391519
fp32,42,T,0.05,A,1.14352847985836e-05,1.14352847985836e-05,0,0,0,1,,,0,1,0,1.14352847985836e-05
fp32,42,T,0.05,V,0.000847399827732904,0.000847399827732904,0,0,0,1,,,0,1,0,0.000847399827732904
fp32,42,T,0.05,TA,0.500100811637116,0.500050779809367,2.64144746066698e-05,1.84889939534077e-06,2.82633740020106e-05,0.999899956515597,18932.8320583305,18930.9379518418,0.0105657898426679,1,2.64144746066698e-05,0.500100811637116
fp32,42,T,0.05,TV,0.477939189089096,0.47794104942049,3.86844975386681e-05,2.68774009066621e-06,4.13722376293343e-05,1.00000389240187,12354.7989375165,12354.847027359,0.0154737990154672,1,3.86844975386681e-05,0.477939189089096
fp32,42,T,0.05,AV,0.000814014379242011,0.000814014379242011,0,0,0,1,,,0,1,0,0.000814014379242011
fp32,42,T,0.05,TAV,0.221501905176764,0.221456455093774,6.36940173500216e-06,3.91117531174525e-07,6.76051926617669e-06,0.999794809516631,34775.9356988791,34768.8000078234,0.00254776069400087,1,6.36940173500216e-06,0.221501905176764
fp32,42,T,0.05,U,0.111259339265041,0.111253152892629,6.75988069394704e-06,4.71876652841491e-07,7.23175734678819e-06,0.999944396825889,16458.7726177868,16457.8574577873,0.00270395227757882,0.333333333333333,2.02796420818411e-05,0.333778017795124
fp32,42,T,0.05,B,0.226271608434932,0.22626081706328,6.10191176750553e-06,4.08853567668273e-07,6.51076533517353e-06,0.999952307884639,37082.0846082854,37080.3160852284,0.00244076470700221,0.333333333333333,1.83057353025166e-05,0.678814825304797
fp32,42,T,0.05,U+B,0.163715626776726,0.163707284983179,3.13127405437464e-06,2.14192060273846e-07,3.34546611464861e-06,0.99994904705365,52284.0300573508,52281.3660319723,0.00125250962174986,0.166666666666667,1.87876443262479e-05,0.982293760660358
fp32,42,T,0.05,HMSC,0.171437065811832,0.171424036735283,2.40646357815095e-06,1.61191506626849e-07,2.56765508477778e-06,0.999924000819266,71240.2495381038,71234.8353375036,0.000962585431260379,0.142857142857143,1.68452450470566e-05,1.20005946068282
fp32,42,T,0.05,delta_TA,0.0698960491398276,0.0699000437734141,8.81926877098609e-05,5.8706818345304e-06,9.40633695443912e-05,1.00005715106413,792.537918447092,792.583212832492,0.0352770750839443,3,2.93975625699536e-05,0.0232986830466092
fp32,42,T,0.05,delta_TV,0.0936076870409934,0.0935898410103157,0.00010161440312211,7.3753952173531e-06,0.000108989798339463,0.999809352936262,921.204909588508,921.029284577394,0.0406457612488439,3,3.387146770737e-05,0.0312025623469978
fp32,42,T,0.05,delta_AV,1.56879785976532e-05,1.56879785976532e-05,0,0,0,1,,,0,3,0,5.22932619921773e-06
fp32,42,T,0.05,delta_TAV,0.00195949937847937,0.00195577581736309,0.000129186577869872,8.8398213304666e-06,0.000138026399200339,0.998099738557115,15.1679796058469,15.1391564790354,0.0516746311479488,7,1.84552254099817e-05,0.00027992848263991
fp32,42,T,0.05,g1,1.00133405338537,1.00127837603366,6.08389262455233e-05,4.24688987557347e-06,6.50858161210968e-05,0.99994439682589,16458.7726177868,16457.8574577873,0.0243355704982093,3,2.02796420818411e-05,0.333778017795124
fp32,42,T,0.05,g2,0.329812620131112,0.329787798121662,0.000304333443280815,2.10985572407676e-05,0.000325432000521583,0.999924739055044,1083.72125184673,1083.63968996125,0.121733377312326,15,2.0288896218721e-05,0.0219875080087408
fp32,42,T,0.05,g3,0.00195949937847937,0.00195577581736309,0.000129186577869872,8.8398213304666e-06,0.000138026399200339,0.998099738557115,15.1679796058469,15.1391564790354,0.0516746311479488,7,1.84552254099817e-05,0.00027992848263991
fp32,42,T,0.1,T,0.937362950391519,0.937255211316778,0.000243355771815277,1.6987582328118e-05,0.000260343354143395,0.999885061517851,3851.8213206919,3851.37859819579,0.0243355771815277,1,0.000243355771815277,0.937362950391519
fp32,42,T,0.1,A,1.14352847985836e-05,1.14352847985836e-05,0,0,0,1,,,0,1,0,1.14352847985836e-05
fp32,42,T,0.1,V,0.000847399827732904,0.000847399827732904,0,0,0,1,,,0,1,0,0.000847399827732904
fp32,42,T,0.1,TA,0.500100811637116,0.499840880646122,0.000105663074963861,7.78878931976351e-06,0.000113451864283625,0.999480242813158,4732.97613010183,4730.51613174306,0.0105663074963861,1,0.000105663074963861,0.500100811637116
fp32,42,T,0.1,TV,0.477939189089096,0.477868554000948,0.000154557445960117,1.20340920799674e-05,0.000166591538040085,0.999852209047174,3092.30775728803,3091.85074217815,0.0154557445960117,1,0.000154557445960117,0.477939189089096
fp32,42,T,0.1,AV,0.000814014379242011,0.000814014379242011,0,0,0,1,,,0,1,0,0.000814014379242011
fp32,42,T,0.1,TAV,0.221501905176764,0.22136376143681,2.54759298141704e-05,1.66662264731488e-06,2.71425524614853e-05,0.999376331594781,8694.55626516756,8689.13374512757,0.00254759298141704,1,2.54759298141704e-05,0.221501905176764
fp32,42,T,0.1,U,0.111259339265041,0.111246966500781,2.70395302016975e-05,1.88750914756865e-06,2.89270393492647e-05,0.999888793477097,4114.69202442196,4114.23444382911,0.00270395302016975,0.333333333333333,8.11185906050925e-05,0.333778017795124
fp32,42,T,0.1,B,0.226271608434932,0.226197125437518,2.43857781687028e-05,1.79993196289745e-06,2.6185710131599e-05,0.999670824820092,9278.83485487185,9275.78049273916,0.00243857781687028,0.333333333333333,7.31573345061083e-05,0.678814825304797
fp32,42,T,0.1,U+B,0.163715626776726,0.163676443988502,1.25200466266942e-05,9.04819714070809e-07,1.34248663407656e-05,0.999760665557737,13076.2793189336,13073.149714916,0.00125200466266942,0.166666666666667,7.51202797601653e-05,0.982293760660358
fp32,42,T,0.1,HMSC,0.171437065811832,0.171385334943189,9.62330635428265e-06,6.88753979729926e-07,1.03120603340126e-05,0.999698251551392,17814.777946411,17809.4023648034,0.000962330635428265,0.142857142857143,6.73631444799786e-05,1.20005946068282
fp32,42,T,0.1,delta_TA,0.0698960491398276,0.0699638323816713,0.000352748317027316,2.38038595863023e-05,0.000376552176613619,1.0009697721499,198.147080413753,198.339237933921,0.0352748317027316,3,0.000117582772342439,0.0232986830466092
fp32,42,T,0.1,delta_TV,0.0936076870409934,0.0936049006005902,0.000406289844299828,3.06076467573102e-05,0.000436897491057138,0.99997023278225,230.396325072586,230.389466815008,0.0406289844299828,3,0.000135429948099943,0.0312025623469978
fp32,42,T,0.1,delta_AV,1.56879785976532e-05,1.56879785976532e-05,0,0,0,1,,,0,3,0,5.22932619921773e-06
fp32,42,T,0.1,delta_TAV,0.00195949937847937,0.00196237473577145,0.000516515678720332,3.64385640262468e-05,0.000552954242746578,1.00146739382705,3.79368808965108,3.79925492413557,0.0516515678720332,7,7.37879541029045e-05,0.00027992848263991
fp32,42,T,0.1,g1,1.00133405338537,1.00122269850703,0.000243355771815277,1.6987582328118e-05,0.000260343354143395,0.999888793477095,4114.69202442196,4114.2344438291,0.0243355771815277,3,8.11185906050925e-05,0.333778017795124
fp32,42,T,0.1,g2,0.329812620131112,0.329954610683057,0.00121710728432467,8.53766375538402e-05,0.0013024839218785,1.0004305188561,270.980729783498,271.09739209731,0.121710728432467,15,8.11404856216449e-05,0.0219875080087408
fp32,42,T,0.1,g3,0.00195949937847937,0.00196237473577145,0.000516515678720332,3.64385640262468e-05,0.000552954242746578,1.00146739382705,3.79368808965108,3.79925492413557,0.0516515678720332,7,7.37879541029045e-05,0.00027992848263991
fp32,42,A,0.01,T,0.937362950391519,0.937362950391519,0,0,0,1,,,0,1,0,0.937362950391519
fp32,42,A,0.01,A,1.14352847985836e-05,1.15648354412255e-05,3.79696121907242e-06,2.96215491852515e-07,4.09317671092493e-06,1.01132902633592,3.01169386222417,3.04581342130503,0.0379696121907242,1,3.79696121907242e-06,1.14352847985836e-05
fp32,42,A,0.01,V,0.000847399827732904,0.000847399827732904,0,0,0,1,,,0,1,0,0.000847399827732904
fp32,42,A,0.01,TA,0.500100811637116,0.500110306832485,1.6420607710971e-06,1.00769938146556e-07,1.74283070924365e-06,1.0000189865626,304556.823011482,304562.605498669,0.016420607710971,1,1.6420607710971e-06,0.500100811637116
fp32,42,A,0.01,TV,0.477939189089096,0.477939189089096,0,0,0,1,,,0,1,0,0.477939189089096
fp32,42,A,0.01,AV,0.000814014379242011,0.000813683055749204,1.5797639404926e-06,1.0719835372297e-07,1.68696229421557e-06,0.999592975872103,515.275958880406,515.066229132616,0.0157976394049259,1,1.5797639404926e-06,0.000814014379242011
fp32,42,A,0.01,TAV,0.221501905176764,0.221498580205817,2.75991687018954e-07,1.85507395193676e-08,2.94542426538322e-07,0.999984988973597,802567.307621668,802555.260262623,0.00275991687018954,1,2.75991687018954e-07,0.221501905176764
fp32,42,A,0.01,U,0.111259339265041,0.111263586852865,4.21884579896935e-07,3.29128324280574e-08,4.54797412324981e-07,1.00003817735977,263719.852695781,263729.920823477,0.00421884579896935,0.333333333333333,1.26565373969081e-06,0.333778017795124
fp32,42,A,0.01,B,0.226271608434932,0.226271895881415,3.07673221910591e-07,1.84494803545415e-08,3.26122702265132e-07,1.00000127036036,735428.345144336,735429.279403355,0.00307673221910591,0.333333333333333,9.23019665731774e-07,0.678814825304797
fp32,42,A,0.01,U+B,0.163715626776726,0.163718325272614,1.53891472225128e-07,1.0982752726657e-08,1.64874224951787e-07,1.00001648282415,1063838.19980113,1063855.73485911,0.00153891472225128,0.166666666666667,9.23348833350769e-07,0.982293760660358
fp32,42,A,0.01,HMSC,0.171437065811832,0.171439014837103,1.11952831568006e-07,7.7553073513441e-09,1.1970813891935e-07,1.00001136875075,1531333.00346845,1531350.41281169,0.00111952831568006,0.142857142857143,7.83669820976039e-07,1.20005946068282
fp32,42,A,0.01,delta_TA,0.0698960491398276,0.0699025994412599,6.48947722234114e-06,4.85089319542967e-07,6.9745665418841e-06,1.00009371490253,10770.6748548556,10771.6842275998,0.0648947722234113,3,2.16315907411371e-06,0.0232986830466092
fp32,42,A,0.01,delta_TV,0.0936076870409934,0.0936076870409934,0,0,0,1,,,0,3,0,0.0312025623469978
fp32,42,A,0.01,delta_AV,1.56879785976532e-05,1.58859121318488e-05,5.3521971435565e-06,3.82191672915308e-07,5.7343888164718e-06,1.01261689216132,2.93112868918513,2.96811042376752,0.053521971435565,3,1.78406571451883e-06,5.22932619921773e-06
fp32,42,A,0.01,delta_TAV,0.00195949937847937,0.0019607976911229,7.96383400475517e-06,5.46561000629049e-07,8.51039500538422e-06,1.00066257364396,246.049751578117,246.212777658615,0.0796383400475517,7,1.13769057210788e-06,0.00027992848263991
fp32,42,A,0.01,g1,1.00133405338537,1.00137228167578,3.79696121907242e-06,2.96215491852515e-07,4.09317671092493e-06,1.00003817735977,263719.852695781,263729.920823477,0.0379696121907242,3,1.26565373969081e-06,0.333778017795124
fp32,42,A,0.01,g2,0.329812620131112,0.329855459224711,2.00087583058112e-05,1.48467072436839e-06,2.14934290301796e-05,1.00012988918854,16483.4126681076,16485.5536852034,0.200087583058112,15,1.33391722038741e-06,0.0219875080087408
fp32,42,A,0.01,g3,0.00195949937847937,0.0019607976911229,7.96383400475517e-06,5.46561000629049e-07,8.51039500538422e-06,1.00066257364396,246.049751578117,246.212777658615,0.0796383400475517,7,1.13769057210788e-06,0.00027992848263991
fp32,42,A,0.05,T,0.937362950391519,0.937362950391519,0,0,0,1,,,0,1,0,0.937362950391519
fp32,42,A,0.05,A,1.14352847985836e-05,1.20903256784507e-05,9.49240655218807e-05,7.4053398951007e-06,0.000102329405416981,1.05728242815152,0.120467710013407,0.127368392956829,0.0379696262087523,1,9.49240655218807e-05,1.14352847985836e-05
fp32,42,A,0.05,V,0.000847399827732904,0.000847399827732904,0,0,0,1,,,0,1,0,0.000847399827732904
fp32,42,A,0.05,TA,0.500100811637116,0.500142056122099,4.10325203879393e-05,2.53057011210461e-06,4.3563090500044e-05,1.00008247234162,12187.9135599994,12188.9187257701,0.0164130081551757,1,4.10325203879393e-05,0.500100811637116
fp32,42,A,0.05,TV,0.477939189089096,0.477939189089096,0,0,0,1,,,0,1,0,0.477939189089096
fp32,42,A,0.05,AV,0.000814014379242011,0.000812010525186988,3.94673438553219e-05,2.71779606259871e-06,4.21851399179204e-05,0.99753830631728,20.6250104447362,20.5742379868184,0.0157869375421288,1,3.94673438553219e-05,0.000814014379242011
fp32,42,A,0.05,TAV,0.221501905176764,0.221478679383132,6.8936578167764e-06,4.7215558734354e-07,7.36581340411994e-06,0.999895144045767,32131.2590592642,32127.8899054348,0.00275746312671056,1,6.8936578167764e-06,0.221501905176764
fp32,42,A,0.05,U,0.111259339265041,0.111280577712106,1.054711839132e-05,8.22815543900077e-07,1.13699339352204e-05,1.00019089136431,10548.790213316,10550.8038862716,0.00421884735652799,0.333333333333333,3.16413551739599e-05,0.333778017795124
fp32,42,A,0.05,B,0.226271608434932,0.226269712651033,7.68602007195998e-06,4.65628510468279e-07,8.15164858242804e-06,0.999991621644834,29439.3725642759,29439.1259107567,0.00307440802878399,0.333333333333333,2.30580602158799e-05,0.678814825304797
fp32,42,A,0.05,U+B,0.163715626776726,0.163727701691006,3.84680345208668e-06,2.76768339753172e-07,4.12357179183997e-06,1.00007375541674,42558.8748725697,42562.0138201219,0.00153872138083467,0.166666666666667,2.30808207125201e-05,0.982293760660358
fp32,42,A,0.05,HMSC,0.171437065811832,0.171444737797214,2.79861941438154e-06,1.96555872285169e-07,2.99517528666669e-06,1.00004475103062,61257.7276248607,61260.4689713055,0.00111944776575262,0.142857142857143,1.95903359006708e-05,1.20005946068282
fp32,42,A,0.05,delta_TA,0.0698960491398276,0.0699311334388835,0.000162200666765602,1.20725801872327e-05,0.000174273246952833,1.00050194967366,430.923315752056,431.139617569771,0.0648802667062408,3,5.40668889218673e-05,0.0232986830466092
fp32,42,A,0.05,delta_TV,0.0936076870409934,0.0936076870409934,0,0,0,1,,,0,3,0,0.0312025623469978
fp32,42,A,0.05,delta_AV,1.56879785976532e-05,1.67399542436253e-05,0.00013376065041582,9.61880203587282e-06,0.000143379452451691,1.06705616274422,0.117283958689526,0.125148570910697,0.0535042601663282,3,4.45868834719401e-05,5.22932619921773e-06
fp32,42,A,0.05,delta_TAV,0.00195949937847937,0.00196630524078246,0.000198999142804091,1.3690413642602e-05,0.000212689556446687,1.00347326586466,9.84677296026567,9.88097342066558,0.0795996571216363,7,2.8428448972013e-05,0.00027992848263991
fp32,42,A,0.05,g1,1.00133405338537,1.00152519940895,9.49240655218807e-05,7.4053398951007e-06,0.000102329405416981,1.00019089136431,10548.7902133159,10550.8038862715,0.0379696262087523,3,3.16413551739602e-05,0.333778017795124
fp32,42,A,0.05,g2,0.329812620131112,0.330038916279173,0.000500097086523959,3.70766886910188e-05,0.000537173775214956,1.00068613550316,659.497183683974,659.949688115932,0.200038834609583,15,3.33398057682639e-05,0.0219875080087408
fp32,42,A,0.05,g3,0.00195949937847937,0.00196630524078246,0.000198999142804091,1.3690413642602e-05,0.000212689556446687,1.00347326586466,9.84677296026567,9.88097342066558,0.0795996571216363,7,2.8428448972013e-05,0.00027992848263991
fp32,42,A,0.1,T,0.937362950391519,0.937362950391519,0,0,0,1,,,0,1,0,0.937362950391519
fp32,42,A,0.1,A,1.14352847985836e-05,1.27636022446781e-05,0.000379696255556278,2.96213330187257e-05,0.000409317588575001,1.11615954210944,0.0301169280214002,0.0336152965901089,0.0379696255556278,1,0.000379696255556278,1.14352847985836e-05
fp32,42,A,0.1,V,0.000847399827732904,0.000847399827732904,0,0,0,1,,,0,1,0,0.000847399827732904
fp32,42,A,0.1,TA,0.500100811637116,0.500166410220909,0.000163907510532754,1.03632794685987e-05,0.000174270790001353,1.00013117072052,3051.11590073952,3051.51611781059,0.0163907510532754,1,0.000163907510532754,0.500100811637116
fp32,42,A,0.1,TV,0.477939189089096,0.477939189089096,0,0,0,1,,,0,1,0,0.477939189089096
fp32,42,A,0.1,AV,0.000814014379242011,0.000809145579215986,0.00015760456043516,1.1224952610552e-05,0.000168829513045708,0.994018778844474,5.16491640212977,5.13402389487883,0.015760456043516,1,0.00015760456043516,0.000814014379242011
fp32,42,A,0.1,TAV,0.221501905176764,0.221438856119662,2.7519400948141e-05,1.96153456838855e-06,2.94809355165295e-05,0.999715356592296,8048.93629749332,8046.64522083721,0.0027519400948141,1,2.7519400948141e-05,0.221501905176764
fp32,42,A,0.1,U,0.111259339265041,0.11130181797956,4.21884728395864e-05,3.29125922430286e-06,4.54797320638906e-05,1.0003817990903,2637.19759869203,2638.20447833615,0.00421884728395864,0.333333333333333,0.000126565418518759,0.333778017795124
fp32,42,A,0.1,B,0.226271608434932,0.226259217490055,3.0693589318763e-05,1.93710577786681e-06,3.26306950966285e-05,0.999945238622897,7371.95008654828,7371.54638840961,0.0030693589318763,0.333333333333333,9.2080767956289e-05,0.678814825304797
fp32,42,A,0.1,U+B,0.163715626776726,0.163736119252927,1.53833537275894e-05,1.1315811414298e-06,1.65149348690198e-05,1.00012517116786,10642.3884983617,10643.7206185588,0.00153833537275894,0.166666666666667,9.23001223655362e-05,0.982293760660358
fp32,42,A,0.1,HMSC,0.171437065811832,0.171447115260291,1.11922469485662e-05,8.13207987576517e-07,1.20054549361426e-05,1.00005861887808,15317.4842013108,15318.3820950498,0.00111922469485662,0.142857142857143,7.83457286399633e-05,1.20005946068282
fp32,42,A,0.1,delta_TA,0.0698960491398276,0.0699725440029784,0.000648401119557612,4.81915902666812e-05,0.00069659270982421,1.00109440897007,107.797545426072,107.915520026737,0.0648401119557612,3,0.000216133706519204,0.0232986830466092
fp32,42,A,0.1,delta_TV,0.0936076870409934,0.0936076870409934,0,0,0,1,,,0,3,0,0.0312025623469978
fp32,42,A,0.1,delta_AV,1.56879785976532e-05,1.79544299081332e-05,0.000534641287754783,3.89576717779746e-05,0.00057359895953271,1.1444705763953,0.029342998673998,0.033582198605597,0.0534641287754783,3,0.000178213762584928,5.22932619921773e-06
fp32,42,A,0.1,delta_TAV,0.00195949937847937,0.00197396522141557,0.000795127237415834,5.52363861691367e-05,0.000850363623584831,1.00738241772112,2.46438467489524,2.48257779199083,0.0795127237415834,7,0.000113589605345119,0.00027992848263991
fp32,42,A,0.1,g1,1.00133405338537,1.00171636181604,0.000379696255556278,2.96213330187257e-05,0.000409317588575001,1.0003817990903,2637.19759869203,2638.20447833615,0.0379696255556278,3,0.000126565418518759,0.333778017795124
fp32,42,A,0.1,g2,0.329812620131112,0.330296456916986,0.00199930297655782,0.000148556011931812,0.00214785898848942,1.00146700506997,164.963801884068,165.205804617794,0.199930297655782,15,0.000133286865103855,0.0219875080087408
fp32,42,A,0.1,g3,0.00195949937847937,0.00197396522141557,0.000795127237415834,5.52363861691367e-05,0.000850363623584831,1.00738241772112,2.46438467489524,2.48257779199083,0.0795127237415834,7,0.000113589605345119,0.00027992848263991
fp32,42,V,0.01,T,0.937362950391519,0.937362950391519,0,0,0,1,,,0,1,0,0.937362950391519
fp32,42,V,0.01,A,1.14352847985836e-05,1.14352847985836e-05,0,0,0,1,,,0,1,0,1.14352847985836e-05
fp32,42,V,0.01,V,0.000847399827732904,0.000847523114502796,3.39549448737633e-06,2.1986684829034e-07,3.61536133566667e-06,1.00014548831125,249.56595596999,249.60226489947,0.0339549448737633,1,3.39549448737633e-06,0.000847399827732904
fp32,42,V,0.01,TA,0.500100811637116,0.500100811637116,0,0,0,1,,,0,1,0,0.500100811637116
fp32,42,V,0.01,TV,0.477939189089096,0.47793166071704,1.81004297610293e-06,1.30397413232635e-07,1.94044038933557e-06,0.999984248263736,264048.531111737,264044.371888914,0.0181004297610293,1,1.81004297610293e-06,0.477939189089096
fp32,42,V,0.01,AV,0.000814014379242011,0.000814646088929576,1.4784840530734e-06,1.06162948994084e-07,1.58464700206748e-06,1.00077604241851,550.57366195454,551.000930470728,0.014784840530734,1,1.4784840530734e-06,0.000814014379242011
fp32,42,V,0.01,TAV,0.221501905176764,0.221494152983566,3.24918391503745e-07,1.99752671968182e-08,3.44893658700563e-07,0.99996500168614,681715.504473717,681691.645580528,0.00324918391503745,1,3.24918391503745e-07,0.221501905176764
fp32,42,V,0.01,U,0.111259339265041,0.111259810138201,3.77277165264036e-07,2.44296498100385e-08,4.01706815074063e-07,1.00000423221244,294900.803729207,294902.051812058,0.00377277165264036,0.333333333333333,1.13183149579211e-06,0.333778017795124
fp32,42,V,0.01,B,0.226271608434932,0.226273391796613,3.3059489481222e-07,2.48803575464966e-08,3.55475252358713e-07,1.00000788150883,684437.696968843,684443.091370596,0.0033059489481222,0.333333333333333,9.91784684436659e-07,0.678814825304797
fp32,42,V,0.01,U+B,0.163715626776726,0.163716670843563,1.85712459413336e-07,1.2640723335883e-08,1.98353182749221e-07,1.00000637731936,881554.351786101,881559.973739735,0.00185712459413336,0.166666666666667,1.11427475648002e-06,0.982293760660358
fp32,42,V,0.01,HMSC,0.171437065811832,0.171437007282565,1.32717219898151e-07,9.26764672864642e-09,1.41984866626796e-07,0.999999658596196,1291746.9635319,1291746.52252457,0.00132717219898151,0.142857142857143,9.29020539287056e-07,1.20005946068282
fp32,42,V,0.01,delta_TA,0.0698960491398276,0.0698960491398276,0,0,0,1,,,0,3,0,0.0232986830466092
fp32,42,V,0.01,delta_TV,0.0936076870409934,0.0936123145700017,5.53010772325555e-06,3.73752752341345e-07,5.9038604755969e-06,1.00004943535253,16926.9192799534,16927.7560681752,0.0553010772325555,3,1.84336924108518e-06,0.0312025623469978
fp32,42,V,0.01,delta_AV,1.56879785976532e-05,1.56171528023287e-05,4.23460828247967e-06,2.91265332583081e-07,4.52587361506275e-06,0.995485346000214,3.7047059730556,3.68798050741632,0.0423460828247967,3,1.41153609415989e-06,5.22932619921773e-06
fp32,42,V,0.01,delta_TAV,0.00195949937847937,0.00195845997139273,6.43329199875193e-06,4.53306815700995e-07,6.88659881445292e-06,0.999469554776053,304.587352611931,304.425785705464,0.0643329199875193,7,9.19041714107418e-07,0.00027992848263991
fp32,42,V,0.01,g1,1.00133405338537,1.00133829124381,3.39549448737633e-06,2.1986684829034e-07,3.61536133566667e-06,1.00000423221245,294900.803729207,294902.051812059,0.0339549448737633,3,1.13183149579211e-06,0.333778017795124
fp32,42,V,0.01,g2,0.329812620131112,0.329811025234941,1.59277320064278e-05,1.08083866331388e-06,1.70085706697416e-05,0.999995164235467,20706.8162622282,20706.7161289405,0.159277320064278,15,1.06184880042852e-06,0.0219875080087408
fp32,42,V,0.01,g3,0.00195949937847937,0.00195845997139273,6.43329199875193e-06,4.53306815700995e-07,6.88659881445292e-06,0.999469554776053,304.587352611931,304.425785705464,0.0643329199875193,7,9.19041714107418e-07,0.00027992848263991
fp32,42,V,0.05,T,0.937362950391519,0.937362950391519,0,0,0,1,,,0,1,0,0.937362950391519
fp32,42,V,0.05,A,1.14352847985836e-05,1.14352847985836e-05,0,0,0,1,,,0,1,0,1.14352847985836e-05
fp32,42,V,0.05,V,0.000847399827732904,0.000848015838891585,8.48873115800752e-05,5.49667548051263e-06,9.03839870605867e-05,1.00072694274712,9.98264418980382,9.98990100059468,0.0339549246320301,1,8.48873115800752e-05,0.000847399827732904
fp32,42,V,0.05,TA,0.500100811637116,0.500100811637116,0,0,0,1,,,0,1,0,0.500100811637116
fp32,42,V,0.05,TV,0.477939189089096,0.47792785853246,4.52439553625922e-05,3.33479954401527e-06,4.85787549066074e-05,0.999976292890612,10563.6031434214,10563.3527109262,0.0180975821450369,1,4.52439553625922e-05,0.477939189089096
fp32,42,V,0.05,AV,0.000814014379242011,0.000816257543789063,3.69493042303285e-05,2.70304346823867e-06,3.9652347698567e-05,1.0027556817229,22.0305739498569,22.0912831998354,0.0147797216921314,1,3.69493042303285e-05,0.000814014379242011
fp32,42,V,0.05,TAV,0.221501905176764,0.221465849457335,8.11372327487975e-06,5.06892889254951e-07,8.6206161641347e-06,0.999837221628409,27299.662272503,27295.2184779333,0.0032454893099519,1,8.11372327487975e-06,0.221501905176764
fp32,42,V,0.05,U,0.111259339265041,0.111261691684523,9.4319235088972e-06,6.10741720056963e-07,1.00426652289543e-05,1.00002114356869,11796.0391812009,11796.2885915656,0.00377276940355888,0.333333333333333,2.82957705266916e-05,0.333778017795124
fp32,42,V,0.05,B,0.226271608434932,0.226281467572372,8.26205039848675e-06,6.23143064407392e-07,8.88519346289411e-06,1.00004357213664,27386.8588935714,27388.0521975292,0.0033048201593947,0.333333333333333,2.47861511954603e-05,0.678814825304797
fp32,42,V,0.05,U+B,0.163715626776726,0.163721246702929,4.64234187462116e-06,3.17043760868912e-07,4.95938563549e-06,1.00003432736577,35265.7411277119,35266.9517077068,0.00185693674984846,0.166666666666667,2.78540512477269e-05,0.982293760660358
fp32,42,V,0.05,HMSC,0.171437065811832,0.171437463475198,3.31749204197246e-06,2.33462412079118e-07,3.55095445405154e-06,1.00000231958803,51676.7074774659,51676.8273461382,0.00132699681678898,0.142857142857143,2.32224442938072e-05,1.20005946068282
fp32,42,V,0.05,delta_TA,0.0698960491398276,0.0698960491398276,0,0,0,1,,,0,3,0,0.0232986830466092
fp32,42,V,0.05,delta_TV,0.0936076870409934,0.09361917507596,0.000138235675111214,9.39140628232627e-06,0.000147627081393532,1.00012272533731,677.160125023325,677.243229728079,0.0552942700444856,3,4.60785583704047e-05,0.0312025623469978
fp32,42,V,0.05,delta_AV,1.56879785976532e-05,1.54614106316e-05,0.000105853665321951,7.3311753598512e-06,0.000113184840681801,0.985557861094538,0.148204396606756,0.146064008124561,0.0423414661287802,3,3.52845551073169e-05,5.22932619921773e-06
fp32,42,V,0.05,delta_TAV,0.00195949937847937,0.00195429562025867,0.000160798093442394,1.13259871929405e-05,0.000172124080635318,0.997344343010336,12.1860858952371,12.1537238310528,0.0643192373769575,7,2.29711562060562e-05,0.00027992848263991
fp32,42,V,0.05,g1,1.00133405338537,1.00135522516071,8.48873115800752e-05,5.49667548051263e-06,9.03839870605867e-05,1.00002114356869,11796.0391812009,11796.2885915655,0.0339549246320301,3,2.82957705266917e-05,0.333778017795124
fp32,42,V,0.05,g2,0.329812620131112,0.329801212807375,0.000398150615266868,2.69777648395137e-05,0.000425128380106372,0.999965412713035,828.361447865776,828.332797090667,0.159260246106747,15,2.65433743511245e-05,0.0219875080087408
fp32,42,V,0.05,g3,0.00195949937847937,0.00195429562025867,0.000160798093442394,1.13259871929405e-05,0.000172124080635318,0.997344343010336,12.1860858952371,12.1537238310528,0.0643192373769575,7,2.29711562060562e-05,0.00027992848263991
fp32,42,V,0.1,T,0.937362950391519,0.937362950391519,0,0,0,1,,,0,1,0,0.937362950391519
fp32,42,V,0.1,A,1.14352847985836e-05,1.14352847985836e-05,0,0,0,1,,,0,1,0,1.14352847985836e-05
fp32,42,V,0.1,V,0.000847399827732904,0.000848632006905013,0.000339549265832103,2.1986710913275e-05,0.000361535976745348,1.00145407059547,2.49566090404071,2.49928977117753,0.0339549265832103,1,0.000339549265832103,0.000847399827732904
fp32,42,V,0.1,TA,0.500100811637116,0.500100811637116,0,0,0,1,,,0,1,0,0.500100811637116
fp32,42,V,0.1,TV,0.477939189089096,0.477980500422266,0.000180787204956973,1.40178226422934e-05,0.000194805027599266,1.00008643637959,2643.65605521058,2643.88456326887,0.0180787204956973,1,0.000180787204956973,0.477939189089096
fp32,42,V,0.1,AV,0.000814014379242011,0.000816227575944594,0.000147622532195654,1.12409595461464e-05,0.000158863491741797,1.00271886683948,5.51416079330725,5.52915306223575,0.0147622532195654,1,0.000147622532195654,0.000814014379242011
fp32,42,V,0.1,TAV,0.221501905176764,0.221436160301716,3.23756179224529e-05,2.11782216742248e-06,3.44934400898754e-05,0.99970318596133,6841.62710677252,6839.59641579988,0.00323756179224529,1,3.23756179224529e-05,0.221501905176764
fp32,42,V,0.1,U,0.111259339265041,0.111264043873278,3.7727696203567e-05,2.4429678792528e-06,4.01706640828202e-05,1.0000422850636,2949.00962583881,2949.13432489839,0.0037727696203567,0.333333333333333,0.000113183088610701,0.333778017795124
fp32,42,V,0.1,B,0.226271608434932,0.226293375140549,3.30115226421793e-05,2.52864151729764e-06,3.55401641594764e-05,1.00009619724616,6854.32207679576,6854.98144370386,0.00330115226421793,0.333333333333333,9.90345679265378e-05,0.678814825304797
fp32,42,V,0.1,U+B,0.163715626776726,0.163727737677282,1.85642192283307e-05,1.28106038742315e-06,1.98452796157535e-05,1.0000739752264,8818.88027517372,8819.53265383867,0.00185642192283307,0.166666666666667,0.000111385315369984,0.982293760660358
fp32,42,V,0.1,HMSC,0.171437065811832,0.171439424955044,1.32666200316573e-05,9.52729591782756e-07,1.421934962344e-05,1.00001376098687,12922.437320338,12922.6151458283,0.00132666200316573,0.142857142857143,9.28663402216009e-05,1.20005946068282
fp32,42,V,0.1,delta_TA,0.0698960491398276,0.0698960491398276,0,0,0,1,,,0,3,0,0.0232986830466092
fp32,42,V,0.1,delta_TV,0.0936076870409934,0.0936023506459631,0.000552605119219442,3.80999865282021e-05,0.00059070510574758,0.999942991914457,169.393448930069,169.383792133842,0.0552605119219441,3,0.000184201706406481,0.0312025623469978
fp32,42,V,0.1,delta_AV,1.56879785976532e-05,1.55488429653235e-05,0.000423244226989199,2.97585281085086e-05,0.000453002755097671,0.991131066920854,0.0370660190908015,0.0367372830479749,0.0423244226989199,3,0.0001410814089964,5.22932619921773e-06
fp32,42,V,0.1,delta_TAV,0.00195949937847937,0.00194912544770124,0.000642644466392786,4.54336930828994e-05,0.000688078159475598,0.994705825941024,3.04911888447152,3.03297631837062,0.0642644466392786,7,9.18063523418266e-05,0.00027992848263991
fp32,42,V,0.1,g1,1.00133405338537,1.0013763948595,0.000339549265832103,2.1986710913275e-05,0.000361535976745348,1.0000422850636,2949.00962583881,2949.13432489839,0.0339549265832103,3,0.000113183088610701,0.333778017795124
fp32,42,V,0.1,g2,0.329812620131112,0.329782385187521,0.00159198292189164,0.000107957238552221,0.00169994016044364,0.999908326905201,207.170953655218,207.151961652744,0.159198292189164,15,0.000106132194792776,0.0219875080087408
fp32,42,V,0.1,g3,0.00195949937847937,0.00194912544770124,0.000642644466392786,4.54336930828994e-05,0.000688078159475598,0.994705825941024,3.04911888447152,3.03297631837062,0.0642644466392786,7,9.18063523418266e-05,0.00027992848263991
fp32,42,AV,0.01,T,0.937362950391519,0.937362950391519,0,0,0,1,,,0,1,0,0.937362950391519
fp32,42,AV,0.01,A,1.14352847985836e-05,1.15648354412255e-05,3.79696121907242e-06,2.96215491852515e-07,4.09317671092493e-06,1.01132902633592,3.01169386222417,3.04581342130503,0.0379696121907242,1,3.79696121907242e-06,1.14352847985836e-05
fp32,42,AV,0.01,V,0.000847399827732904,0.000847523114502796,3.39549448737633e-06,2.1986684829034e-07,3.61536133566667e-06,1.00014548831125,249.56595596999,249.60226489947,0.0339549448737633,1,3.39549448737633e-06,0.000847399827732904
fp32,42,AV,0.01,TA,0.500100811637116,0.500110306832485,1.6420607710971e-06,1.00769938146556e-07,1.74283070924365e-06,1.0000189865626,304556.823011482,304562.605498669,0.016420607710971,1,1.6420607710971e-06,0.500100811637116
fp32,42,AV,0.01,TV,0.477939189089096,0.47793166071704,1.81004297610293e-06,1.30397413232635e-07,1.94044038933557e-06,0.999984248263736,264048.531111737,264044.371888914,0.0181004297610293,1,1.81004297610293e-06,0.477939189089096
fp32,42,AV,0.01,AV,0.000814014379242011,0.000814313566851294,3.04369187572715e-06,2.0550157523329e-07,3.24919345096044e-06,1.00036754585289,267.443096239017,267.541393839924,0.0304369187572715,1,3.04369187572715e-06,0.000814014379242011
fp32,42,AV,0.01,TAV,0.221501905176764,0.221490840372476,6.17718748965073e-07,3.70832017282187e-08,6.54801950693291e-07,0.999950046459963,358580.511839521,358562.599473566,0.00617718748965073,1,6.17718748965073e-07,0.221501905176764
fp32,42,AV,0.01,U,0.111259339265041,0.111264057735013,7.93730843532592e-07,5.35691613127435e-08,8.47300004845359e-07,1.000042409653,140172.629262923,140178.573935491,0.00793730843532592,0.333333333333333,2.38119253059778e-06,0.333778017795124
fp32,42,AV,0.01,B,0.226271608434932,0.226273673298591,6.4166115910132e-07,4.28420134040204e-08,6.84503172505349e-07,1.00000912559765,352634.104816065,352637.322813023,0.0064166115910132,0.333333333333333,1.92498347730396e-06,0.678814825304797
fp32,42,AV,0.01,U+B,0.163715626776726,0.163719366819331,3.40673155077876e-07,2.32470512805855e-08,3.63920206358452e-07,1.00002284475024,480565.093951421,480576.072340967,0.00340673155077876,0.166666666666667,2.04403893046725e-06,0.982293760660358
fp32,42,AV,0.01,HMSC,0.171437065811832,0.171438955635634,2.46412406006594e-07,1.67899429472038e-08,2.63202348953798e-07,1.00001102342596,695732.283086608,695739.952439921,0.00246412406006594,0.142857142857143,1.72488684204616e-06,1.20005946068282
fp32,42,AV,0.01,delta_TA,0.0698960491398276,0.0699025994412599,6.48947722234114e-06,4.85089319542967e-07,6.9745665418841e-06,1.00009371490253,10770.6748548556,10771.6842275998,0.0648947722234113,3,2.16315907411371e-06,0.0232986830466092
fp32,42,AV,0.01,delta_TV,0.0936076870409934,0.0936123145700017,5.53010772325555e-06,3.73752752341345e-07,5.9038604755969e-06,1.00004943535253,16926.9192799534,16927.7560681752,0.0553010772325555,3,1.84336924108518e-06,0.0312025623469978
fp32,42,AV,0.01,delta_AV,1.56879785976532e-05,1.58147895516046e-05,9.40298997436972e-06,6.20580380861043e-07,1.00235703552307e-05,1.00808332017806,1.66840320370593,1.68188944098759,0.0940298997436972,3,3.13432999145657e-06,5.22932619921773e-06
fp32,42,AV,0.01,delta_TAV,0.00195949937847937,0.00195976075683511,1.43878243926678e-05,9.41620278231066e-07,1.53294446708988e-05,1.0001333903744,136.191499492998,136.209666128106,0.143878243926678,7,2.05540348466683e-06,0.00027992848263991
fp32,42,AV,0.01,g1,1.00133405338537,1.00137651961512,7.14357759179332e-06,4.82122451814693e-07,7.62570004360801e-06,1.00004240965301,140172.629262923,140178.573935491,0.0714357759179332,3,2.38119253059777e-06,0.333778017795124
fp32,42,AV,0.01,g2,0.329812620131112,0.329853885760889,3.56578496808887e-05,2.37568138059472e-06,3.80335310614833e-05,1.00012511840742,9249.36929968267,9250.52656603906,0.356578496808887,15,2.37718997872592e-06,0.0219875080087408
fp32,42,AV,0.01,g3,0.00195949937847937,0.00195976075683511,1.43878243926678e-05,9.41620278231066e-07,1.53294446708988e-05,1.0001333903744,136.191499492998,136.209666128106,0.143878243926678,7,2.05540348466683e-06,0.00027992848263991
fp32,42,AV,0.05,T,0.937362950391519,0.937362950391519,0,0,0,1,,,0,1,0,0.937362950391519
fp32,42,AV,0.05,A,1.14352847985836e-05,1.20903256784507e-05,9.49240655218807e-05,7.4053398951007e-06,0.000102329405416981,1.05728242815152,0.120467710013407,0.127368392956829,0.0379696262087523,1,9.49240655218807e-05,1.14352847985836e-05
fp32,42,AV,0.05,V,0.000847399827732904,0.000848015838891585,8.48873115800752e-05,5.49667548051263e-06,9.03839870605867e-05,1.00072694274712,9.98264418980382,9.98990100059468,0.0339549246320301,1,8.48873115800752e-05,0.000847399827732904
fp32,42,AV,0.05,TA,0.500100811637116,0.500142056122099,4.10325203879393e-05,2.53057011210461e-06,4.3563090500044e-05,1.00008247234162,12187.9135599994,12188.9187257701,0.0164130081551757,1,4.10325203879393e-05,0.500100811637116
fp32,42,AV,0.05,TV,0.477939189089096,0.47792785853246,4.52439553625922e-05,3.33479954401527e-06,4.85787549066074e-05,0.999976292890612,10563.6031434214,10563.3527109262,0.0180975821450369,1,4.52439553625922e-05,0.477939189089096
fp32,42,AV,0.05,AV,0.000814014379242011,0.000814226434649407,7.60524051247979e-05,5.32585388684749e-06,8.13782590116446e-05,1.00026050572668,10.7033351266966,10.7061234067917,0.0304209620499191,1,7.60524051247979e-05,0.000814014379242011
fp32,42,AV,0.05,TAV,0.221501905176764,0.2214429889695,1.54207597893409e-05,9.54370440164868e-07,1.63751302295057e-05,0.999734014896094,14363.8775392812,14360.0569618214,0.00616830391573634,1,1.54207597893409e-05,0.221501905176764
fp32,42,AV,0.05,U,0.111259339265041,0.111282930356104,1.98432786544264e-05,1.33922321519293e-06,2.11825018696189e-05,1.00021203695095,5606.90303264087,5608.09190326418,0.00793731146177055,0.333333333333333,5.95298359632792e-05,0.333778017795124
fp32,42,AV,0.05,B,0.226271608434932,0.226279435637064,1.60323971097312e-05,1.07842533740746e-06,1.71108224471391e-05,1.00003459206475,14113.3984448022,14113.8866563952,0.00641295884389248,0.333333333333333,4.80971913291936e-05,0.678814825304797
fp32,42,AV,0.05,U+B,0.163715626776726,0.163733263934091,8.51628603007148e-06,5.87145453966058e-07,9.10343148403746e-06,1.00010773044523,19223.8290492637,19225.9000409262,0.00340651441202859,0.166666666666667,5.10977161804288e-05,0.982293760660358
fp32,42,AV,0.05,HMSC,0.171437065811832,0.171445130375202,6.16040816111569e-06,4.27415304100816e-07,6.58782346521647e-06,1.00004704095542,27828.8485646028,27830.1576602276,0.00246416326444627,0.142857142857143,4.31228571278098e-05,1.20005946068282
fp32,42,AV,0.05,delta_TA,0.0698960491398276,0.0699311334388835,0.000162200666765602,1.20725801872327e-05,0.000174273246952833,1.00050194967366,430.923315752056,431.139617569771,0.0648802667062408,3,5.40668889218673e-05,0.0232986830466092
fp32,42,AV,0.05,delta_TV,0.0936076870409934,0.09361917507596,0.000138235675111214,9.39140628232627e-06,0.000147627081393532,1.00012272533731,677.160125023325,677.243229728079,0.0552942700444856,3,4.60785583704047e-05,0.0312025623469978
fp32,42,AV,0.05,delta_AV,1.56879785976532e-05,1.65093735950407e-05,0.000235014409797343,1.58111658011343e-05,0.000250825575598449,1.05235824311428,0.0667532625390127,0.0702483460877018,0.0940057639189373,3,7.83381365991144e-05,5.22932619921773e-06
fp32,42,AV,0.05,delta_TAV,0.00195949937847937,0.00196116466119469,0.000359555951700058,2.3531558049427e-05,0.000383087509749447,1.00084985110667,5.44977595062586,5.45440744874861,0.143822380680023,7,5.13651359571511e-05,0.00027992848263991
fp32,42,AV,0.05,g1,1.00133405338537,1.00154637320493,0.000178589507889838,1.20530089367363e-05,0.000190642516826557,1.00021203695095,5606.90303264085,5608.09190326417,0.0714358031559353,3,5.95298359632794e-05,0.333778017795124
fp32,42,AV,0.05,g2,0.329812620131112,0.330027998175802,0.000891239175136623,5.91610650448634e-05,0.000950400240181335,1.00065303154441,370.060730421273,370.302391751586,0.356495670054649,15,5.94159450091082e-05,0.0219875080087408
fp32,42,AV,0.05,g3,0.00195949937847937,0.00196116466119469,0.000359555951700058,2.3531558049427e-05,0.000383087509749447,1.00084985110667,5.44977595062586,5.45440744874861,0.143822380680023,7,5.13651359571511e-05,0.00027992848263991
fp32,42,AV,0.1,T,0.937362950391519,0.937362950391519,0,0,0,1,,,0,1,0,0.937362950391519
fp32,42,AV,0.1,A,1.14352847985836e-05,1.27636022446781e-05,0.000379696255556278,2.96213330187257e-05,0.000409317588575001,1.11615954210944,0.0301169280214002,0.0336152965901089,0.0379696255556278,1,0.000379696255556278,1.14352847985836e-05
fp32,42,AV,0.1,V,0.000847399827732904,0.000848632006905013,0.000339549265832103,2.1986710913275e-05,0.000361535976745348,1.00145407059547,2.49566090404071,2.49928977117753,0.0339549265832103,1,0.000339549265832103,0.000847399827732904
fp32,42,AV,0.1,TA,0.500100811637116,0.500166410220909,0.000163907510532754,1.03632794685987e-05,0.000174270790001353,1.00013117072052,3051.11590073952,3051.51611781059,0.0163907510532754,1,0.000163907510532754,0.500100811637116
fp32,42,AV,0.1,TV,0.477939189089096,0.477980500422266,0.000180787204956973,1.40178226422934e-05,0.000194805027599266,1.00008643637959,2643.65605521058,2643.88456326887,0.0180787204956973,1,0.000180787204956973,0.477939189089096
fp32,42,AV,0.1,AV,0.000814014379242011,0.00081125832797382,0.000303690034283466,2.28941765523432e-05,0.000326584210835802,0.996614247440251,2.68041189156113,2.6713366801381,0.0303690034283466,1,0.000303690034283466,0.000814014379242011
fp32,42,AV,0.1,TAV,0.221501905176764,0.221374435520002,6.15083702775819e-05,4.0957104895435e-06,6.56040807671254e-05,0.999424521172132,3601.16686846271,3599.09447317429,0.00615083702775819,1,6.15083702775819e-05,0.221501905176764
fp32,42,AV,0.1,U,0.111259339265041,0.11130652348581,7.93731238343768e-05,5.35688874281974e-06,8.47300125771945e-05,1.00042409222525,1401.72559539422,1402.32005632116,0.00793731238343768,0.333333333333333,0.00023811937150313,0.333778017795124
fp32,42,AV,0.1,B,0.226271608434932,0.226280461296142,6.40310411371382e-05,4.50441411699119e-06,6.8535455254131e-05,1.00003912493163,3533.77993573955,3533.91819463793,0.00640310411371381,0.333333333333333,0.000192093123411414,0.678814825304797
fp32,42,AV,0.1,U+B,0.163715626776726,0.163748008755764,3.40568621716156e-05,2.41733766769406e-06,3.64741998393087e-05,1.00019779406325,4807.12597513383,4808.07679611299,0.00340568621716156,0.166666666666667,0.000204341173029694,0.982293760660358
fp32,42,AV,0.1,HMSC,0.171437065811832,0.171449444939459,2.46385866587431e-05,1.79093351310574e-06,2.64295201718487e-05,1.00007220799988,6958.07223792184,6958.57466640114,0.00246385866587431,0.142857142857143,0.000172470106611202,1.20005946068282
fp32,42,AV,0.1,delta_TA,0.0698960491398276,0.0699725440029784,0.000648401119557612,4.81915902666812e-05,0.00069659270982421,1.00109440897007,107.797545426072,107.915520026737,0.0648401119557612,3,0.000216133706519204,0.0232986830466092
fp32,42,AV,0.1,delta_TV,0.0936076870409934,0.0936023506459631,0.000552605119219442,3.80999865282021e-05,0.00059070510574758,0.999942991914457,169.393448930069,169.383792133842,0.0552605119219441,3,0.000184201706406481,0.0312025623469978
fp32,42,AV,0.1,delta_AV,1.56879785976532e-05,1.78194632589651e-05,0.000939357071514067,6.53752248511217e-05,0.00100473229636506,1.13586738712346,0.0167007616947697,0.0189698505492096,0.0939357071514067,3,0.000313119023838022,5.22932619921773e-06
fp32,42,AV,0.1,delta_TAV,0.00195949937847937,0.00196382282867245,0.00143660931773672,9.50302147089407e-05,0.00153163953244553,1.00220640549344,1.36397512830171,1.36698461051771,0.143660931773672,7,0.000205229902533817,0.00027992848263991
fp32,42,AV,0.1,g1,1.00133405338537,1.00175871137228,0.00071435811450939,4.82119986853773e-05,0.000762570113194669,1.00042409222524,1401.72559539423,1402.32005632116,0.071435811450939,3,0.00023811937150313,0.333778017795124
fp32,42,AV,0.1,g2,0.329812620131112,0.330268092814614,0.00356289272140275,0.000236842861197055,0.00379973558259938,1.0013810044119,92.568776530903,92.6966144196965,0.356289272140275,15,0.00023752618142685,0.0219875080087408
fp32,42,AV,0.1,g3,0.00195949937847937,0.00196382282867245,0.00143660931773672,9.50302147089407e-05,0.00153163953244553,1.00220640549344,1.36397512830171,1.36698461051771,0.143660931773672,7,0.000205229902533817,0.00027992848263991
fp32,42,TAV,0.01,T,0.937362950391519,0.937352179683823,2.43355570132921e-06,1.69874273722603e-07,2.60342997505181e-06,0.999988509565381,385182.451291142,385178.025377369,0.0243355570132921,1,2.43355570132921e-06,0.937362950391519
fp32,42,TAV,0.01,A,1.14352847985836e-05,1.15648354412255e-05,3.79696121907242e-06,2.96215491852515e-07,4.09317671092493e-06,1.01132902633592,3.01169386222417,3.04581342130503,0.0379696121907242,1,3.79696121907242e-06,1.14352847985836e-05
fp32,42,TAV,0.01,V,0.000847399827732904,0.000847523114502796,3.39549448737633e-06,2.1986684829034e-07,3.61536133566667e-06,1.00014548831125,249.56595596999,249.60226489947,0.0339549448737633,1,3.39549448737633e-06,0.000847399827732904
fp32,42,TAV,0.01,TA,0.500100811637116,0.500113156450214,2.64462496207012e-06,1.72525934155197e-07,2.81715089622532e-06,1.0000246846492,189100.843714965,189105.511602955,0.0264462496207012,1,2.64462496207012e-06,0.500100811637116
fp32,42,TAV,0.01,TV,0.477939189089096,0.477937908453586,3.30362511534315e-06,2.32740587696174e-07,3.53636570303933e-06,0.999997320505327,144671.133195284,144670.745549754,0.0330362511534315,1,3.30362511534315e-06,0.477939189089096
fp32,42,TAV,0.01,AV,0.000814014379242011,0.000814313566851294,3.04369187572715e-06,2.0550157523329e-07,3.24919345096044e-06,1.00036754585289,267.443096239017,267.541393839924,0.0304369187572715,1,3.04369187572715e-06,0.000814014379242011
fp32,42,TAV,0.01,TAV,0.221501905176764,0.221485532334515,8.78574479785865e-07,5.43237448148436e-08,9.32898224600709e-07,0.999926082612082,252115.114054702,252096.478364017,0.00878574479785865,1,8.78574479785865e-07,0.221501905176764
fp32,42,TAV,0.01,U,0.111259339265041,0.11126282080086,1.07878914829857e-06,7.28293072132974e-08,1.15161845551186e-06,1.00003129207707,103133.535817,103136.76307955,0.0107878914829857,0.333333333333333,3.23636744489572e-06,0.333778017795124
fp32,42,TAV,0.01,B,0.226271608434932,0.226275745187065,8.79956608809961e-07,5.85916827748131e-08,9.38548291584786e-07,1.00001828224124,257139.506845614,257144.207932112,0.00879956608809961,0.333333333333333,2.63986982642988e-06,0.678814825304797
fp32,42,TAV,0.01,U+B,0.163715626776726,0.163719497784002,4.67848822349125e-07,3.17001266828664e-08,4.99548949031988e-07,1.00002364470242,349932.753821396,349941.027877225,0.00467848822349125,0.166666666666667,2.80709293409475e-06,0.982293760660358
fp32,42,TAV,0.01,HMSC,0.171437065811832,0.171438403369852,3.44404246792183e-07,2.29384168577914e-08,3.67342663649974e-07,1.00000780203519,497778.6058349,497782.489521099,0.00344404246792183,0.142857142857143,2.41082972754528e-06,1.20005946068282
fp32,42,TAV,0.01,delta_TA,0.0698960491398276,0.0698985928376418,9.92162883356849e-06,7.32208992255257e-07,1.06538378258237e-05,1.00003639258364,7044.8159583781,7045.07233743207,0.0992162883356849,3,3.3072096111895e-06,0.0232986830466092
fp32,42,TAV,0.01,delta_TV,0.0936076870409934,0.0936061458561984,9.68289977687652e-06,6.57074628526586e-07,1.03399744054031e-05,0.999983535702636,9667.31962511224,9667.16045948722,0.0968289977687652,3,3.22763325895884e-06,0.0312025623469978
fp32,42,TAV,0.01,delta_AV,1.56879785976532e-05,1.58147895516046e-05,9.40298997436972e-06,6.20580380861043e-07,1.00235703552307e-05,1.00808332017806,1.66840320370593,1.68188944098759,0.0940298997436972,3,3.13432999145657e-06,5.22932619921773e-06
fp32,42,TAV,0.01,delta_TAV,0.00195949937847937,0.00195819083064202,1.96777068202125e-05,1.3048949722413e-06,2.09826017924537e-05,0.999332202984231,99.5796612065899,99.5131622060049,0.196777068202125,7,2.81110097431608e-06,0.00027992848263991
fp32,42,TAV,0.01,g1,1.00133405338537,1.00136538720773,9.7091023346872e-06,6.55463764919664e-07,1.03645660996068e-05,1.00003129207706,103133.535816999,103136.76307955,0.0970910233468719,3,3.23636744489573e-06,0.333778017795124
fp32,42,TAV,0.01,g2,0.329812620131112,0.329833602848988,4.83283272368553e-05,3.23234890327143e-06,5.15606761401263e-05,1.0000636201182,6824.41621690551,6824.85038707188,0.483283272368553,15,3.22188848245702e-06,0.0219875080087408
fp32,42,TAV,0.01,g3,0.00195949937847937,0.00195819083064202,1.96777068202125e-05,1.3048949722413e-06,2.09826017924537e-05,0.999332202984231,99.5796612065899,99.5131622060049,0.196777068202125,7,2.81110097431608e-06,0.00027992848263991
fp32,42,TAV,0.05,T,0.937362950391519,0.937309080913634,6.08389262455233e-05,4.24688987557347e-06,6.50858161210968e-05,0.999942530822386,15407.2895140961,15406.4040698385,0.0243355704982093,1,6.08389262455233e-05,0.937362950391519
fp32,42,TAV,0.05,A,1.14352847985836e-05,1.20903256784507e-05,9.49240655218807e-05,7.4053398951007e-06,0.000102329405416981,1.05728242815152,0.120467710013407,0.127368392956829,0.0379696262087523,1,9.49240655218807e-05,1.14352847985836e-05
fp32,42,TAV,0.05,V,0.000847399827732904,0.000848015838891585,8.48873115800752e-05,5.49667548051263e-06,9.03839870605867e-05,1.00072694274712,9.98264418980382,9.98990100059468,0.0339549246320301,1,8.48873115800752e-05,0.000847399827732904
fp32,42,TAV,0.05,TA,0.500100811637116,0.500092663444536,6.60939771976861e-05,4.37731445990096e-06,7.0471291657587e-05,0.999983706899907,7566.51109285378,7566.38781093118,0.0264375908790744,1,6.60939771976861e-05,0.500100811637116
fp32,42,TAV,0.05,TV,0.477939189089096,0.477929055878613,8.25692865351456e-05,5.99476572904686e-06,8.85640522641925e-05,0.999978798117595,5788.34103024085,5788.218306515,0.0330277146140582,1,8.25692865351456e-05,0.477939189089096
fp32,42,TAV,0.05,AV,0.000814014379242011,0.000814226434649407,7.60524051247979e-05,5.32585388684749e-06,8.13782590116446e-05,1.00026050572668,10.7033351266966,10.7061234067917,0.0304209620499191,1,7.60524051247979e-05,0.000814014379242011
fp32,42,TAV,0.05,TAV,0.221501905176764,0.221397911972835,2.19420069417341e-05,1.40430113111019e-06,2.33463080728443e-05,0.999530508760879,10094.8790037735,10090.1395465213,0.00877680277669364,1,2.19420069417341e-05,0.221501905176764
fp32,42,TAV,0.05,U,0.111259339265041,0.111276743327847,2.69697354737664e-05,1.82072340362603e-06,2.87904588773909e-05,1.00015642788211,4125.3403976937,4125.98571595509,0.0107878941895065,0.333333333333333,8.09092064212991e-05,0.333778017795124
fp32,42,TAV,0.05,B,0.226271608434932,0.226268635794571,2.19878733731041e-05,1.50523882779277e-06,2.34931122008961e-05,0.999986862512792,10290.7454757181,10290.610281181,0.00879514934924164,0.333333333333333,6.59636201193123e-05,0.678814825304797
fp32,42,TAV,0.05,U+B,0.163715626776726,0.163724918167789,1.16972596214983e-05,8.14470774091896e-07,1.25117303955906e-05,1.00005675323269,13996.0667775412,13996.8610995758,0.00467890384859933,0.166666666666667,7.01835577289899e-05,0.982293760660358
fp32,42,TAV,0.05,HMSC,0.171437065811832,0.171432144041703,8.61098011160648e-06,5.96386253225805e-07,9.20736636483225e-06,0.999971291096791,19909.1234203127,19908.5518512155,0.00344439204464259,0.142857142857143,6.02768607812453e-05,1.20005946068282
fp32,42,TAV,0.05,delta_TA,0.0698960491398276,0.0699348892883729,0.000247969847342733,1.82024393156157e-05,0.000266172286658346,1.00055568446319,281.873178891869,282.029811437969,0.0991879389370933,3,8.26566157809111e-05,0.0232986830466092
fp32,42,TAV,0.05,delta_TV,0.0936076870409934,0.0936016213426051,0.000242017015184827,1.64923853638872e-05,0.000258509400548688,0.999935200851767,386.781429270607,386.756366163438,0.0968068060739306,3,8.06723383949422e-05,0.0312025623469978
fp32,42,TAV,0.05,delta_AV,1.56879785976532e-05,1.65093735950407e-05,0.000235014409797343,1.58111658011343e-05,0.000250825575598449,1.05235824311428,0.0667532625390127,0.0702483460877018,0.0940057639189373,3,7.83381365991144e-05,5.22932619921773e-06
fp32,42,TAV,0.05,delta_TAV,0.00195949937847937,0.00195747634132077,0.000491719196809873,3.26594657191228e-05,0.000524378662528947,0.998967574483148,3.98499670379358,3.98088249151201,0.196687678723949,7,7.02455995442676e-05,0.00027992848263991
fp32,42,TAV,0.05,g1,1.00133405338537,1.00149068995062,0.000242727619263898,1.63865106326342e-05,0.000259114129896506,1.00015642788211,4125.3403976937,4125.98571595508,0.0970910477055591,3,8.09092064212993e-05,0.333778017795124
fp32,42,TAV,0.05,g2,0.329812620131112,0.330003198076357,0.00120783560390931,8.03186164115933e-05,0.00128815422032072,1.00057783703113,273.060852870732,273.218637543272,0.483134241563724,15,8.0522373593954e-05,0.0219875080087408
fp32,42,TAV,0.05,g3,0.00195949937847937,0.00195747634132077,0.000491719196809873,3.26594657191228e-05,0.000524378662528947,0.998967574483148,3.98499670379358,3.98088249151201,0.196687678723949,7,7.02455995442676e-05,0.00027992848263991
fp32,42,TAV,0.1,T,0.937362950391519,0.937255211316778,0.000243355771815277,1.6987582328118e-05,0.000260343354143395,0.999885061517851,3851.8213206919,3851.37859819579,0.0243355771815277,1,0.000243355771815277,0.937362950391519
fp32,42,TAV,0.1,A,1.14352847985836e-05,1.27636022446781e-05,0.000379696255556278,2.96213330187257e-05,0.000409317588575001,1.11615954210944,0.0301169280214002,0.0336152965901089,0.0379696255556278,1,0.000379696255556278,1.14352847985836e-05
fp32,42,TAV,0.1,V,0.000847399827732904,0.000848632006905013,0.000339549265832103,2.1986710913275e-05,0.000361535976745348,1.00145407059547,2.49566090404071,2.49928977117753,0.0339549265832103,1,0.000339549265832103,0.000847399827732904
fp32,42,TAV,0.1,TA,0.500100811637116,0.49990912298589,0.000264123601475915,1.83391417404255e-05,0.000282462743216341,0.999616699979752,1893.43477388074,1892.70902029357,0.0264123601475915,1,0.000264123601475915,0.500100811637116
fp32,42,TAV,0.1,TV,0.477939189089096,0.477906802825046,0.000329863441027756,2.61410784065292e-05,0.000356004519434285,0.999932237688832,1448.90014971038,1448.80196888758,0.0329863441027756,1,0.000329863441027756,0.477939189089096
fp32,42,TAV,0.1,AV,0.000814014379242011,0.00081125832797382,0.000303690034283466,2.28941765523432e-05,0.000326584210835802,0.996614247440251,2.68041189156113,2.6713366801381,0.0303690034283466,1,0.000303690034283466,0.000814014379242011
fp32,42,TAV,0.1,TAV,0.221501905176764,0.221237757934134,8.75828822925837e-05,6.1688520605291e-06,9.37517343531128e-05,0.998807471915785,2529.05475794692,2526.03878912155,0.00875828822925837,1,8.75828822925837e-05,0.221501905176764
fp32,42,TAV,0.1,U,0.111259339265041,0.111294148098158,0.000107878956068455,7.28289870175192e-06,0.000115161854770201,1.00031286212327,1031.33496392421,1031.65762957083,0.0107878956068455,0.333333333333333,0.000323636868205365,0.333778017795124
fp32,42,TAV,0.1,B,0.226271608434932,0.226205871841846,8.78306819153145e-05,6.68272358907448e-06,9.45134055043862e-05,0.999709479269002,2576.22511291784,2575.47666611482,0.00878306819153145,0.333333333333333,0.000263492045745944,0.678814825304797
fp32,42,TAV,0.1,U+B,0.163715626776726,0.163708777430031,4.67858880694789e-05,3.48298412544405e-06,5.0268872194923e-05,0.999958163146489,3499.25230731118,3499.105909605,0.00467858880694789,0.166666666666667,0.000280715328416873,0.982293760660358
fp32,42,TAV,0.1,HMSC,0.171437065811832,0.171397852387792,3.44439563930484e-05,2.61391130714095e-06,3.7057867700189e-05,0.999771266360314,4977.27566065645,4976.13719027887,0.00344439563930484,0.142857142857143,0.000241107694751339,1.20005946068282
fp32,42,TAV,0.1,delta_TA,0.0698960491398276,0.0700393683595078,0.000991296263154774,7.27962136319939e-05,0.00106409247678662,1.00205046238584,70.5097474264508,70.654325011384,0.0991296263154773,3,0.000330432087718258,0.0232986830466092
fp32,42,TAV,0.1,delta_TV,0.0936076870409934,0.093600918259338,0.000967361747343036,6.75726665739027e-05,0.00103493441391681,0.999927689895249,96.765958854686,96.7589616980649,0.0967361747343036,3,0.000322453915781012,0.0312025623469978
fp32,42,TAV,0.1,delta_AV,1.56879785976532e-05,1.78194632589651e-05,0.000939357071514067,6.53752248511217e-05,0.00100473229636506,1.13586738712346,0.0167007616947697,0.0189698505492096,0.0939357071514067,3,0.000313119023838022,5.22932619921773e-06
fp32,42,TAV,0.1,delta_TAV,0.00195949937847937,0.00196686521682192,0.00196465927291124,0.000134166807104405,0.00209882608001552,1.00375904091802,0.997373644120886,1.0011228124597,0.196465927291123,7,0.000280665610415891,0.00027992848263991
fp32,42,TAV,0.1,g1,1.00133405338537,1.00164733288342,0.000970910604616095,6.55460883157667e-05,0.00103645669293174,1.00031286212327,1031.33496392421,1031.65762957083,0.0970910604616094,3,0.000323636868205365,0.333778017795124
fp32,42,TAV,0.1,g2,0.329812620131112,0.330410562068122,0.00482830809840758,0.00032293520976764,0.00515124330817495,1.00181297470295,68.3081140244316,68.4319549071638,0.482830809840758,15,0.000321887206560506,0.0219875080087408
fp32,42,TAV,0.1,g3,0.00195949937847937,0.00196686521682192,0.00196465927291124,0.000134166807104405,0.00209882608001552,1.00375904091802,0.997373644120886,1.0011228124597,0.196465927291123,7,0.000280665610415891,0.00027992848263991
fp32,93,T,0.01,T,0.914636124201449,0.914603466103772,2.43191630718171e-06,1.72322775157955e-07,2.60423908233967e-06,0.999964293890419,376096.875332605,376083.446376361,0.0243191630718171,1,2.43191630718171e-06,0.914636124201449
fp32,93,T,0.01,A,5.59726961199461e-05,5.59726961199461e-05,0,0,0,1,,,0,1,0,5.59726961199461e-05
fp32,93,T,0.01,V,0.000190553387852724,0.000190553387852724,0,0,0,1,,,0,1,0,0.000190553387852724
fp32,93,T,0.01,TA,0.335131764929722,0.335125426918757,1.00009210731167e-06,6.2987930366774e-08,1.06308003767844e-06,0.999981088002905,335100.899686714,335094.562259472,0.0100009210731167,1,1.00009210731167e-06,0.335131764929722
fp32,93,T,0.01,TV,0.579264360579042,0.579272970865537,1.27596516513989e-06,8.5149275944563e-08,1.36111444108446e-06,1.00001486417443,453981.328334722,453988.076392373,0.0127596516513989,1,1.27596516513989e-06,0.579264360579042
fp32,93,T,0.01,AV,0.000531386391057637,0.000531386391057637,0,0,0,1,,,0,1,0,0.000531386391057637
fp32,93,T,0.01,TAV,0.288773459075956,0.288771035079673,2.8887664198416e-07,1.76273755976844e-08,3.06504017581844e-07,0.999991605889645,999642.813252414,999634.422140325,0.00288876641984159,1,2.8887664198416e-07,0.288773459075956
fp32,93,T,0.01,U,0.102974397071936,0.102970744404707,2.7021292302019e-07,1.91469750175501e-08,2.89359898037738e-07,0.999964528394119,381086.129860051,381072.612123045,0.0027021292302019,0.333333333333333,8.1063876906057e-07,0.308923191215808
fp32,93,T,0.01,B,0.206434427618384,0.206434482849354,2.52856763277155e-07,1.58122180214214e-08,2.68668981298576e-07,1.00000026754728,816408.566426647,816408.784854542,0.00252856763277155,0.333333333333333,7.58570289831464e-07,0.619303282855152
fp32,93,T,0.01,U+B,0.150251898762627,0.150249716209398,1.05995086017404e-07,6.55308301630319e-09,1.12548169033708e-07,0.999985474038951,1417536.4576614,1417515.86658203,0.00105995086017404,0.166666666666667,6.35970516104427e-07,0.901511392575761
fp32,93,T,0.01,HMSC,0.167294654804845,0.167292417225524,7.99564325681637e-08,4.90278469264815e-09,8.48592172608117e-08,0.999986624920423,2092322.6491155,2092294.66413356,0.000799564325681637,0.142857142857143,5.59695027977146e-07,1.17106258363391
fp32,93,T,0.01,delta_TA,0.136884424849074,0.136875841433557,3.82871102306342e-06,2.66806300057686e-07,4.0955173231211e-06,0.999937294432686,35752.0909842786,35749.8491291308,0.0382871102306342,3,1.27623700768781e-06,0.0456281416163579
fp32,93,T,0.01,delta_TV,0.0437127841815738,0.0437032798068633,4.20298294380111e-06,3.04698205333421e-07,4.50768114913453e-06,0.999782572195103,10400.4191228149,10398.157782515,0.0420298294380111,3,1.40099431460037e-06,0.0145709280605246
fp32,93,T,0.01,delta_AV,0.000279866208942172,0.000279866208942172,0,0,0,1,,,0,3,0,9.32887363140573e-05
fp32,93,T,0.01,delta_TAV,0.0187727026926198,0.0187673562709949,6.29254051262546e-06,4.38743593976621e-07,6.73128410660208e-06,0.999715202349259,2983.32647282189,2982.47682845104,0.0629254051262546,7,8.98934358946494e-07,0.00268181467037425
fp32,93,T,0.01,g1,0.926769573647422,0.926736699642365,2.43191630718171e-06,1.72322775157955e-07,2.60423908233967e-06,0.999964528394121,381086.12986005,381072.612123045,0.0243191630718171,3,8.1063876906057e-07,0.308923191215807
fp32,93,T,0.01,g2,0.31621027667178,0.316171667710105,1.37869842583203e-05,9.89044560352347e-07,1.47760288186727e-05,0.999877900990184,22935.4201576715,22932.6197655805,0.137869842583203,15,9.19132283888022e-07,0.021080685111452
fp32,93,T,0.01,g3,0.0187727026926198,0.0187673562709949,6.29254051262546e-06,4.38743593976621e-07,6.73128410660208e-06,0.999715202349259,2983.32647282189,2982.47682845104,0.0629254051262546,7,8.98934358946494e-07,0.00268181467037425
fp32,93,T,0.05,T,0.914636124201449,0.914472819916686,6.0797880528213e-05,4.30802789015868e-06,6.51059084183717e-05,0.99982145436809,15043.8817316504,15041.1957122803,0.0243191522112852,1,6.0797880528213e-05,0.914636124201449
fp32,93,T,0.05,A,5.59726961199461e-05,5.59726961199461e-05,0,0,0,1,,,0,1,0,5.59726961199461e-05
fp32,93,T,0.05,V,0.000190553387852724,0.000190553387852724,0,0,0,1,,,0,1,0,0.000190553387852724
fp32,93,T,0.05,TA,0.335131764929722,0.335001230023131,2.50011913220719e-05,1.63932162768407e-06,2.6640512949756e-05,0.999610496765002,13404.6318278384,13399.4106803775,0.0100004765288288,1,2.50011913220719e-05,0.335131764929722
fp32,93,T,0.05,TV,0.579264360579042,0.579190905906636,3.19003768034303e-05,2.26786963230386e-06,3.41682464357341e-05,0.999873193178443,18158.5428958555,18156.2402687468,0.0127601507213721,1,3.19003768034303e-05,0.579264360579042
fp32,93,T,0.05,AV,0.000531386391057637,0.000531386391057637,0,0,0,1,,,0,1,0,0.000531386391057637
fp32,93,T,0.05,TAV,0.288773459075956,0.288684005968285,7.22244970647195e-06,5.00926527099778e-07,7.72337623357173e-06,0.999690230854467,39982.7580408333,39970.3726160389,0.00288897988258878,1,7.22244970647195e-06,0.288773459075956
fp32,93,T,0.05,U,0.102974397071936,0.102956132188444,6.75532005869034e-06,4.78669765573187e-07,7.23398982426321e-06,0.999822626944061,15243.452001873,15240.7482242083,0.00270212802347614,0.333333333333333,2.0265960176071e-05,0.308923191215808
fp32,93,T,0.05,B,0.206434427618384,0.206385660118959,6.32114927177462e-06,4.34674227276566e-07,6.75582349905093e-06,0.999763762759983,32657.7365511934,32650.0215776454,0.00252845970870985,0.333333333333333,1.89634478153239e-05,0.619303282855152
fp32,93,T,0.05,U+B,0.150251898762627,0.150220064603603,2.64974019392759e-06,1.73622131752882e-07,2.82336232568055e-06,0.999788128075011,56704.3890215951,56692.3749535378,0.00105989607757104,0.166666666666667,1.58984411635655e-05,0.901511392575761
fp32,93,T,0.05,HMSC,0.167294654804845,0.16725613578719,1.99894162850921e-06,1.35184364765343e-07,2.13412599327455e-06,0.999769753446695,83691.6158125195,83672.3461064381,0.000799576651403683,0.142857142857143,1.39925913995645e-05,1.17106258363391
fp32,93,T,0.05,delta_TA,0.136884424849074,0.136904680087229,9.57187368858132e-05,6.73503991717974e-06,0.000102453776802993,1.00014797328606,1430.06927695221,1430.28088900241,0.0382874947543253,3,3.19062456286044e-05,0.0456281416163579
fp32,93,T,0.05,delta_TV,0.0437127841815738,0.0436972621628371,0.000105076169288907,7.75790631566958e-06,0.000112834075604576,0.999644908943061,416.010447253608,415.862725664195,0.0420304677155626,3,3.50253897629688e-05,0.0145709280605246
fp32,93,T,0.05,delta_AV,0.000279866208942172,0.000279866208942172,0,0,0,1,,,0,3,0,9.32887363140573e-05
fp32,93,T,0.05,delta_TAV,0.0187727026926198,0.0187706180119043,0.000157316095556845,1.11797809699985e-05,0.000168495876526843,0.999888951487187,119.331099759188,119.317848218027,0.0629264382227379,7,2.24737279366921e-05,0.00268181467037425
fp32,93,T,0.05,g1,0.926769573647422,0.926605189695993,6.0797880528213e-05,4.30802789015868e-06,6.51059084183717e-05,0.999822626944061,15243.452001873,15240.7482242083,0.0243191522112852,3,2.0265960176071e-05,0.308923191215807
fp32,93,T,0.05,g2,0.31621027667178,0.316199309928462,0.000344677019544407,2.50835779912119e-05,0.000369760597535618,0.999965318194484,917.41038346492,917.378566016422,0.137870807817763,15,2.29784679696271e-05,0.021080685111452
fp32,93,T,0.05,g3,0.0187727026926198,0.0187706180119043,0.000157316095556845,1.11797809699985e-05,0.000168495876526843,0.999888951487187,119.331099759188,119.317848218027,0.0629264382227379,7,2.24737279366921e-05,0.00268181467037425
fp32,93,T,0.1,T,0.914636124201449,0.914309525712499,0.000243191542461474,1.72321066640325e-05,0.000260423649125506,0.999642919757586,3760.97011822006,3759.62715009853,0.0243191542461474,1,0.000243191542461474,0.914636124201449
fp32,93,T,0.1,A,5.59726961199461e-05,5.59726961199461e-05,0,0,0,1,,,0,1,0,5.59726961199461e-05
fp32,93,T,0.1,V,0.000190553387852724,0.000190553387852724,0,0,0,1,,,0,1,0,0.000190553387852724
fp32,93,T,0.1,TA,0.335131764929722,0.334625325999874,9.99692831329137e-05,7.44655131578801e-06,0.000107415834448702,0.998488836383642,3352.34738538786,3347.28143998967,0.00999692831329137,1,9.99692831329137e-05,0.335131764929722
fp32,93,T,0.1,TV,0.579264360579042,0.578827098474288,0.000127615364957423,1.04411275245596e-05,0.000138056492481983,0.999245142400411,4539.14276523288,4535.71635882093,0.0127615364957423,1,0.000127615364957423,0.579264360579042
fp32,93,T,0.1,AV,0.000531386391057637,0.000531386391057637,0,0,0,1,,,0,1,0,0.000531386391057637
fp32,93,T,0.1,TAV,0.288773459075956,0.288401883856252,2.88943507586841e-05,2.75792961626891e-06,3.1652280374953e-05,0.998713263951289,9994.11481807274,9981.25503026137,0.0028894350758684,1,2.88943507586841e-05,0.288773459075956
fp32,93,T,0.1,U,0.102974397071936,0.10293786842171,2.70212824957193e-05,1.91467851822583e-06,2.89359610139438e-05,0.999645264733127,3810.86268160103,3809.51083421066,0.00270212824957193,0.333333333333333,8.1063847487158e-05,0.308923191215808
fp32,93,T,0.1,B,0.206434427618384,0.206214916839334,2.5284453483467e-05,2.19939447581809e-06,2.74838479592837e-05,0.998936656149935,8164.48050788867,8155.79885775163,0.0025284453483467,0.333333333333333,7.58533604504009e-05,0.619303282855152
fp32,93,T,0.1,U+B,0.150251898762627,0.15013619556061,1.05994623793715e-05,8.0955544856649e-07,1.14090178279383e-05,0.999229938503472,14175.426392856,14164.510442794,0.00105994623793715,0.166666666666667,6.35967742762289e-05,0.901511392575761
fp32,93,T,0.1,HMSC,0.167294654804845,0.167149602647203,7.99759534586473e-06,6.9486042013436e-07,8.69245576599908e-06,0.999132954021689,20918.1194559121,20899.982484564,0.000799759534586473,0.142857142857143,5.59831674210531e-05,1.17106258363391
fp32,93,T,0.1,delta_TA,0.136884424849074,0.137081924942187,0.000382835453694189,2.78285430645756e-05,0.000410663996758764,1.0014428237057,357.554201232412,358.070088910021,0.0382835453694189,3,0.000127611817898063,0.0456281416163579
fp32,93,T,0.1,delta_TV,0.0437127841815738,0.0437615326045133,0.0004203032574744,3.24060099018387e-05,0.000452709267376238,1.00111519830759,104.002963108694,104.118947037137,0.04203032574744,3,0.0001401010858248,0.0145709280605246
fp32,93,T,0.1,delta_AV,0.000279866208942172,0.000279866208942172,0,0,0,1,,,0,3,0,9.32887363140573e-05
fp32,93,T,0.1,delta_TAV,0.0187727026926198,0.0188298209634313,0.000629271014218847,4.69728318558598e-05,0.000676243846074701,1.00304262373654,29.8324605272396,29.923229479759,0.0629271014218847,7,8.9895859174121e-05,0.00268181467037425
fp32,93,T,0.1,g1,0.926769573647422,0.926440815795384,0.000243191542461474,1.72321066640325e-05,0.000260423649125506,0.999645264733127,3810.86268160102,3809.51083421064,0.0243191542461474,3,8.10638474871581e-05,0.308923191215807
fp32,93,T,0.1,g2,0.31621027667178,0.316641569070461,0.00137866820750772,0.000104488298534497,0.0014831565060422,1.00136394175174,229.359228674321,229.672061302457,0.137866820750772,15,9.19112138338481e-05,0.021080685111452
fp32,93,T,0.1,g3,0.0187727026926198,0.0188298209634313,0.000629271014218847,4.69728318558598e-05,0.000676243846074701,1.00304262373654,29.8324605272396,29.923229479759,0.0629271014218847,7,8.9895859174121e-05,0.00268181467037425
fp32,93,A,0.01,T,0.914636124201449,0.914636124201449,0,0,0,1,,,0,1,0,0.914636124201449
fp32,93,A,0.01,A,5.59726961199461e-05,5.63724324238134e-05,4.00651271578648e-06,2.5111432668885e-07,4.25762704247533e-06,1.00714163032295,13.9704276737728,14.0701993036724,0.0400651271578648,1,4.00651271578648e-06,5.59726961199461e-05
fp32,93,A,0.01,V,0.000190553387852724,0.000190553387852724,0,0,0,1,,,0,1,0,0.000190553387852724
fp32,93,A,0.01,TA,0.335131764929722,0.335121903034928,1.28221881027923e-06,9.04356900229682e-08,1.3726545003022e-06,0.999970573082513,261368.623079816,261360.931806911,0.0128221881027923,1,1.28221881027923e-06,0.335131764929722
fp32,93,A,0.01,TV,0.579264360579042,0.579264360579042,0,0,0,1,,,0,1,0,0.579264360579042
fp32,93,A,0.01,AV,0.000531386391057637,0.00053031783060679,2.13811188439182e-06,1.43282471452295e-07,2.28139435584411e-06,0.997989108361018,248.530675563215,248.030907305695,0.0213811188439182,1,2.13811188439182e-06,0.000531386391057637
fp32,93,A,0.01,TAV,0.288773459075956,0.288784087942087,4.38978201469656e-07,3.44098946046375e-08,4.73388096074293e-07,1.00003680693567,657830.976821106,657855.189563552,0.00438978201469656,1,4.38978201469656e-07,0.288773459075956
fp32,93,A,0.01,U,0.102974397071936,0.102968692152526,4.45168079531831e-07,2.79015918543164e-08,4.73069671386139e-07,0.999944598661686,231315.76994521,231302.954741982,0.00445168079531831,0.333333333333333,1.33550423859549e-06,0.308923191215808
fp32,93,A,0.01,B,0.206434427618384,0.206424823732709,3.43455883633032e-07,2.59848125914556e-08,3.69440696224484e-07,0.999953477306157,601050.782518986,601022.820017446,0.00343455883633032,0.333333333333333,1.0303676508991e-06,0.619303282855152
fp32,93,A,0.01,U+B,0.150251898762627,0.150244356445331,1.96087378699887e-07,1.35778296665098e-08,2.09665208366401e-07,0.999949802183147,766249.718665413,766211.254602372,0.00196087378699887,0.166666666666667,1.17652427219932e-06,0.901511392575761
fp32,93,A,0.01,HMSC,0.167294654804845,0.167288988828926,1.40781196373506e-07,1.00055133745401e-08,1.50786709748044e-07,0.999966131757614,1188330.96403724,1188290.71735612,0.00140781196373506,0.142857142857143,9.85468374614542e-07,1.17106258363391
fp32,93,A,0.01,delta_TA,0.136884424849074,0.136870995146841,5.40629669055521e-06,3.4823335479975e-07,5.75453004535496e-06,0.999901890209587,25319.4437309019,25316.9596455841,0.0540629669055521,3,1.80209889685174e-06,0.0456281416163579
fp32,93,A,0.01,delta_TV,0.0437127841815738,0.0437127841815738,0,0,0,1,,,0,3,0,0.0145709280605246
fp32,93,A,0.01,delta_AV,0.000279866208942172,0.000279982605160838,6.06552947097664e-06,3.83889232070774e-07,6.44941870304741e-06,1.00041589950822,46.1404417011446,46.1596314881571,0.0606552947097664,3,2.02184315699221e-06,9.32887363140573e-05
fp32,93,A,0.01,delta_TAV,0.0187727026926198,0.0187767938087103,7.90709542227554e-06,5.4933688069721e-07,8.45643230297274e-06,1.00021792898751,2374.15911786446,2374.67651595719,0.0790709542227554,7,1.12958506032508e-06,0.00268181467037425
fp32,93,A,0.01,g1,0.926769573647422,0.926718229372735,4.00651271578648e-06,2.5111432668885e-07,4.25762704247533e-06,0.999944598661688,231315.76994521,231302.954741982,0.0400651271578648,3,1.33550423859549e-06,0.308923191215807
fp32,93,A,0.01,g2,0.31621027667178,0.316185952955698,1.91940938864189e-05,1.23067216411364e-06,2.04247660505325e-05,0.999923077401729,16474.3529203803,16473.0856703489,0.191940938864189,15,1.27960625909459e-06,0.021080685111452
fp32,93,A,0.01,g3,0.0187727026926198,0.0187767938087103,7.90709542227554e-06,5.4933688069721e-07,8.45643230297274e-06,1.00021792898751,2374.15911786446,2374.67651595719,0.0790709542227554,7,1.12958506032508e-06,0.00268181467037425
fp32,93,A,0.05,T,0.914636124201449,0.914636124201449,0,0,0,1,,,0,1,0,0.914636124201449
fp32,93,A,0.05,A,5.59726961199461e-05,5.79853781141834e-05,0.000100162763110605,6.27789021555716e-06,0.000106440653326161,1.03595828205102,0.558817412596117,0.578911526733272,0.040065105244242,1,0.000100162763110605,5.59726961199461e-05
fp32,93,A,0.05,V,0.000190553387852724,0.000190553387852724,0,0,0,1,,,0,1,0,0.000190553387852724
fp32,93,A,0.05,TA,0.335131764929722,0.335073672095651,3.20361600875329e-05,2.2612357407051e-06,3.4297395828238e-05,0.999826656735797,10461.0466427323,10459.2332907603,0.0128144640350132,1,3.20361600875329e-05,0.335131764929722
fp32,93,A,0.05,TV,0.579264360579042,0.579264360579042,0,0,0,1,,,0,1,0,0.579264360579042
fp32,93,A,0.05,AV,0.000531386391057637,0.000525742631553141,5.34403722696034e-05,3.60615890916629e-06,5.70465311787697e-05,0.989379179445558,9.94353834918711,9.83792981270418,0.0213761489078414,1,5.34403722696034e-05,0.000531386391057637
fp32,93,A,0.05,TAV,0.288773459075956,0.288824782778961,1.09697924326767e-05,8.7858269964798e-07,1.18483751323247e-05,1.00017772998658,26324.4232603491,26329.1018997418,0.00438791697307068,1,1.09697924326767e-05,0.288773459075956
fp32,93,A,0.05,U,0.102974397071936,0.102945877182037,1.11291959011782e-05,6.97543357284119e-07,1.18267392584628e-05,0.999723039020279,9252.63585853801,9250.07323944562,0.00445167836047129,0.333333333333333,3.33875877035347e-05,0.308923191215808
fp32,93,A,0.05,B,0.206434427618384,0.206382053933591,8.58425932486061e-06,6.55407841410081e-07,9.23966716627067e-06,0.999746293845476,24048.0185658576,24041.9174355433,0.00343370372994424,0.333333333333333,2.57527779745818e-05,0.619303282855152
fp32,93,A,0.05,U+B,0.150251898762627,0.150212332628547,4.90277269252279e-06,3.41033124152014e-07,5.24380581667469e-06,0.999736667992847,30646.3114212445,30638.2412665461,0.00196110907700912,0.166666666666667,2.94166361551368e-05,0.901511392575761
fp32,93,A,0.05,HMSC,0.167294654804845,0.167264448618013,3.51991593894409e-06,2.53298445174941e-07,3.773214384119e-06,0.999819443204169,47528.0255854717,47519.4440774598,0.00140796637557764,0.142857142857143,2.46394115726087e-05,1.17106258363391
fp32,93,A,0.05,delta_TA,0.136884424849074,0.136822907248685,0.000135107544253059,8.6688803193308e-06,0.000143776424572385,0.999550587289559,1013.15160160625,1012.69627839888,0.0540430177012236,3,4.5035848084353e-05,0.0456281416163579
fp32,93,A,0.05,delta_TV,0.0437127841815738,0.0437127841815738,0,0,0,1,,,0,3,0,0.0145709280605246
fp32,93,A,0.05,delta_AV,0.000279866208942172,0.000280220359139238,0.000151615794428817,9.65366308043022e-06,0.000161269457509239,1.0012654267852,1.8458908585119,1.84822669824681,0.0606463177715267,3,5.05385981429389e-05,9.32887363140573e-05
fp32,93,A,0.05,delta_TAV,0.0187727026926198,0.0187966458328409,0.000197633778782989,1.38215056713026e-05,0.000211455284454277,1.00127542318297,94.9873185050674,95.1084675331766,0.0790535115131954,7,2.82333969689984e-05,0.00268181467037425
fp32,93,A,0.05,g1,0.926769573647422,0.926512894638333,0.000100162763110605,6.27789021555716e-06,0.000106440653326161,0.999723039020283,9252.63585853792,9250.07323944557,0.040065105244242,3,3.3387587703535e-05,0.308923191215807
fp32,93,A,0.05,g2,0.31621027667178,0.316104874781531,0.000479751946573223,3.08089680724702e-05,0.000510560914645689,0.999666671522006,659.112024308415,658.892323500525,0.191900778629289,15,3.19834631048816e-05,0.021080685111452
fp32,93,A,0.05,g3,0.0187727026926198,0.0187966458328409,0.000197633778782989,1.38215056713026e-05,0.000211455284454277,1.00127542318297,94.9873185050674,95.1084675331766,0.0790535115131954,7,2.82333969689984e-05,0.00268181467037425
fp32,93,A,0.1,T,0.914636124201449,0.914636124201449,0,0,0,1,,,0,1,0,0.914636124201449
fp32,93,A,0.1,A,5.59726961199461e-05,6.00335796806322e-05,0.000400651095897736,2.51115795585519e-05,0.000425762675456263,1.07255115158262,0.139704337996452,0.149840048599182,0.0400651095897736,1,0.000400651095897736,5.59726961199461e-05
fp32,93,A,0.1,V,0.000190553387852724,0.000190553387852724,0,0,0,1,,,0,1,0,0.000190553387852724
fp32,93,A,0.1,TA,0.335131764929722,0.334993071658753,0.000127974389380413,9.15618276368451e-06,0.000137130572144098,0.999586153013585,2618.74087895445,2617.65712093349,0.0127974389380413,1,0.000127974389380413,0.335131764929722
fp32,93,A,0.1,TV,0.579264360579042,0.579264360579042,0,0,0,1,,,0,1,0,0.579264360579042
fp32,93,A,0.1,AV,0.000531386391057637,0.000519357747736683,0.000213520031225484,1.46934715414593e-05,0.00022821350276694,0.977363659432428,2.48869573504547,2.43236077081791,0.0213520031225484,1,0.000213520031225484,0.000531386391057637
fp32,93,A,0.1,TAV,0.288773459075956,0.288870830170242,4.38196419983067e-05,3.74109490442703e-06,4.75607369027337e-05,1.00033718851656,6590.04605941587,6592.26814727069,0.00438196419983067,1,4.38196419983067e-05,0.288773459075956
fp32,93,A,0.1,U,0.102974397071936,0.102917361661503,4.45167884330818e-05,2.79017550650577e-06,4.73069639395894e-05,0.999446120472131,2313.15871374523,2311.87750248897,0.00445167884330818,0.333333333333333,0.000133550365299245,0.308923191215808
fp32,93,A,0.1,B,0.206434427618384,0.206318675500079,3.43035993780309e-05,2.67529682477636e-06,3.6978896202807e-05,0.99943927900186,6017.86492850051,6014.49058527113,0.00343035993780309,0.333333333333333,0.000102910798134093,0.619303282855152
fp32,93,A,0.1,U+B,0.150251898762627,0.150168074862162,1.9612382556168e-05,1.37846162834996e-06,2.09908441845177e-05,0.999442110874107,7661.07321904004,7656.79918959846,0.0019612382556168,0.166666666666667,0.000117674295337008,0.901511392575761
fp32,93,A,0.1,HMSC,0.167294654804845,0.167229422745999,1.40801981674411e-05,1.03623848578522e-06,1.51164366532262e-05,0.999610076849607,11881.5554167196,11876.9225231999,0.00140801981674411,0.142857142857143,9.85613871720875e-05,1.17106258363391
fp32,93,A,0.1,delta_TA,0.136884424849074,0.136775789412167,0.000540028071643026,3.45958723046853e-05,0.000574623943947657,0.99920637108987,253.476498791267,253.275332513788,0.0540028071643025,3,0.000180009357214342,0.0456281416163579
fp32,93,A,0.1,delta_TV,0.0437127841815738,0.0437127841815738,0,0,0,1,,,0,3,0,0.0145709280605246
fp32,93,A,0.1,delta_AV,0.000279866208942172,0.000280008286743278,0.000606106259036304,3.90415734785023e-05,0.000645147832514729,1.00050766329255,0.461744462740169,0.461978873454443,0.0606106259036303,3,0.000202035419678768,9.32887363140573e-05
fp32,93,A,0.1,delta_TAV,0.0187727026926198,0.0188292349466266,0.000789877943908075,5.60773347524726e-05,0.000845955278660428,1.00301140730413,23.7665867712905,23.8381576442878,0.0789877943908075,7,0.000112839706272582,0.00268181467037425
fp32,93,A,0.1,g1,0.926769573647422,0.926256254953527,0.000400651095897736,2.51115795585519e-05,0.000425762675456263,0.999446120472131,2313.15871374523,2311.87750248897,0.0400651095897736,3,0.000133550365299245,0.308923191215807
fp32,93,A,0.1,g2,0.31621027667178,0.316040378147628,0.00191801221454915,0.000123653254379075,0.0020416654689281,0.999462703976795,164.863536464031,164.774955941517,0.191801221454915,15,0.000127867480969943,0.021080685111452
fp32,93,A,0.1,g3,0.0187727026926198,0.0188292349466266,0.000789877943908075,5.60773347524726e-05,0.000845955278660428,1.00301140730413,23.7665867712905,23.8381576442878,0.0789877943908075,7,0.000112839706272582,0.00268181467037425
fp32,93,V,0.01,T,0.914636124201449,0.914636124201449,0,0,0,1,,,0,1,0,0.914636124201449
fp32,93,V,0.01,A,5.59726961199461e-05,5.59726961199461e-05,0,0,0,1,,,0,1,0,5.59726961199461e-05
fp32,93,V,0.01,V,0.000190553387852724,0.000190653855701868,3.35445864579875e-06,2.24056926639443e-07,3.5785155724382e-06,1.00052724252387,56.8060029869141,56.8359535273001,0.0335445864579875,1,3.35445864579875e-06,0.000190553387852724
fp32,93,V,0.01,TA,0.335131764929722,0.335131764929722,0,0,0,1,,,0,1,0,0.335131764929722
fp32,93,V,0.01,TV,0.579264360579042,0.579283470912491,1.9945151832078e-06,1.30282257926964e-07,2.12479744113476e-06,1.00003299069432,290428.654269458,290438.235712412,0.019945151832078,1,1.9945151832078e-06,0.579264360579042
fp32,93,V,0.01,AV,0.000531386391057637,0.000530639096497581,2.28745340690197e-06,1.3861414916914e-07,2.42606755607111e-06,0.998593688937783,232.304793380393,231.978100579656,0.0228745340690197,1,2.28745340690197e-06,0.000531386391057637
fp32,93,V,0.01,TAV,0.288773459075956,0.288763210663353,4.70768661307304e-07,3.37426715769283e-08,5.04511332884232e-07,0.99996451054527,613408.416511933,613386.646981704,0.00470768661307304,1,4.70768661307304e-07,0.288773459075956
fp32,93,V,0.01,U,0.102974397071936,0.102975175477137,3.72717627310973e-07,2.48952140710478e-08,3.97612841382012e-07,1.00000755921106,276279.922188977,276282.01064722,0.00372717627310973,0.333333333333333,1.11815288193292e-06,0.308923191215808
fp32,93,V,0.01,B,0.206434427618384,0.20643331891123,3.77015706781609e-07,2.36942447509425e-08,4.00709951532548e-07,0.999994629252658,547548.613771584,547545.673026322,0.00377015706781609,0.333333333333333,1.13104712034483e-06,0.619303282855152
fp32,93,V,0.01,U+B,0.150251898762627,0.150251895954781,1.70699887713594e-07,1.08045513262825e-08,1.81504439039878e-07,0.999999981312412,880210.882239856,880210.865790838,0.00170699887713594,0.166666666666667,1.02419932628156e-06,0.901511392575761
fp32,93,V,0.01,HMSC,0.167294654804845,0.167293537908962,1.26564288300252e-07,8.14217806180348e-09,1.34706466362054e-07,0.999993323780226,1321815.63260536,1321806.8078737,0.00126564288300252,0.142857142857143,8.85950018101763e-07,1.17106258363391
fp32,93,V,0.01,delta_TA,0.136884424849074,0.136884424849074,0,0,0,1,,,0,3,0,0.0456281416163579
fp32,93,V,0.01,delta_TV,0.0437127841815738,0.0437090560874121,5.8815081619646e-06,3.85446636235962e-07,6.26695479820056e-06,0.999914713870748,7432.24067327868,7431.60680623998,0.058815081619646,3,1.96050272065487e-06,0.0145709280605246
fp32,93,V,0.01,delta_AV,0.000279866208942172,0.000279202343553111,5.71178176888651e-06,3.79904905790803e-07,6.09168667467731e-06,0.99762791874171,48.9980570452941,48.8818296724843,0.0571178176888651,3,1.9039272562955e-06,9.32887363140573e-05
fp32,93,V,0.01,delta_TAV,0.0187727026926198,0.0187720897543403,8.30254518815444e-06,5.3612847788314e-07,8.83867366603758e-06,0.999967349491997,2261.07805102988,2261.00422568288,0.0830254518815444,7,1.18607788402206e-06,0.00268181467037425
fp32,93,V,0.01,g1,0.926769573647422,0.926776579294231,3.35445864579875e-06,2.24056926639443e-07,3.5785155724382e-06,1.00000755921106,276279.922188977,276282.01064722,0.0335445864579875,3,1.11815288193292e-06,0.308923191215807
fp32,93,V,0.01,g2,0.31621027667178,0.316222577624369,1.80157840425172e-05,1.20615847261982e-06,1.9221942515137e-05,1.00003890117905,17551.8465322145,17552.529319739,0.180157840425172,15,1.20105226950114e-06,0.021080685111452
fp32,93,V,0.01,g3,0.0187727026926198,0.0187720897543403,8.30254518815444e-06,5.3612847788314e-07,8.83867366603758e-06,0.999967349491997,2261.07805102988,2261.00422568288,0.0830254518815444,7,1.18607788402206e-06,0.00268181467037425
fp32,93,V,0.05,T,0.914636124201449,0.914636124201449,0,0,0,1,,,0,1,0,0.914636124201449
fp32,93,V,0.05,A,5.59726961199461e-05,5.59726961199461e-05,0,0,0,1,,,0,1,0,5.59726961199461e-05
fp32,93,V,0.05,V,0.000190553387852724,0.000191055923933011,8.38614900194814e-05,5.6014172193608e-06,8.94629072388413e-05,1.0026372455822,2.27223947259293,2.27823192610372,0.0335445960077926,1,8.38614900194814e-05,0.000190553387852724
fp32,93,V,0.05,TA,0.335131764929722,0.335131764929722,0,0,0,1,,,0,1,0,0.335131764929722
fp32,93,V,0.05,TV,0.579264360579042,0.579338382290397,4.9846286761337e-05,3.36399795349067e-06,5.32102847148277e-05,1.00012778571649,11621.0132833474,11622.4982828562,0.0199385147045348,1,4.9846286761337e-05,0.579264360579042
fp32,93,V,0.05,AV,0.000531386391057637,0.00052726365193464,5.71619270858428e-05,3.52333872327158e-06,6.06852658091143e-05,0.992241541762499,9.29615949195745,9.22403562676995,0.0228647708343371,1,5.71619270858428e-05,0.000531386391057637
fp32,93,V,0.05,TAV,0.288773459075956,0.288682472866936,1.17632556542357e-05,8.84112776614203e-07,1.26473684308499e-05,0.999684921843887,24548.770133375,24541.0353521465,0.00470530226169428,1,1.17632556542357e-05,0.288773459075956
fp32,93,V,0.05,U,0.102974397071936,0.102978288601511,9.31794333549782e-06,6.22379691040087e-07,9.94032302653804e-06,1.00003779123438,11051.193741396,11051.6113796489,0.00372717733419913,0.333333333333333,2.79538300064935e-05,0.308923191215808
fp32,93,V,0.05,B,0.206434427618384,0.206422017830269,9.42241403441659e-06,6.10935156992055e-07,1.00333491914088e-05,0.999939885084777,21908.8682437808,21907.5511940237,0.00376896561376663,0.333333333333333,2.82672421032498e-05,0.619303282855152
fp32,93,V,0.05,U+B,0.150251898762627,0.150248955415907,4.26723443911254e-06,2.73632871514491e-07,4.54086731062703e-06,0.999980410585531,35210.6032388215,35209.913483721,0.00170689377564502,0.166666666666667,2.56034066346753e-05,0.901511392575761
fp32,93,V,0.05,HMSC,0.167294654804845,0.167282098868471,3.1635806737725e-06,2.0925422671435e-07,3.37283490048684e-06,0.999924947175461,52881.4252128268,52877.4563124989,0.001265432269509,0.142857142857143,2.21450647164075e-05,1.17106258363391
fp32,93,V,0.05,delta_TA,0.136884424849074,0.136884424849074,0,0,0,1,,,0,3,0,0.0456281416163579
fp32,93,V,0.05,delta_TV,0.0437127841815738,0.0437000580214759,0.000147018163250664,9.76728592720822e-06,0.00015678544917787,0.999708868690562,297.329140937806,297.24257911567,0.0588072653002654,3,4.90060544168878e-05,0.0145709280605246
fp32,93,V,0.05,delta_AV,0.000279866208942172,0.00027627141804594,0.000142755807156658,9.57193544604313e-06,0.0001523277426027,0.987155323574721,1.96045411052911,1.93527271183276,0.0571023228626632,3,4.75852690522193e-05,9.32887363140573e-05
fp32,93,V,0.05,delta_TAV,0.0187727026926198,0.0187657146804637,0.000207500821452169,1.35752436317987e-05,0.000221076065083965,0.999627756734315,90.470498194857,90.4368211611608,0.0830003285808674,7,2.9642974493167e-05,0.00268181467037425
fp32,93,V,0.05,g1,0.926769573647422,0.926804597413607,8.38614900194814e-05,5.6014172193608e-06,8.94629072388413e-05,1.00003779123439,11051.1937413958,11051.6113796488,0.0335445960077926,3,2.79538300064938e-05,0.308923191215807
fp32,93,V,0.05,g2,0.31621027667178,0.316297275953564,0.000450333239430032,3.04021858059067e-05,0.000480735425235934,1.00027513110168,702.169524665766,702.362713340655,0.180133295772013,15,3.00222159620021e-05,0.021080685111452
fp32,93,V,0.05,g3,0.0187727026926198,0.0187657146804637,0.000207500821452169,1.35752436317987e-05,0.000221076065083965,0.999627756734315,90.470498194857,90.4368211611608,0.0830003285808674,7,2.9642974493167e-05,0.00268181467037425
fp32,93,V,0.1,T,0.914636124201449,0.914636124201449,0,0,0,1,,,0,1,0,0.914636124201449
fp32,93,V,0.1,A,5.59726961199461e-05,5.59726961199461e-05,0,0,0,1,,,0,1,0,5.59726961199461e-05
fp32,93,V,0.1,V,0.000190553387852724,0.000191559115212577,0.000335445969336026,2.2405681061096e-05,0.00035785165039712,1.00527792956707,0.568059852470134,0.571058032361352,0.0335445969336026,1,0.000335445969336026,0.000190553387852724
fp32,93,V,0.1,TA,0.335131764929722,0.335131764929722,0,0,0,1,,,0,1,0,0.335131764929722
fp32,93,V,0.1,TV,0.579264360579042,0.579357212765023,0.000199124504967244,1.42372567564673e-05,0.000213361761723711,1.00016029328283,2909.0561238273,2909.52242598332,0.0199124504967244,1,0.000199124504967244,0.579264360579042
fp32,93,V,0.1,AV,0.000531386391057637,0.000522193250490418,0.000228308727340094,1.44881090131063e-05,0.000242796836353197,0.982699706424696,2.32749048732627,2.2872242186018,0.0228308727340094,1,0.000228308727340094,0.000531386391057637
fp32,93,V,0.1,TAV,0.288773459075956,0.28849247655178,4.69643999198568e-05,4.00167688095408e-06,5.09660768008109e-05,0.999026979400825,6148.77352992347,6142.7906466192,0.00469643999198568,1,4.69643999198568e-05,0.288773459075956
fp32,93,V,0.1,U,0.102974397071936,0.102982180153734,3.72717743706693e-05,2.48952011789955e-06,3.97612944885697e-05,1.0000755826887,2762.79835909746,2763.00717882577,0.00372717743706693,0.333333333333333,0.000111815323112008,0.308923191215808
fp32,93,V,0.1,B,0.206434427618384,0.206392243356693,3.76467676096143e-05,2.57180435262356e-06,4.02185719622384e-05,0.999795652972337,5483.45690017924,5482.33637206036,0.00376467676096143,0.333333333333333,0.000112940302828843,0.619303282855152
fp32,93,V,0.1,U+B,0.150251898762627,0.150238604313185,1.7062493514911e-05,1.12096951941079e-06,1.81834630343219e-05,0.999911518925544,8805.97543561385,8805.19627344568,0.0017062493514911,0.166666666666667,0.000102374961089466,0.901511392575761
fp32,93,V,0.1,HMSC,0.167294654804845,0.167252073374028,1.2647699745205e-05,8.83290159542512e-07,1.35309899047475e-05,0.999745470464273,13227.2791238794,13223.9123906651,0.0012647699745205,0.142857142857143,8.8533898216435e-05,1.17106258363391
fp32,93,V,0.1,delta_TA,0.136884424849074,0.136884424849074,0,0,0,1,,,0,3,0,0.0456281416163579
fp32,93,V,0.1,delta_TV,0.0437127841815738,0.0437024915210996,0.000587768870359219,3.99726978107659e-05,0.000627741568169923,0.999764538894812,74.3707031555762,74.3531917476176,0.0587768870359219,3,0.000195922956786406,0.0145709280605246
fp32,93,V,0.1,delta_AV,0.000279866208942172,0.000272004207959737,0.000570573411905924,3.87610476169179e-05,0.000609334459522782,0.971908001997984,0.490499913073966,0.476720790495903,0.0570573411905924,3,0.000190191137301975,9.32887363140573e-05
fp32,93,V,0.1,delta_TAV,0.0187727026926198,0.0187491855814982,0.000829232557845456,5.54444155554285e-05,0.000884676973400744,0.99874727089079,22.6386464388177,22.6102863474307,0.0829232557845456,7,0.000118461793977922,0.00268181467037425
fp32,93,V,0.1,g1,0.926769573647422,0.926839621383602,0.000335445969336026,2.2405681061096e-05,0.00035785165039712,1.0000755826887,2762.79835909744,2763.00717882575,0.0335445969336026,3,0.000111815323112009,0.308923191215807
fp32,93,V,0.1,g2,0.31621027667178,0.31644878838297,0.00180063900840214,0.000123162998489834,0.00192380200689195,1.00075428197243,175.610033547135,175.742493029617,0.180063900840214,15,0.000120042600560143,0.021080685111452
fp32,93,V,0.1,g3,0.0187727026926198,0.0187491855814982,0.000829232557845456,5.54444155554285e-05,0.000884676973400744,0.99874727089079,22.6386464388177,22.6102863474307,0.0829232557845456,7,0.000118461793977922,0.00268181467037425
fp32,93,AV,0.01,T,0.914636124201449,0.914636124201449,0,0,0,1,,,0,1,0,0.914636124201449
fp32,93,AV,0.01,A,5.59726961199461e-05,5.63724324238134e-05,4.00651271578648e-06,2.5111432668885e-07,4.25762704247533e-06,1.00714163032295,13.9704276737728,14.0701993036724,0.0400651271578648,1,4.00651271578648e-06,5.59726961199461e-05
fp32,93,AV,0.01,V,0.000190553387852724,0.000190653855701868,3.35445864579875e-06,2.24056926639443e-07,3.5785155724382e-06,1.00052724252387,56.8060029869141,56.8359535273001,0.0335445864579875,1,3.35445864579875e-06,0.000190553387852724
fp32,93,AV,0.01,TA,0.335131764929722,0.335121903034928,1.28221881027923e-06,9.04356900229682e-08,1.3726545003022e-06,0.999970573082513,261368.623079816,261360.931806911,0.0128221881027923,1,1.28221881027923e-06,0.335131764929722
fp32,93,AV,0.01,TV,0.579264360579042,0.579283470912491,1.9945151832078e-06,1.30282257926964e-07,2.12479744113476e-06,1.00003299069432,290428.654269458,290438.235712412,0.019945151832078,1,1.9945151832078e-06,0.579264360579042
fp32,93,AV,0.01,AV,0.000531386391057637,0.00052957118603574,4.47766541077465e-06,2.9278678301371e-07,4.77045219378836e-06,0.996584020493478,118.674876818388,118.269485871237,0.0447766541077464,1,4.47766541077465e-06,0.000531386391057637
fp32,93,AV,0.01,TAV,0.288773459075956,0.288773838086858,9.12796775397555e-07,6.72861671061256e-08,9.8008294250368e-07,1.00000131248524,316361.173548389,316361.58876776,0.00912796775397555,1,9.12796775397555e-07,0.288773459075956
fp32,93,AV,0.01,U,0.102974397071936,0.102969470536164,8.19036495514228e-07,5.54456734814367e-08,8.74482168995694e-07,0.999952157663345,125726.262060257,125720.247022101,0.00819036495514228,0.333333333333333,2.45710948654268e-06,0.308923191215808
fp32,93,AV,0.01,B,0.206434427618384,0.20642371437996,7.29876430392219e-07,4.82172929065097e-08,7.78093723298743e-07,0.999948103431452,282834.763560526,282820.085406831,0.00729876430392219,0.333333333333333,2.18962929117666e-06,0.619303282855152
fp32,93,AV,0.01,U+B,0.150251898762627,0.150244353351164,3.76503790865007e-07,2.2963588810268e-08,3.9946737967527e-07,0.999949781589949,399071.410190658,399051.369458941,0.00376503790865007,0.166666666666667,2.25902274519004e-06,0.901511392575761
fp32,93,AV,0.01,HMSC,0.167294654804845,0.167287871556577,2.7329404679429e-07,1.74574854682292e-08,2.9075153226252e-07,0.999959453287522,612141.599011004,612116.778681593,0.0027329404679429,0.142857142857143,1.91305832756003e-06,1.17106258363391
fp32,93,AV,0.01,delta_TA,0.136884424849074,0.136870995146841,5.40629669055521e-06,3.4823335479975e-07,5.75453004535496e-06,0.999901890209587,25319.4437309019,25316.9596455841,0.0540629669055521,3,1.80209889685174e-06,0.0456281416163579
fp32,93,AV,0.01,delta_TV,0.0437127841815738,0.0437090560874121,5.8815081619646e-06,3.85446636235962e-07,6.26695479820056e-06,0.999914713870748,7432.24067327868,7431.60680623998,0.058815081619646,3,1.96050272065487e-06,0.0145709280605246
fp32,93,AV,0.01,delta_AV,0.000279866208942172,0.000279318527562854,1.17670686641208e-05,8.40175412049757e-07,1.26072440761705e-05,0.998043059998603,23.7838510958569,23.7373075262601,0.117670686641208,3,3.92235622137359e-06,9.32887363140573e-05
fp32,93,AV,0.01,delta_TAV,0.0187727026926198,0.0187761810913416,1.60756977940894e-05,1.10784400973381e-06,1.71835418038231e-05,1.00018529024716,1167.7690718671,1167.98544808706,0.160756977940894,7,2.29652825629848e-06,0.00268181467037425
fp32,93,AV,0.01,g1,0.926769573647422,0.926725234825482,7.37132845962805e-06,4.99011061332949e-07,7.870339520961e-06,0.999952157663349,125726.262060256,125720.247022101,0.0737132845962805,3,2.45710948654268e-06,0.308923191215807
fp32,93,AV,0.01,g2,0.31621027667178,0.316198255928008,3.68263614360779e-05,2.64255488213408e-06,3.94689163182119e-05,0.999961984968047,8586.5196652851,8586.19324846566,0.368263614360779,15,2.45509076240519e-06,0.021080685111452
fp32,93,AV,0.01,g3,0.0187727026926198,0.0187761810913416,1.60756977940894e-05,1.10784400973381e-06,1.71835418038231e-05,1.00018529024716,1167.7690718671,1167.98544808706,0.160756977940894,7,2.29652825629848e-06,0.00268181467037425
fp32,93,AV,0.05,T,0.914636124201449,0.914636124201449,0,0,0,1,,,0,1,0,0.914636124201449
fp32,93,AV,0.05,A,5.59726961199461e-05,5.79853781141834e-05,0.000100162763110605,6.27789021555716e-06,0.000106440653326161,1.03595828205102,0.558817412596117,0.578911526733272,0.040065105244242,1,0.000100162763110605,5.59726961199461e-05
fp32,93,AV,0.05,V,0.000190553387852724,0.000191055923933011,8.38614900194814e-05,5.6014172193608e-06,8.94629072388413e-05,1.0026372455822,2.27223947259293,2.27823192610372,0.0335445960077926,1,8.38614900194814e-05,0.000190553387852724
fp32,93,AV,0.05,TA,0.335131764929722,0.335073672095651,3.20361600875329e-05,2.2612357407051e-06,3.4297395828238e-05,0.999826656735797,10461.0466427323,10459.2332907603,0.0128144640350132,1,3.20361600875329e-05,0.335131764929722
fp32,93,AV,0.05,TV,0.579264360579042,0.579338382290397,4.9846286761337e-05,3.36399795349067e-06,5.32102847148277e-05,1.00012778571649,11621.0132833474,11622.4982828562,0.0199385147045348,1,4.9846286761337e-05,0.579264360579042
fp32,93,AV,0.05,AV,0.000531386391057637,0.000521633513466265,0.000111901722521318,7.4664831207772e-06,0.000119368205642095,0.98164635422454,4.74868821573684,4.6615324743271,0.0447606890085272,1,0.000111901722521318,0.000531386391057637
fp32,93,AV,0.05,TAV,0.288773459075956,0.288733858961405,2.28194347533131e-05,1.78480851786165e-06,2.46042432711747e-05,0.999862867887246,12654.7156929042,12652.980325005,0.00912777390132523,1,2.28194347533131e-05,0.288773459075956
fp32,93,AV,0.05,U,0.102974397071936,0.102949768172679,2.04759102158938e-05,1.3861453373108e-06,2.1862055553204e-05,0.999760825021007,5029.05101586182,5027.84819269075,0.0081903640863575,0.333333333333333,6.14277306476813e-05,0.308923191215808
fp32,93,AV,0.05,B,0.206434427618384,0.206369590202479,1.82452885134519e-05,1.2512341198021e-06,1.94965226332539e-05,0.999685917622108,11314.3964517845,11310.8427992425,0.00729811540538075,0.333333333333333,5.47358655403557e-05,0.619303282855152
fp32,93,AV,0.05,U+B,0.150251898762627,0.150209365987071,9.41305811927228e-06,5.8485174236028e-07,9.99790986163269e-06,0.999716923540359,15962.0706532133,15957.5521667642,0.00376522324770891,0.166666666666667,5.64783487156337e-05,0.901511392575761
fp32,93,AV,0.05,HMSC,0.167294654804845,0.167251880058287,6.83222096259861e-06,4.54536580830897e-07,7.28675754342944e-06,0.999744314923825,24486.1306038929,24479.8698657242,0.00273288838503944,0.142857142857143,4.78255467381903e-05,1.17106258363391
fp32,93,AV,0.05,delta_TA,0.136884424849074,0.136822907248685,0.000135107544253059,8.6688803193308e-06,0.000143776424572385,0.999550587289559,1013.15160160625,1012.69627839888,0.0540430177012236,3,4.5035848084353e-05,0.0456281416163579
fp32,93,AV,0.05,delta_TV,0.0437127841815738,0.0437000580214759,0.000147018163250664,9.76728592720822e-06,0.00015678544917787,0.999708868690562,297.329140937806,297.24257911567,0.0588072653002654,3,4.90060544168878e-05,0.0145709280605246
fp32,93,AV,0.05,delta_AV,0.000279866208942172,0.00027661718939964,0.000294136720395632,2.12396521933691e-05,0.00031537637258898,0.988390811613834,0.951483407327498,0.940437457205523,0.117654688158253,3,9.80455734652107e-05,9.32887363140573e-05
fp32,93,AV,0.05,delta_TAV,0.0187727026926198,0.0187897215999873,0.000401893536875651,2.81561859499269e-05,0.000430049722825554,1.00090657736641,46.710635952397,46.7529827577221,0.16075741475026,7,5.74133624108073e-05,0.00268181467037425
fp32,93,AV,0.05,g1,0.926769573647422,0.926547913554112,0.000184283191943045,1.24753080357972e-05,0.000196758499978829,0.999760825021005,5029.05101586179,5027.84819269071,0.0737132767772178,3,6.14277306476816e-05,0.308923191215807
fp32,93,AV,0.05,g2,0.31621027667178,0.316192065722503,0.000920581756933865,6.65258439994996e-05,0.000987107600933288,0.999942408736778,343.489618700424,343.46983669938,0.368232702773546,15,6.13721171289243e-05,0.021080685111452
fp32,93,AV,0.05,g3,0.0187727026926198,0.0187897215999873,0.000401893536875651,2.81561859499269e-05,0.000430049722825554,1.00090657736641,46.710635952397,46.7529827577221,0.16075741475026,7,5.74133624108073e-05,0.00268181467037425
fp32,93,AV,0.1,T,0.914636124201449,0.914636124201449,0,0,0,1,,,0,1,0,0.914636124201449
fp32,93,AV,0.1,A,5.59726961199461e-05,6.00335796806322e-05,0.000400651095897736,2.51115795585519e-05,0.000425762675456263,1.07255115158262,0.139704337996452,0.149840048599182,0.0400651095897736,1,0.000400651095897736,5.59726961199461e-05
fp32,93,AV,0.1,V,0.000190553387852724,0.000191559115212577,0.000335445969336026,2.2405681061096e-05,0.00035785165039712,1.00527792956707,0.568059852470134,0.571058032361352,0.0335445969336026,1,0.000335445969336026,0.000190553387852724
fp32,93,AV,0.1,TA,0.335131764929722,0.334993071658753,0.000127974389380413,9.15618276368451e-06,0.000137130572144098,0.999586153013585,2618.74087895445,2617.65712093349,0.0127974389380413,1,0.000127974389380413,0.335131764929722
fp32,93,AV,0.1,TV,0.579264360579042,0.579357212765023,0.000199124504967244,1.42372567564673e-05,0.000213361761723711,1.00016029328283,2909.0561238273,2909.52242598332,0.0199124504967244,1,0.000199124504967244,0.579264360579042
fp32,93,AV,0.1,AV,0.000531386391057637,0.000510236312511546,0.00044690892161259,3.10594537538346e-05,0.000477968375366421,0.960198305974688,1.18902614237421,1.14170088766733,0.044690892161259,1,0.00044690892161259,0.000531386391057637
fp32,93,AV,0.1,TAV,0.288773459075956,0.288590285540714,9.11602018578848e-05,8.36621240677743e-06,9.95264142646622e-05,0.999365684312444,3167.75800393841,3165.74864534213,0.00911602018578848,1,9.11602018578848e-05,0.288773459075956
fp32,93,AV,0.1,U,0.102974397071936,0.102925142587598,8.19036452882719e-05,5.54458883215954e-06,8.74482341204291e-05,0.999521682226473,1257.2626860441,1256.66131495537,0.00819036452882719,0.333333333333333,0.000245710935864816,0.308923191215808
fp32,93,AV,0.1,B,0.206434427618384,0.206276279242006,7.29120514382298e-05,5.33987045667231e-06,7.82519218949017e-05,0.999233905031238,2831.27992624474,2829.11089693809,0.00729120514382298,0.333333333333333,0.000218736154314689,0.619303282855152
fp32,93,AV,0.1,U+B,0.150251898762627,0.150154688639139,3.76449177263379e-05,2.41990678490391e-06,4.00648245112419e-05,0.999353019001502,3991.29305726985,3988.71076650236,0.00376449177263379,0.166666666666667,0.000225869506358027,0.901511392575761
fp32,93,AV,0.1,HMSC,0.167294654804845,0.167186816024434,2.73209664440769e-05,1.95297468029074e-06,2.92739411243674e-05,0.999355396139009,6123.30662413715,6119.3595170452,0.00273209664440768,0.142857142857143,0.000191246765108538,1.17106258363391
fp32,93,AV,0.1,delta_TA,0.136884424849074,0.136775789412167,0.000540028071643026,3.45958723046853e-05,0.000574623943947657,0.99920637108987,253.476498791267,253.275332513788,0.0540028071643025,3,0.000180009357214342,0.0456281416163579
fp32,93,AV,0.1,delta_TV,0.0437127841815738,0.0437024915210996,0.000587768870359219,3.99726978107659e-05,0.000627741568169923,0.999764538894812,74.3707031555762,74.3531917476176,0.0587768870359219,3,0.000195922956786406,0.0145709280605246
fp32,93,AV,0.1,delta_AV,0.000279866208942172,0.000272119887073015,0.0011757509545012,8.65879331468268e-05,0.00126233888764785,0.972321339191193,0.238031879005279,0.231443475364609,0.11757509545012,3,0.000391916984833734,9.32887363140573e-05
fp32,93,AV,0.1,delta_TAV,0.0187727026926198,0.0188060090649336,0.00160656248548221,0.000116073605698854,0.00172263609118088,1.00177419164727,11.685012479913,11.7057439314531,0.160656248548221,7,0.000229508926497459,0.00268181467037425
fp32,93,AV,0.1,g1,0.926769573647422,0.926326283288383,0.000737132807594443,4.99012994894354e-05,0.000787034107083758,0.999521682226473,1257.2626860441,1256.66131495538,0.0737132807594443,3,0.000245710935864814,0.308923191215807
fp32,93,AV,0.1,g2,0.31621027667178,0.31627965724646,0.00368098815810255,0.000269351010753684,0.00395033916885564,1.00021941277624,85.9036386671718,85.9224870230208,0.368098815810255,15,0.00024539921054017,0.021080685111452
fp32,93,AV,0.1,g3,0.0187727026926198,0.0188060090649336,0.00160656248548221,0.000116073605698854,0.00172263609118088,1.00177419164727,11.685012479913,11.7057439314531,0.160656248548221,7,0.000229508926497459,0.00268181467037425
fp32,93,TAV,0.01,T,0.914636124201449,0.914603466103772,2.43191630718171e-06,1.72322775157955e-07,2.60423908233967e-06,0.999964293890419,376096.875332605,376083.446376361,0.0243191630718171,1,2.43191630718171e-06,0.914636124201449
fp32,93,TAV,0.01,A,5.59726961199461e-05,5.63724324238134e-05,4.00651271578648e-06,2.5111432668885e-07,4.25762704247533e-06,1.00714163032295,13.9704276737728,14.0701993036724,0.0400651271578648,1,4.00651271578648e-06,5.59726961199461e-05
fp32,93,TAV,0.01,V,0.000190553387852724,0.000190653855701868,3.35445864579875e-06,2.24056926639443e-07,3.5785155724382e-06,1.00052724252387,56.8060029869141,56.8359535273001,0.0335445864579875,1,3.35445864579875e-06,0.000190553387852724
fp32,93,TAV,0.01,TA,0.335131764929722,0.335115569315515,2.29580599476666e-06,1.57023078051507e-07,2.45282907281817e-06,0.999951673890984,145975.64676356,145968.592328541,0.0229580599476666,1,2.29580599476666e-06,0.335131764929722
fp32,93,TAV,0.01,TV,0.579264360579042,0.57929209505597,3.26670470439265e-06,2.27524526597888e-07,3.49422923099053e-06,1.00004787879044,177323.759873404,177332.249920543,0.0326670470439265,1,3.26670470439265e-06,0.579264360579042
fp32,93,TAV,0.01,AV,0.000531386391057637,0.00052957118603574,4.47766541077465e-06,2.9278678301371e-07,4.77045219378836e-06,0.996584020493478,118.674876818388,118.269485871237,0.0447766541077464,1,4.47766541077465e-06,0.000531386391057637
fp32,93,TAV,0.01,TAV,0.288773459075956,0.288771419132258,1.19061528157866e-06,8.58136996853639e-08,1.27642898126403e-06,0.999992935833838,242541.367932944,242539.65458042,0.0119061528157866,1,1.19061528157866e-06,0.288773459075956
fp32,93,TAV,0.01,U,0.102974397071936,0.102965817956314,1.08655695173308e-06,7.56756568050469e-08,1.16223260853812e-06,0.999916686906009,94771.2836475713,94763.3879587092,0.0108655695173308,0.333333333333333,3.25967085519923e-06,0.308923191215808
fp32,93,TAV,0.01,B,0.206434427618384,0.206423773436835,9.77733323877526e-07,6.50467717073793e-08,1.04278009558491e-06,0.999948389512005,211135.718275102,211124.821457648,0.00977733323877526,0.333333333333333,2.93319997163258e-06,0.619303282855152
fp32,93,TAV,0.01,U+B,0.150251898762627,0.15024217248535,4.80477713837846e-07,2.93674401765458e-08,5.09845154014385e-07,0.999935266859474,312713.564927872,312693.32199673,0.00480477713837846,0.166666666666667,2.88286628302707e-06,0.901511392575761
fp32,93,TAV,0.01,HMSC,0.167294654804845,0.167285636047604,3.50578261929763e-07,2.21465878320024e-08,3.72724849761764e-07,0.999946090583398,477196.315264868,477170.589889908,0.00350578261929763,0.142857142857143,2.45404783350834e-06,1.17106258363391
fp32,93,TAV,0.01,delta_TA,0.136884424849074,0.136862409469417,9.30561771327005e-06,6.37949231717139e-07,9.94356694498717e-06,0.999839168118063,14709.8697869216,14707.5039708807,0.0930561771327005,3,3.10187257109002e-06,0.0456281416163579
fp32,93,TAV,0.01,delta_TV,0.0437127841815738,0.0436995483511272,1.01133052389262e-05,7.12757669541787e-07,1.0826062908468e-05,0.999697209164449,4322.30444437916,4320.99569020494,0.101133052389262,3,3.37110174630874e-06,0.0145709280605246
fp32,93,TAV,0.01,delta_AV,0.000279866208942172,0.000279318527562854,1.17670686641208e-05,8.40175412049757e-07,1.26072440761705e-05,0.998043059998603,23.7838510958569,23.7373075262601,0.117670686641208,3,3.92235622137359e-06,9.32887363140573e-05
fp32,93,TAV,0.01,delta_TAV,0.0187727026926198,0.0187708319977733,2.22962146548662e-05,1.60395005234576e-06,2.39001647072118e-05,0.999900350265111,841.968153931574,841.88425202825,0.222962146548662,7,3.18517352212374e-06,0.00268181467037425
fp32,93,TAV,0.01,g1,0.926769573647422,0.926692361606824,9.77901256559774e-06,6.81080911245444e-07,1.04600934768432e-05,0.999916686906008,94771.2836475708,94763.3879587085,0.0977901256559774,3,3.25967085519925e-06,0.308923191215807
fp32,93,TAV,0.01,g2,0.31621027667178,0.316159633490308,5.04784797419549e-05,3.72829261086051e-06,5.42067723528151e-05,0.999839843340943,6264.25911176884,6263.25584895803,0.504784797419549,15,3.36523198279699e-06,0.021080685111452
fp32,93,TAV,0.01,g3,0.0187727026926198,0.0187708319977733,2.22962146548662e-05,1.60395005234576e-06,2.39001647072118e-05,0.999900350265111,841.968153931574,841.88425202825,0.222962146548662,7,3.18517352212374e-06,0.00268181467037425
fp32,93,TAV,0.05,T,0.914636124201449,0.914472819916686,6.0797880528213e-05,4.30802789015868e-06,6.51059084183717e-05,0.99982145436809,15043.8817316504,15041.1957122803,0.0243191522112852,1,6.0797880528213e-05,0.914636124201449
fp32,93,TAV,0.05,A,5.59726961199461e-05,5.79853781141834e-05,0.000100162763110605,6.27789021555716e-06,0.000106440653326161,1.03595828205102,0.558817412596117,0.578911526733272,0.040065105244242,1,0.000100162763110605,5.59726961199461e-05
fp32,93,TAV,0.05,V,0.000190553387852724,0.000191055923933011,8.38614900194814e-05,5.6014172193608e-06,8.94629072388413e-05,1.0026372455822,2.27223947259293,2.27823192610372,0.0335445960077926,1,8.38614900194814e-05,0.000190553387852724
fp32,93,TAV,0.05,TA,0.335131764929722,0.334943230885541,5.73829772066596e-05,3.99435764228155e-06,6.13773348489411e-05,0.999437433081819,5840.26450427581,5836.97896467228,0.0229531908826638,1,5.73829772066596e-05,0.335131764929722
fp32,93,TAV,0.05,TV,0.579264360579042,0.57926520058256,8.16474612934619e-05,6.06077810807787e-06,8.77082394015398e-05,1.00000145012118,7094.70143225908,7094.71172043589,0.0326589845173848,1,8.16474612934619e-05,0.579264360579042
fp32,93,TAV,0.05,AV,0.000531386391057637,0.000521633513466265,0.000111901722521318,7.4664831207772e-06,0.000119368205642095,0.98164635422454,4.74868821573684,4.6615324743271,0.0447606890085272,1,0.000111901722521318,0.000531386391057637
fp32,93,TAV,0.05,TAV,0.288773459075956,0.28864448830754,2.97679351294665e-05,2.43910922090349e-06,3.22070443503699e-05,0.999553384272818,9700.82264087262,9696.49010091461,0.0119071740517866,1,2.97679351294665e-05,0.288773459075956
fp32,93,TAV,0.05,U,0.102974397071936,0.102931505473667,2.71639294886746e-05,1.89188200518515e-06,2.90558114938583e-05,0.999583473178877,3790.85055109089,3789.27156016149,0.0108655717954698,0.333333333333333,8.14917884660237e-05,0.308923191215808
fp32,93,TAV,0.05,B,0.206434427618384,0.206320907150793,2.44408654554327e-05,1.77000698973604e-06,2.62108724451675e-05,0.999450089459879,8446.28141318531,8441.63671401137,0.00977634618217306,0.333333333333333,7.3322596366298e-05,0.619303282855152
fp32,93,TAV,0.05,U+B,0.150251898762627,0.15017756909069,1.20119270048091e-05,7.6334710102641e-07,1.2775274105836e-05,0.999505299616517,12508.5590931806,12502.3711042004,0.00480477080192364,0.166666666666667,7.20715620288546e-05,0.901511392575761
fp32,93,TAV,0.05,HMSC,0.167294654804845,0.167213403890541,8.76371214334082e-06,5.99166729300081e-07,9.36287887264085e-06,0.99951432450488,19089.4739658884,19080.2026761684,0.00350548485733633,0.142857142857143,6.13459850033857e-05,1.17106258363391
fp32,93,TAV,0.05,delta_TA,0.136884424849074,0.136843105278257,0.000232582516907744,1.60524565586599e-05,0.000248634973466387,0.999698142642144,588.541334357348,588.36367882517,0.0930330067630975,3,7.75275056359146e-05,0.0456281416163579
fp32,93,TAV,0.05,delta_TV,0.0437127841815738,0.0436844620134469,0.000252789629394655,1.83151002964631e-05,0.000271104729691116,0.999352085009975,172.921588145254,172.809549656195,0.101115851757862,3,8.42632097982183e-05,0.0145709280605246
fp32,93,TAV,0.05,delta_AV,0.000279866208942172,0.00027661718939964,0.000294136720395632,2.12396521933691e-05,0.00031537637258898,0.988390811613834,0.951483407327498,0.940437457205523,0.117654688158253,3,9.80455734652107e-05,9.32887363140573e-05
fp32,93,TAV,0.05,delta_TAV,0.0187727026926198,0.0187875859303985,0.000557468250579208,4.12936641700885e-05,0.000598761914749227,1.00079281273573,33.674927088879,33.7016249999498,0.222987300231683,7,7.96383215113154e-05,0.00268181467037425
fp32,93,TAV,0.05,g1,0.926769573647422,0.926383549262998,0.000244475365398072,1.70269380466664e-05,0.000261502303444721,0.999583473178879,3790.85055109086,3789.27156016147,0.0977901461592288,3,8.1491788466024e-05,0.308923191215807
fp32,93,TAV,0.05,g2,0.31621027667178,0.31618081411969,0.00126189681533885,9.49908257289703e-05,0.00135688764106773,0.999906826076622,250.583306676203,250.559958846387,0.504758726135542,15,8.41264543559236e-05,0.021080685111452
fp32,93,TAV,0.05,g3,0.0187727026926198,0.0187875859303985,0.000557468250579208,4.12936641700885e-05,0.000598761914749227,1.00079281273573,33.674927088879,33.7016249999498,0.222987300231683,7,7.96383215113154e-05,0.00268181467037425
fp32,93,TAV,0.1,T,0.914636124201449,0.914309525712499,0.000243191542461474,1.72321066640325e-05,0.000260423649125506,0.999642919757586,3760.97011822006,3759.62715009853,0.0243191542461474,1,0.000243191542461474,0.914636124201449
fp32,93,TAV,0.1,A,5.59726961199461e-05,6.00335796806322e-05,0.000400651095897736,2.51115795585519e-05,0.000425762675456263,1.07255115158262,0.139704337996452,0.149840048599182,0.0400651095897736,1,0.000400651095897736,5.59726961199461e-05
fp32,93,TAV,0.1,V,0.000190553387852724,0.000191559115212577,0.000335445969336026,2.2405681061096e-05,0.00035785165039712,1.00527792956707,0.568059852470134,0.571058032361352,0.0335445969336026,1,0.000335445969336026,0.000190553387852724
fp32,93,TAV,0.1,TA,0.335131764929722,0.334487331962201,0.000229349725662427,1.71897617246655e-05,0.000246539487387092,0.998077075840138,1461.22592456462,1458.41609793126,0.0229349725662427,1,0.000229349725662427,0.335131764929722
fp32,93,TAV,0.1,TV,0.579264360579042,0.578920946969027,0.000326319340585079,2.72524697108409e-05,0.00035357181029592,0.999407155638452,1775.14565805521,1774.0932729609,0.0326319340585079,1,0.000326319340585079,0.579264360579042
fp32,93,TAV,0.1,AV,0.000531386391057637,0.000510236312511546,0.00044690892161259,3.10594537538346e-05,0.000477968375366421,0.960198305974688,1.18902614237421,1.14170088766733,0.044690892161259,1,0.00044690892161259,0.000531386391057637
fp32,93,TAV,0.1,TAV,0.288773459075956,0.288219177539381,0.000118992112783608,1.32692294286094e-05,0.000132261342212217,0.998080566204565,2426.82857141214,2422.17043463645,0.0118992112783608,1,0.000118992112783608,0.288773459075956
fp32,93,TAV,0.1,U,0.102974397071936,0.102888622675343,0.000108655717063774,7.56752778891924e-06,0.000116223244852688,0.999167031815367,947.712645543507,946.923231061595,0.0108655717063774,0.333333333333333,0.000325967151191322,0.308923191215808
fp32,93,TAV,0.1,B,0.206434427618384,0.206057213196144,9.76877678479721e-05,8.35916511369104e-06,0.000106046932961659,0.998172715536879,2113.20651670177,2109.34508726643,0.00976877678479721,0.333333333333333,0.000293063303543916,0.619303282855152
fp32,93,TAV,0.1,U+B,0.150251898762627,0.150039176736632,4.80383901242882e-05,3.3397525796644e-06,5.1378142703954e-05,0.998584230696935,3127.74633733322,3123.31817008105,0.00480383901242882,0.166666666666667,0.000288230340745729,0.901511392575761
fp32,93,TAV,0.1,HMSC,0.167294654804845,0.167041987774637,3.50455604688994e-05,2.84293138859619e-06,3.78884918574954e-05,0.998489688564752,4773.63330951171,4766.42363653667,0.00350455604688994,0.142857142857143,0.000245318923282296,1.17106258363391
fp32,93,TAV,0.1,delta_TA,0.136884424849074,0.136972830783943,0.000929820620000711,6.55908561945284e-05,0.000995411476195102,1.00064584363755,147.215948866534,147.311027350456,0.0929820620000711,3,0.000309940206666904,0.0456281416163579
fp32,93,TAV,0.1,delta_TV,0.0437127841815738,0.04375095067881,0.00101072781151655,7.68802656807104e-05,0.0010876080771971,1.00087311979666,43.2488190029962,43.2865804030499,0.101072781151655,3,0.000336909270505518,0.0145709280605246
fp32,93,TAV,0.1,delta_AV,0.000279866208942172,0.000272119887073015,0.0011757509545012,8.65879331468268e-05,0.00126233888764785,0.972321339191193,0.238031879005279,0.231443475364609,0.11757509545012,3,0.000391916984833734,9.32887363140573e-05
fp32,93,TAV,0.1,delta_TAV,0.0187727026926198,0.018862939987144,0.00222911414712897,0.000174588448012945,0.00240370259514169,1.0048068355421,8.4215977529901,8.46207898839046,0.222911414712897,7,0.000318444878161281,0.00268181467037425
fp32,93,TAV,0.1,g1,0.926769573647422,0.925997604078088,0.000977901453573962,6.81077501002724e-05,0.00104600920367408,0.999167031815367,947.712645543508,946.923231061596,0.0977901453573962,3,0.000325967151191321,0.308923191215807
fp32,93,TAV,0.1,g2,0.31621027667178,0.316709655726944,0.00504621436439027,0.000393881772935458,0.00544009613732504,1.00157926257306,62.6628703891748,62.7618315151008,0.504621436439027,15,0.000336414290959351,0.021080685111452
fp32,93,TAV,0.1,g3,0.0187727026926198,0.018862939987144,0.00222911414712897,0.000174588448012945,0.00240370259514169,1.0048068355421,8.4215977529901,8.46207898839046,0.222911414712897,7,0.000318444878161281,0.00268181467037425
fp32,99,T,0.01,T,0.928228924899117,0.928264454857444,2.34887357098848e-06,1.69641117834035e-07,2.51851468882252e-06,1.00003827715058,395180.454309632,395195.580691387,0.0234887357098848,1,2.34887357098848e-06,0.928228924899117
fp32,99,T,0.01,A,5.76955298409181e-07,5.76955298409181e-07,0,0,0,1,,,0,1,0,5.76955298409181e-07
fp32,99,T,0.01,V,0.0019604184286485,0.0019604184286485,0,0,0,1,,,0,1,0,0.0019604184286485
fp32,99,T,0.01,TA,0.422299538072301,0.422307661882875,9.53377144342835e-07,6.51147376611064e-08,1.01849188200394e-06,1.00001923708136,442951.187342962,442959.708430993,0.00953377144342835,1,9.53377144342835e-07,0.422299538072301
fp32,99,T,0.01,TV,0.552265166605723,0.55224567467976,1.1353732991065e-06,7.90480779085735e-08,1.21442137701507e-06,0.999964705494495,486417.257689904,486400.089833325,0.011353732991065,1,1.1353732991065e-06,0.552265166605723
fp32,99,T,0.01,AV,0.00106160261558718,0.00106160261558718,0,0,0,1,,,0,1,0,0.00106160261558718
fp32,99,T,0.01,TAV,0.209710048016586,0.209714393310071,1.94358030652764e-07,1.30463532085905e-08,2.07404383861355e-07,1.000020720483,1078988.33566208,1079010.69282155,0.00194358030652764,1,1.94358030652764e-07,0.209710048016586
fp32,99,T,0.01,U,0.112663924520755,0.112668050605586,2.60985952332054e-07,1.88490130926717e-08,2.79834965424722e-07,1.00003662294606,431685.78045692,431701.590061974,0.00260985952332054,0.333333333333333,7.82957856996161e-07,0.337991773562265
fp32,99,T,0.01,B,0.22580663810916,0.225804463622742,2.34206496455679e-07,1.53710755835731e-08,2.49577572039253e-07,0.999990370139528,964134.819171813,964125.534688028,0.00234206496455679,0.333333333333333,7.02619489367038e-07,0.677419914327481
fp32,99,T,0.01,U+B,0.16436765951675,0.164369223744568,1.12059738131438e-07,7.44482341534275e-09,1.1950456154678e-07,1.00000951663985,1466786.03981707,1466799.99869155,0.00112059738131438,0.166666666666667,6.72358428788626e-07,0.986205957100498
fp32,99,T,0.01,HMSC,0.170507408506651,0.170509333820191,8.29228096997811e-08,5.39353963184532e-09,8.83163493316264e-08,1.00001129167089,2056218.41715164,2056241.63529328,0.000829228096997811,0.142857142857143,5.80459667898468e-07,1.19355185954655
fp32,99,T,0.01,delta_TA,0.0978695055977455,0.0978771317321357,3.44065382257824e-06,2.48848015551127e-07,3.68950183812936e-06,1.00007792145616,28445.0312773424,28447.2477556001,0.0344065382257824,3,1.14688460752608e-06,0.0326231685325818
fp32,99,T,0.01,delta_TV,0.0700012730628268,0.0700179707033278,3.7684252292059e-06,2.74564190820476e-07,4.04298942002638e-06,1.00023853338333,18575.7362306954,18580.1671639064,0.037684252292059,3,1.25614174306863e-06,0.0233337576876089
fp32,99,T,0.01,delta_AV,0.000119569699145173,0.000119569699145173,0,0,0,1,,,0,3,0,3.98565663817245e-05
fp32,99,T,0.01,delta_TAV,0.00154693021959037,0.00154929469917267,5.38530948822608e-06,3.7187008017438e-07,5.75717956840046e-06,1.00152849789367,287.250012830726,287.689073870294,0.0538530948822608,7,7.69329926889441e-07,0.000220990031370053
fp32,99,T,0.01,g1,1.0139753206868,1.01401245545028,2.34887357098848e-06,1.69641117834035e-07,2.51851468882252e-06,1.00003662294607,431685.78045692,431701.590061976,0.0234887357098848,3,7.82957856996161e-07,0.337991773562265
fp32,99,T,0.01,g2,0.346159667862161,0.34621114090673,1.23485156847707e-05,8.96838461856011e-07,1.32453541466267e-05,1.0001486974057,28032.4920580597,28036.660416904,0.123485156847707,15,8.23234378984715e-07,0.0230773111908107
fp32,99,T,0.01,g3,0.00154693021959037,0.00154929469917267,5.38530948822608e-06,3.7187008017438e-07,5.75717956840046e-06,1.00152849789367,287.250012830726,287.689073870294,0.0538530948822608,7,7.69329926889441e-07,0.000220990031370053
fp32,99,T,0.05,T,0.928228924899117,0.928406612009738,5.87218882121871e-05,4.24105031020296e-06,6.296293852239e-05,1.00019142595738,15807.2049990122,15810.2309083627,0.0234887552848748,1,5.87218882121871e-05,0.928228924899117
fp32,99,T,0.05,A,5.76955298409181e-07,5.76955298409181e-07,0,0,0,1,,,0,1,0,5.76955298409181e-07
fp32,99,T,0.05,V,0.0019604184286485,0.0019604184286485,0,0,0,1,,,0,1,0,0.0019604184286485
fp32,99,T,0.05,TA,0.422299538072301,0.422225269637267,2.38346926648604e-05,1.69221438630292e-06,2.55269070511634e-05,0.999824133279014,17717.8512016183,17714.7352212246,0.00953387706594418,1,2.38346926648604e-05,0.422299538072301
fp32,99,T,0.05,TV,0.552265166605723,0.552180845653887,2.8377728393924e-05,2.01122284136636e-06,3.03889512352904e-05,0.99984731799698,19461.2182814453,19458.2469036569,0.0113510913575696,1,2.8377728393924e-05,0.552265166605723
fp32,99,T,0.05,AV,0.00106160261558718,0.00106160261558718,0,0,0,1,,,0,1,0,0.00106160261558718
fp32,99,T,0.05,TAV,0.209710048016586,0.209714839250488,4.859755361767e-06,3.31763126641064e-07,5.19151848840806e-06,1.00002284694485,43152.387806685,43153.3737069094,0.0019439021447068,1,4.859755361767e-06,0.209710048016586
fp32,99,T,0.05,U,0.112663924520755,0.112684559244616,6.52465424579856e-06,4.71227812244778e-07,6.99588205804299e-06,1.00018315289432,17267.4168279956,17270.579405365,0.00260986169831943,0.333333333333333,1.95739627373957e-05,0.337991773562265
fp32,99,T,0.05,B,0.22580663810916,0.225770562951823,5.85451021398095e-06,4.005872097381e-07,6.25509742371877e-06,0.999840238720883,38569.6889843866,38563.5270415393,0.00234180408559238,0.333333333333333,1.75635306419429e-05,0.677419914327481
fp32,99,T,0.05,U+B,0.16436765951675,0.164364730977043,2.80137259515828e-06,1.90686113288336e-07,2.99205870844672e-06,0.999982182993204,58673.9728234768,58672.9274289042,0.00112054903806331,0.166666666666667,1.68082355709497e-05,0.986205957100498
fp32,99,T,0.05,HMSC,0.170507408506651,0.170505469047198,2.07291336468359e-06,1.39182587990905e-07,2.2120959526745e-06,0.999988625365493,82254.9612596458,82254.025639525,0.000829165345873435,0.142857142857143,1.45103935527851e-05,1.19355185954655
fp32,99,T,0.05,delta_TA,0.0978695055977455,0.0979629769883721,8.60149589042127e-05,6.2710477299116e-06,9.22860066341243e-05,1.00095506143671,1137.81959376083,1138.90628137677,0.0344059835616851,3,2.86716529680709e-05,0.0326231685325818
fp32,99,T,0.05,delta_TV,0.0700012730628268,0.0700801100085134,9.42043052912634e-05,6.89612523762935e-06,0.000101100430528893,1.00112622159908,743.079340656406,743.916212659685,0.0376817221165054,3,3.14014350970878e-05,0.0233337576876089
fp32,99,T,0.05,delta_AV,0.000119569699145173,0.000119569699145173,0,0,0,1,,,0,3,0,3.98565663817245e-05
fp32,99,T,0.05,delta_TAV,0.00154693021959037,0.00156359785675188,0.000134626714525102,9.40680296139407e-06,0.000144033517486496,1.01077465353668,11.4905145315861,11.6143208446221,0.0538506858100407,7,1.92323877893003e-05,0.000220990031370053
fp32,99,T,0.05,g1,1.0139753206868,1.01416103320154,5.87218882121871e-05,4.24105031020296e-06,6.296293852239e-05,1.00018315289431,17267.4168279956,17270.579405365,0.0234887552848748,3,1.95739627373957e-05,0.337991773562265
fp32,99,T,0.05,g2,0.346159667862161,0.346510768561349,0.000308704278199212,2.25327563673862e-05,0.000331237034566598,1.00101427385044,1121.33097047258,1122.46830715362,0.123481711279685,15,2.05802852132808e-05,0.0230773111908107
fp32,99,T,0.05,g3,0.00154693021959037,0.00156359785675188,0.000134626714525102,9.40680296139407e-06,0.000144033517486496,1.01077465353668,11.4905145315861,11.6143208446221,0.0538506858100407,7,1.92323877893003e-05,0.000220990031370053
fp32,99,T,0.1,T,0.928228924899117,0.928584320581982,0.000234887487470129,1.69641672133051e-05,0.000251851654683434,1.00038287503582,3951.802349698,3953.31539616418,0.0234887487470129,1,0.000234887487470129,0.928228924899117
fp32,99,T,0.1,A,5.76955298409181e-07,5.76955298409181e-07,0,0,0,1,,,0,1,0,5.76955298409181e-07
fp32,99,T,0.1,V,0.0019604184286485,0.0019604184286485,0,0,0,1,,,0,1,0,0.0019604184286485
fp32,99,T,0.1,TA,0.422299538072301,0.421865626108621,9.532827128368e-05,7.72186669866083e-06,0.000103050137982341,0.998972501922069,4429.95065771845,4425.39889193231,0.009532827128368,1,9.532827128368e-05,0.422299538072301
fp32,99,T,0.1,TV,0.552265166605723,0.552127497502557,0.000113442451058376,8.37758722867403e-06,0.00012182003828705,0.999750719198873,4868.24078158831,4867.02722262619,0.0113442451058376,1,0.000113442451058376,0.552265166605723
fp32,99,T,0.1,AV,0.00106160261558718,0.00106160261558718,0,0,0,1,,,0,1,0,0.00106160261558718
fp32,99,T,0.1,TAV,0.209710048016586,0.209677077816766,1.94374168770087e-05,1.41106041842788e-06,2.08484772954365e-05,0.999842781973818,10788.9875153441,10787.2912920225,0.00194374168770087,1,1.94374168770087e-05,0.209710048016586
fp32,99,T,0.1,U,0.112663924520755,0.112705196375462,2.60986097189032e-05,1.88490746814501e-06,2.79835171870469e-05,1.00036632715292,4316.85540855276,4318.43678990416,0.00260986097189032,0.333333333333333,7.82958291567097e-05,0.337991773562265
fp32,99,T,0.1,B,0.22580663810916,0.225671521828189,2.34105148854114e-05,1.79077218154644e-06,2.52012870669568e-05,0.999401628392759,9645.52207477824,9639.75046823168,0.00234105148854114,0.333333333333333,7.02315446562342e-05,0.677419914327481
fp32,99,T,0.1,U+B,0.16436765951675,0.164334936356945,1.12046000325104e-05,8.12416516130505e-07,1.20170165486413e-05,0.999800914852103,14669.6588044048,14666.7382932121,0.00112046000325104,0.166666666666667,6.72276001950622e-05,0.986205957100498
fp32,99,T,0.1,HMSC,0.170507408506651,0.170474593987659,8.29135859448556e-06,6.06978638922769e-07,8.89833723340833e-06,0.999807547840417,20564.4716198926,20560.5139429186,0.000829135859448556,0.142857142857143,5.8039510161399e-05,1.19355185954655
fp32,99,T,0.1,delta_TA,0.0978695055977455,0.0981941063378627,0.000344025139393848,2.5962617903905e-05,0.000369987757297753,1.00331666884526,284.483586781436,285.427124630703,0.0344025139393848,3,0.000114675046464616,0.0326231685325818
fp32,99,T,0.1,delta_TV,0.0700012730628268,0.0701479542735958,0.000376737078156925,2.78992927165647e-05,0.00040463637087349,1.00209540775976,185.809353847748,186.198700209637,0.0376737078156925,3,0.000125579026052308,0.0233337576876089
fp32,99,T,0.1,delta_AV,0.000119569699145173,0.000119569699145173,0,0,0,1,,,0,3,0,3.98565663817245e-05
fp32,99,T,0.1,delta_TAV,0.00154693021959037,0.00159249134101121,0.000538384632098572,3.88165626707034e-05,0.000577201194769273,1.02945260286718,2.87328078730737,2.95790638526184,0.0538384632098572,7,7.69120902997959e-05,0.000220990031370053
fp32,99,T,0.1,g1,1.0139753206868,1.01434676737915,0.000234887487470129,1.69641672133051e-05,0.000251851654683434,1.00036632715292,4316.85540855276,4318.43678990414,0.0234887487470129,3,7.82958291567097e-05,0.337991773562265
fp32,99,T,0.1,g2,0.346159667862161,0.347096275935973,0.00123467762438615,9.16418630201877e-05,0.00132631948740632,1.0027057111523,280.364413370058,281.122998490022,0.123467762438615,15,8.23118416257436e-05,0.0230773111908107
fp32,99,T,0.1,g3,0.00154693021959037,0.00159249134101121,0.000538384632098572,3.88165626707034e-05,0.000577201194769273,1.02945260286718,2.87328078730737,2.95790638526184,0.0538384632098572,7,7.69120902997959e-05,0.000220990031370053
fp32,99,A,0.01,T,0.928228924899117,0.928228924899117,0,0,0,1,,,0,1,0,0.928228924899117
fp32,99,A,0.01,A,5.76955298409181e-07,5.42643535054136e-07,4.2418256033969e-06,2.53490904495427e-07,4.49531650789232e-06,0.940529598307439,0.136015798939765,0.127926884740283,0.042418256033969,1,4.2418256033969e-06,5.76955298409181e-07
fp32,99,A,0.01,V,0.0019604184286485,0.0019604184286485,0,0,0,1,,,0,1,0,0.0019604184286485
fp32,99,A,0.01,TA,0.422299538072301,0.422324890951708,1.46028091246042e-06,9.55262434538795e-08,1.5558071559143e-06,1.00006003529988,289190.617003115,289207.978648528,0.0146028091246042,1,1.46028091246042e-06,0.422299538072301
fp32,99,A,0.01,TV,0.552265166605723,0.552265166605723,0,0,0,1,,,0,1,0,0.552265166605723
fp32,99,A,0.01,AV,0.00106160261558718,0.00106168924870476,1.2947621880753e-06,8.14123360348925e-08,1.37617452411019e-06,1.00008160597601,819.920928618774,819.987839066404,0.012947621880753,1,1.2947621880753e-06,0.00106160261558718
fp32,99,A,0.01,TAV,0.209710048016586,0.209710574922008,2.30549183640274e-07,1.42937146942121e-08,2.44842898334486e-07,1.00000251254256,909610.889552301,909613.174988376,0.00230549183640274,1,2.30549183640274e-07,0.209710048016586
fp32,99,A,0.01,U,0.112663924520755,0.112669056134383,4.71313955932988e-07,2.81656560550484e-08,4.99479611988025e-07,1.00004554797509,239042.199159436,239053.087047569,0.00471313955932988,0.333333333333333,1.41394186779896e-06,0.337991773562265
fp32,99,A,0.01,B,0.22580663810916,0.225813238871847,3.08286270245761e-07,1.92324349537115e-08,3.27518705199468e-07,1.0000292319249,732457.65349573,732479.064642849,0.00308286270245761,0.333333333333333,9.24858810737282e-07,0.677419914327481
fp32,99,A,0.01,U+B,0.16436765951675,0.164373574457392,1.65000165908083e-07,1.03333255780291e-08,1.75333491486115e-07,1.00003598603679,996166.631785781,996202.479874839,0.00165000165908083,0.166666666666667,9.90000995448495e-07,0.986205957100498
fp32,99,A,0.01,HMSC,0.170507408506651,0.17051264014503,1.15587120285767e-07,7.39820032185422e-09,1.22985320607621e-07,1.00003068276285,1475141.93696585,1475187.19839607,0.00115587120285767,0.142857142857143,8.09109842000367e-07,1.19355185954655
fp32,99,A,0.01,delta_TA,0.0978695055977455,0.0978716490464973,6.18611538384525e-06,3.75530457247711e-07,6.56164584109296e-06,1.00002190108899,15820.8341624741,15821.180655971,0.0618611538384525,3,2.06203846128175e-06,0.0326231685325818
fp32,99,A,0.01,delta_TV,0.0700012730628268,0.0700012730628268,0,0,0,1,,,0,3,0,0.0233337576876089
fp32,99,A,0.01,delta_AV,0.000119569699145173,0.000120042611991829,6.12897498640202e-06,3.6297302950166e-07,6.49194801590368e-06,1.00395512282825,19.5089226845362,19.5860828700003,0.0612897498640202,3,2.04299166213401e-06,3.98565663817245e-05
fp32,99,A,0.01,delta_TAV,0.00154693021959037,0.00154714038289477,8.59715006655711e-06,5.00752605150407e-07,9.09790267170749e-06,1.00013585829648,179.935235236608,179.959680931143,0.0859715006655711,7,1.22816429522244e-06,0.000220990031370053
fp32,99,A,0.01,g1,1.0139753206868,1.01402150520944,4.2418256033969e-06,2.53490904495427e-07,4.49531650789232e-06,1.00004554797509,239042.199159436,239053.087047569,0.042418256033969,3,1.41394186779897e-06,0.337991773562265
fp32,99,A,0.01,g2,0.346159667862161,0.346189119864371,2.1894670971635e-05,1.29622172910458e-06,2.31908927007395e-05,1.00008508213101,15810.2247031078,15811.5698707172,0.21894670971635,15,1.45964473144234e-06,0.0230773111908107
fp32,99,A,0.01,g3,0.00154693021959037,0.00154714038289477,8.59715006655711e-06,5.00752605150407e-07,9.09790267170749e-06,1.00013585829648,179.935235236608,179.959680931143,0.0859715006655711,7,1.22816429522244e-06,0.000220990031370053
fp32,99,A,0.05,T,0.928228924899117,0.928228924899117,0,0,0,1,,,0,1,0,0.928228924899117
fp32,99,A,0.05,A,5.76955298409181e-07,4.15919382930652e-07,0.000106045608538635,6.33726612690292e-06,0.000112382874665537,0.720886668477527,0.00544063357606158,0.00392208021305401,0.0424182434154541,1,0.000106045608538635,5.76955298409181e-07
fp32,99,A,0.05,V,0.0019604184286485,0.0019604184286485,0,0,0,1,,,0,1,0,0.0019604184286485
fp32,99,A,0.05,TA,0.422299538072301,0.422426323554967,3.64948707876824e-05,2.42919672149704e-06,3.89240675091794e-05,1.0003002264299,11571.4764556677,11574.9505187327,0.0145979483150729,1,3.64948707876824e-05,0.422299538072301
fp32,99,A,0.05,TV,0.552265166605723,0.552265166605723,0,0,0,1,,,0,1,0,0.552265166605723
fp32,99,A,0.05,AV,0.00106160261558718,0.00106197464686484,3.2352227099336e-05,2.04020970602218e-06,3.43924368053581e-05,1.00035044306806,32.8138960056003,32.8253954079915,0.0129408908397344,1,3.2352227099336e-05,0.00106160261558718
fp32,99,A,0.05,TAV,0.209710048016586,0.209704440348289,5.76397787232455e-06,3.68160667403382e-07,6.13213853972794e-06,0.999973259896941,36382.868335338,36381.8954536891,0.00230559114892982,1,5.76397787232455e-06,0.209710048016586
fp32,99,A,0.05,U,0.112663924520755,0.112689582875536,1.17828453931816e-05,7.04140680766993e-07,1.24869860739491e-05,1.00022774241968,9561.69081077397,9563.86841337546,0.00471313815727264,0.333333333333333,3.53485361795448e-05,0.337991773562265
fp32,99,A,0.05,B,0.22580663810916,0.225839348833005,7.70316955673662e-06,4.82634342100407e-07,8.18580389883675e-06,1.00014486165738,29313.4710908299,29317.7174888358,0.00308126782269465,0.333333333333333,2.31095086702099e-05,0.677419914327481
fp32,99,A,0.05,U+B,0.16436765951675,0.164397109309028,4.12467909408659e-06,2.59119891640462e-07,4.38379898572704e-06,1.00017917023558,39849.8054678721,39856.9453669058,0.00164987163763463,0.166666666666667,2.47480745645195e-05,0.986205957100498
fp32,99,A,0.05,HMSC,0.170507408506651,0.170532395729221,2.88927729921748e-06,1.86749880764862e-07,3.07602717998233e-06,1.00014654625737,59013.8608546954,59022.5091151365,0.00115571091968699,0.142857142857143,2.02249410945224e-05,1.19355185954655
fp32,99,A,0.05,delta_TA,0.0978695055977455,0.0978802141235855,0.000154618255481767,9.37892991195575e-06,0.000163997185393723,1.000109416368,632.975099174408,633.044357010791,0.0618473021927068,3,5.15394184939224e-05,0.0326231685325818
fp32,99,A,0.05,delta_TV,0.0700012730628268,0.0700012730628268,0,0,0,1,,,0,3,0,0.0233337576876089
fp32,99,A,0.05,delta_AV,0.000119569699145173,0.00012196423865575,0.000153205746644669,9.11766787611919e-06,0.000162323414520782,1.02002630706354,0.780451789595675,0.796081356782407,0.0612822986578675,3,5.10685822148896e-05,3.98565663817245e-05
fp32,99,A,0.05,delta_TAV,0.00154693021959037,0.00154734583088264,0.000214821364051325,1.25430156819507e-05,0.000227364379733265,1.00026866841633,7.20100734124739,7.20294202448573,0.0859285456205302,7,3.06887662930465e-05,0.000220990031370053
fp32,99,A,0.05,g1,1.0139753206868,1.01420624587983,0.000106045608538635,6.33726612690292e-06,0.000112382874665537,1.00022774241968,9561.69081077391,9563.86841337542,0.0424182434154541,3,3.53485361795451e-05,0.337991773562265
fp32,99,A,0.05,g2,0.346159667862161,0.346308023520127,0.000547282334489463,3.2398091800015e-05,0.000579680426289432,1.000428575804,632.506562056455,632.777639064823,0.218912933795785,15,3.64854889659642e-05,0.0230773111908107
fp32,99,A,0.05,g3,0.00154693021959037,0.00154734583088264,0.000214821364051325,1.25430156819507e-05,0.000227364379733265,1.00026866841633,7.20100734124739,7.20294202448573,0.0859285456205302,7,3.06887662930465e-05,0.000220990031370053
fp32,99,A,0.1,T,0.928228924899117,0.928228924899117,0,0,0,1,,,0,1,0,0.928228924899117
fp32,99,A,0.1,A,5.76955298409181e-07,2.81177830487206e-07,0.000424182445411985,2.53490626980447e-05,0.000449531508110037,0.487347687528806,0.00136015835791794,0.000662870030404285,0.0424182445411985,1,0.000424182445411985,5.76955298409181e-07
fp32,99,A,0.1,V,0.0019604184286485,0.0019604184286485,0,0,0,1,,,0,1,0,0.0019604184286485
fp32,99,A,0.1,TA,0.422299538072301,0.422551932991271,0.000145795727362657,1.01233621478924e-05,0.000155919089510549,1.0005976679968,2896.51518402771,2898.24633845545,0.0145795727362657,1,0.000145795727362657,0.422299538072301
fp32,99,A,0.1,TV,0.552265166605723,0.552265166605723,0,0,0,1,,,0,1,0,0.552265166605723
fp32,99,A,0.1,AV,0.00106160261558718,0.00106219337176023,0.000129247135681531,8.23134322035887e-06,0.000137478478901886,1.00055647580778,8.2137419138092,8.2183126624756,0.0129247135681531,1,0.000129247135681531,0.00106160261558718
fp32,99,A,0.1,TAV,0.209710048016586,0.209678014954694,2.30455215378372e-05,1.59130283773896e-06,2.46368243755762e-05,0.999847250705463,9099.81783976006,9098.42784900462,0.00230455215378372,1,2.30455215378372e-05,0.209710048016586
fp32,99,A,0.1,U,0.112663924520755,0.112715243808607,4.71313828235539e-05,2.81656252200495e-06,4.99479453455597e-05,1.00045550772415,2390.42263925367,2391.51149522984,0.00471313828235539,0.333333333333333,0.000141394148470662,0.337991773562265
fp32,99,A,0.1,B,0.22580663810916,0.225871025195369,3.07694812650893e-05,1.96042899572496e-06,3.27299102608133e-05,1.00028514257485,7338.65599370238,7340.74855696835,0.00307694812650892,0.333333333333333,9.23084437952678e-05,0.677419914327481
fp32,99,A,0.1,U+B,0.16436765951675,0.164426119258692,1.64955457566097e-05,1.04591414032704e-06,1.75414598969368e-05,1.00035566450307,9964.36625632033,9967.91022769328,0.00164955457566097,0.166666666666667,9.89732745396581e-05,0.986205957100498
fp32,99,A,0.1,HMSC,0.170507408506651,0.170554316360004,1.15538705429718e-05,7.64874464674e-07,1.23187450076457e-05,1.00027510742064,14757.6007427545,14761.6606682297,0.00115538705429718,0.142857142857143,8.08770938008028e-05,1.19355185954655
fp32,99,A,0.1,delta_TA,0.0978695055977455,0.0978914974865686,0.000618082551247255,3.76662729559971e-05,0.000655748824203194,1.00022470624214,158.343744537442,158.379325365243,0.0618082551247255,3,0.000206027517082418,0.0326231685325818
fp32,99,A,0.1,delta_TV,0.0700012730628268,0.0700012730628268,0,0,0,1,,,0,3,0,0.0233337576876089
fp32,99,A,0.1,delta_AV,0.000119569699145173,0.000124434970867035,0.000612593332180741,3.67265724161396e-05,0.000649319904596826,1.04068983828382,0.195186093063604,0.203128183625613,0.0612593332180741,3,0.00020419777739358,3.98565663817245e-05
fp32,99,A,0.1,delta_TAV,0.00154693021959037,0.00154623067127968,0.000858315644846685,5.03601471372225e-05,0.000908675791983814,0.999547782891668,1.80228594093341,1.80147091639681,0.0858315644846685,7,0.000122616520692384,0.000220990031370053
fp32,99,A,0.1,g1,1.0139753206868,1.01443719427746,0.000424182445411985,2.53490626980447e-05,0.000449531508110037,1.00045550772415,2390.42263925368,2391.51149522984,0.0424182445411985,3,0.000141394148470662,0.337991773562265
fp32,99,A,0.1,g2,0.346159667862161,0.346460259313911,0.00218819137215342,0.000129720140969296,0.0023179115131226,1.00086836070073,158.194421323168,158.331791141721,0.218819137215342,15,0.000145879424810228,0.0230773111908107
fp32,99,A,0.1,g3,0.00154693021959037,0.00154623067127968,0.000858315644846685,5.03601471372225e-05,0.000908675791983814,0.999547782891668,1.80228594093341,1.80147091639681,0.0858315644846685,7,0.000122616520692384,0.000220990031370053
fp32,99,V,0.01,T,0.928228924899117,0.928228924899117,0,0,0,1,,,0,1,0,0.928228924899117
fp32,99,V,0.01,A,5.76955298409181e-07,5.76955298409181e-07,0,0,0,1,,,0,1,0,5.76955298409181e-07
fp32,99,V,0.01,V,0.0019604184286485,0.00196034438499792,3.56443906698541e-06,2.2812360248931e-07,3.79256266947472e-06,0.999962230690397,549.993531045687,549.972758169733,0.0356443906698541,1,3.56443906698541e-06,0.0019604184286485
fp32,99,V,0.01,TA,0.422299538072301,0.422299538072301,0,0,0,1,,,0,1,0,0.422299538072301
fp32,99,V,0.01,TV,0.552265166605723,0.552274209630521,2.04653049328763e-06,1.41299870855249e-07,2.18783036414288e-06,1.00001637442545,269854.35517188,269858.773881901,0.0204653049328763,1,2.04653049328763e-06,0.552265166605723
fp32,99,V,0.01,AV,0.00106160261558718,0.00106174766209395,1.34163757247935e-06,8.37359357011424e-08,1.4253735081805e-06,1.00013662975641,791.273766748593,791.381878290597,0.0134163757247935,1,1.34163757247935e-06,0.00106160261558718
fp32,99,V,0.01,TAV,0.209710048016586,0.209713372445166,2.80259898883188e-07,2.03523455334822e-08,3.0061224441667e-07,1.00001585250021,748269.905370918,748281.76731975,0.00280259898883188,1,2.80259898883188e-07,0.209710048016586
fp32,99,V,0.01,U,0.112663924520755,0.1126637374144,3.96048785220602e-07,2.53470669432558e-08,4.21395852163847e-07,0.999998339252289,284469.814641649,284469.342209056,0.00396048785220602,0.333333333333333,1.18814635566181e-06,0.337991773562265
fp32,99,V,0.01,B,0.22580663810916,0.22580927068885,2.95018337028316e-07,2.05028801865175e-08,3.15521217214835e-07,1.00001165855757,765398.654143614,765407.577587887,0.00295018337028316,0.333333333333333,8.85055011084948e-07,0.677419914327481
fp32,99,V,0.01,U+B,0.16436765951675,0.164368669546077,1.48484521677223e-07,9.74059549828296e-09,1.58225117175509e-07,1.00000614493952,1106968.30659598,1106975.10884927,0.00148484521677223,0.166666666666667,8.9090713006334e-07,0.986205957100498
fp32,99,V,0.01,HMSC,0.170507408506651,0.170508718500439,1.01175844292563e-07,6.54041031690908e-09,1.07716254609472e-07,1.00000768291419,1685258.07418624,1685271.02187941,0.00101175844292563,0.142857142857143,7.08230910047938e-07,1.19355185954655
fp32,99,V,0.01,delta_TA,0.0978695055977455,0.0978695055977455,0,0,0,1,,,0,3,0,0.0326231685325818
fp32,99,V,0.01,delta_TV,0.0700012730628268,0.0699976111345919,6.16368319823784e-06,4.0739505002779e-07,6.57107824826563e-06,0.999947687690884,11357.0524005581,11356.4582869223,0.0616368319823784,3,2.05456106607928e-06,0.0233337576876089
fp32,99,V,0.01,delta_AV,0.000119569699145173,0.000119502745325473,5.22752432136016e-06,3.35876047736987e-07,5.56340036909714e-06,0.999440043588144,22.8731024084575,22.8602944681049,0.0522752432136016,3,1.74250810712005e-06,3.98565663817245e-05
fp32,99,V,0.01,delta_TAV,0.00154693021959037,0.00154649631417334,7.69733944067475e-06,5.16856487669958e-07,8.2141959283447e-06,0.999719505500936,200.969468933121,200.913098102606,0.0769733944067475,7,1.09961992009639e-06,0.000220990031370053
fp32,99,V,0.01,g1,1.0139753206868,1.0139736367296,3.56443906698541e-06,2.2812360248931e-07,3.79256266947472e-06,0.999998339252287,284469.81464165,284469.342209056,0.0356443906698541,3,1.1881463556618e-06,0.337991773562265
fp32,99,V,0.01,g2,0.346159667862161,0.34614792165904,1.8661243940917e-05,1.22099650409546e-06,1.98822404450123e-05,0.999966067095012,18549.6566551582,18549.0272114213,0.18661243940917,15,1.24408292939447e-06,0.0230773111908107
fp32,99,V,0.01,g3,0.00154693021959037,0.00154649631417334,7.69733944067475e-06,5.16856487669958e-07,8.2141959283447e-06,0.999719505500936,200.969468933121,200.913098102606,0.0769733944067475,7,1.09961992009639e-06,0.000220990031370053
fp32,99,V,0.05,T,0.928228924899117,0.928228924899117,0,0,0,1,,,0,1,0,0.928228924899117
fp32,99,V,0.05,A,5.76955298409181e-07,5.76955298409181e-07,0,0,0,1,,,0,1,0,5.76955298409181e-07
fp32,99,V,0.05,V,0.0019604184286485,0.00196004847425522,8.91110028217346e-05,5.70308291239506e-06,9.4814085734129e-05,0.999811288045514,21.9997347866267,21.9955831736769,0.0356444011286938,1,8.91110028217346e-05,0.0019604184286485
fp32,99,V,0.05,TA,0.422299538072301,0.422299538072301,0,0,0,1,,,0,1,0,0.422299538072301
fp32,99,V,0.05,TV,0.552265166605723,0.552452846926132,5.1148475662803e-05,3.66670640751602e-06,5.4815182070319e-05,1.00033983733134,10797.2947277361,10800.9640515621,0.0204593902651212,1,5.1148475662803e-05,0.552265166605723
fp32,99,V,0.05,AV,0.00106160261558718,0.00106163876678083,3.35305120165034e-05,2.13107778159937e-06,3.56615897981025e-05,1.00003405341427,31.6607934607341,31.6618716188499,0.0134122048066013,1,3.35305120165034e-05,0.00106160261558718
fp32,99,V,0.05,TAV,0.209710048016586,0.209723924812107,7.00263490088762e-06,5.01902398389105e-07,7.50453729927673e-06,1.00006617134301,29947.3056906057,29949.2873440429,0.00280105396035505,1,7.00263490088762e-06,0.209710048016586
fp32,99,V,0.05,U,0.112663924520755,0.112662989622017,9.90122253574821e-06,6.33675879155003e-07,1.05348984149034e-05,0.999991701880246,11378.7892468818,11378.6948243259,0.00396048901429928,0.333333333333333,2.97036676072446e-05,0.337991773562265
fp32,99,V,0.05,B,0.22580663810916,0.225846815192907,7.37329601752706e-06,5.32959257608943e-07,7.90625527513568e-06,1.00017792693821,30624.9250772511,30630.3740764031,0.00294931840701082,0.333333333333333,2.21198880525812e-05,0.677419914327481
fp32,99,V,0.05,U+B,0.16436765951675,0.164384233668052,3.71246615703825e-06,2.49415485414506e-07,3.9618816424529e-06,1.00010083584174,44274.5206458339,44278.985104391,0.0014849864628153,0.166666666666667,2.22747969422295e-05,0.986205957100498
fp32,99,V,0.05,HMSC,0.170507408506651,0.17052366534338,2.53000335930279e-06,1.68146511054272e-07,2.69814987035707e-06,1.00009534387316,67394.1431262125,67400.5687448465,0.00101200134372112,0.142857142857143,1.77100235151195e-05,1.19355185954655
fp32,99,V,0.05,delta_TA,0.0978695055977455,0.0978695055977455,0,0,0,1,,,0,3,0,0.0326231685325818
fp32,99,V,0.05,delta_TV,0.0700012730628268,0.0699322662867966,0.000154058014962797,1.02950164100163e-05,0.000164353031372813,0.999014206842091,454.382545950182,453.934618745311,0.0616232059851187,3,5.13526716542656e-05,0.0233337576876089
fp32,99,V,0.05,delta_AV,0.000119569699145173,0.000119466218833719,0.000130664863686079,8.42969235984255e-06,0.000139094556045918,0.999134560744114,0.915086854813844,0.914294902727143,0.0522659454744315,3,4.35549545620262e-05,3.98565663817245e-05
fp32,99,V,0.05,delta_TAV,0.00154693021959037,0.0015378310133443,0.00019238102296748,1.30617370848124e-05,0.000205442760052282,0.994117894827546,8.0409709633983,7.99367312650295,0.0769524091869922,7,2.74830032810686e-05,0.000220990031370053
fp32,99,V,0.05,g1,1.0139753206868,1.01396690659816,8.91110028217346e-05,5.70308291239506e-06,9.4814085734129e-05,0.999991701880246,11378.7892468817,11378.6948243258,0.0356444011286938,3,2.97036676072449e-05,0.337991773562265
fp32,99,V,0.05,g2,0.346159667862161,0.346000625697666,0.00046644744609688,3.06504824799674e-05,0.000497097928576823,0.999540552585236,742.119333611409,741.778368802135,0.186578978438752,15,3.10964964064587e-05,0.0230773111908107
fp32,99,V,0.05,g3,0.00154693021959037,0.0015378310133443,0.00019238102296748,1.30617370848124e-05,0.000205442760052282,0.994117894827546,8.0409709633983,7.99367312650295,0.0769524091869922,7,2.74830032810686e-05,0.000220990031370053
fp32,99,V,0.1,T,0.928228924899117,0.928228924899117,0,0,0,1,,,0,1,0,0.928228924899117
fp32,99,V,0.1,A,5.76955298409181e-07,5.76955298409181e-07,0,0,0,1,,,0,1,0,5.76955298409181e-07
fp32,99,V,0.1,V,0.0019604184286485,0.00195967866051375,0.000356444061785727,2.28123221700878e-05,0.000379256383955816,0.999622647836841,5.4999329174601,5.49785750587646,0.0356444061785727,1,0.000356444061785727,0.0019604184286485
fp32,99,V,0.1,TA,0.422299538072301,0.422299538072301,0,0,0,1,,,0,1,0,0.422299538072301
fp32,99,V,0.1,TV,0.552265166605723,0.552990658771122,0.000204267554369273,1.61486385405013e-05,0.000220416192909774,1.00131366634955,2703.63625937061,2707.18793534597,0.0204267554369273,1,0.000204267554369273,0.552265166605723
fp32,99,V,0.1,AV,0.00106160261558718,0.00105997582115777,0.000133965025564054,9.06081992671573e-06,0.000143025845490763,0.998467605104283,7.9244758929978,7.91233246658814,0.0133965025564054,1,0.000133965025564054,0.00106160261558718
fp32,99,V,0.1,TAV,0.209710048016586,0.209730770762951,2.79727047207496e-05,2.00808692786837e-06,2.9980791648618e-05,1.00009881618244,7496.95283706431,7497.69365732362,0.00279727047207496,1,2.79727047207496e-05,0.209710048016586
fp32,99,V,0.1,U,0.112663924520755,0.112662054994409,3.96048957539696e-05,2.5347024633431e-06,4.21395982173134e-05,0.999983406167025,2844.69690870131,2844.64970427594,0.00396048957539696,0.333333333333333,0.000118814687261909,0.337991773562265
fp32,99,V,0.1,B,0.22580663810916,0.225953333917667,2.94491238436804e-05,2.33338440507932e-06,3.17825082487581e-05,1.00064965232969,7667.68611887301,7672.66744902347,0.00294491238436804,0.333333333333333,8.83473715310412e-05,0.677419914327481
fp32,99,V,0.1,U+B,0.16436765951675,0.164429104877246,1.48482390595289e-05,1.05242166022428e-06,1.59006607197538e-05,1.00037382877311,11069.8419427229,11073.9801681549,0.00148482390595289,0.166666666666667,8.90894343571736e-05,0.986205957100498
fp32,99,V,0.1,HMSC,0.170507408506651,0.170563719559421,1.01212359437551e-05,7.14264199452836e-07,1.08355001432079e-05,1.00033025575407,16846.5007094174,16852.0643632125,0.00101212359437551,0.142857142857143,7.08486516062855e-05,1.19355185954655
fp32,99,V,0.1,delta_TA,0.0978695055977455,0.0978695055977455,0,0,0,1,,,0,3,0,0.0326231685325818
fp32,99,V,0.1,delta_TV,0.0700012730628268,0.0697388906754662,0.000615695393660946,4.25331887067564e-05,0.000658228582367668,0.996251748348559,113.694651257007,113.268495092673,0.0615695393660946,3,0.000205231797886982,0.0233337576876089
fp32,99,V,0.1,delta_AV,0.000119569699145173,0.000119933432060441,0.00052237488007964,3.42265161483639e-05,0.00055660139622797,1.00304201581059,0.228896341889457,0.229592648180472,0.052237488007964,3,0.000174124960026547,3.98565663817245e-05
fp32,99,V,0.1,delta_TAV,0.00154693021959037,0.00151183450728746,0.00076879763578642,5.3914679531832e-05,0.000822712315318176,0.977312672634835,2.01214226941266,1.96649213904121,0.076879763578642,7,0.000109828233683774,0.000220990031370053
fp32,99,V,0.1,g1,1.0139753206868,1.01395849494969,0.000356444061785727,2.28123221700878e-05,0.000379256383955816,0.999983406167027,2844.69690870131,2844.64970427595,0.0356444061785727,3,0.000118814687261909,0.337991773562265
fp32,99,V,0.1,g2,0.346159667862161,0.345595434313383,0.00186471750220765,0.000124100952421521,0.00198881845462906,0.998370019383648,185.636519983505,185.333936054245,0.186471750220765,15,0.000124314500147176,0.0230773111908107
fp32,99,V,0.1,g3,0.00154693021959037,0.00151183450728746,0.00076879763578642,5.3914679531832e-05,0.000822712315318176,0.977312672634835,2.01214226941266,1.96649213904121,0.076879763578642,7,0.000109828233683774,0.000220990031370053
fp32,99,AV,0.01,T,0.928228924899117,0.928228924899117,0,0,0,1,,,0,1,0,0.928228924899117
fp32,99,AV,0.01,A,5.76955298409181e-07,5.42643535054136e-07,4.2418256033969e-06,2.53490904495427e-07,4.49531650789232e-06,0.940529598307439,0.136015798939765,0.127926884740283,0.042418256033969,1,4.2418256033969e-06,5.76955298409181e-07
fp32,99,AV,0.01,V,0.0019604184286485,0.00196034438499792,3.56443906698541e-06,2.2812360248931e-07,3.79256266947472e-06,0.999962230690397,549.993531045687,549.972758169733,0.0356443906698541,1,3.56443906698541e-06,0.0019604184286485
fp32,99,AV,0.01,TA,0.422299538072301,0.422324890951708,1.46028091246042e-06,9.55262434538795e-08,1.5558071559143e-06,1.00006003529988,289190.617003115,289207.978648528,0.0146028091246042,1,1.46028091246042e-06,0.422299538072301
fp32,99,AV,0.01,TV,0.552265166605723,0.552274209630521,2.04653049328763e-06,1.41299870855249e-07,2.18783036414288e-06,1.00001637442545,269854.35517188,269858.773881901,0.0204653049328763,1,2.04653049328763e-06,0.552265166605723
fp32,99,AV,0.01,AV,0.00106160261558718,0.0010618345827211,2.60033475912887e-06,1.58130856906996e-07,2.75846561603587e-06,1.0002185065584,408.256133892092,408.345340534854,0.0260033475912887,1,2.60033475912887e-06,0.00106160261558718
fp32,99,AV,0.01,TAV,0.209710048016586,0.209713915524422,5.07793729843103e-07,3.60256963906438e-08,5.43819426233746e-07,1.00001844216752,412982.744157518,412990.360454468,0.00507793729843102,1,5.07793729843103e-07,0.209710048016586
fp32,99,AV,0.01,U,0.112663924520755,0.112668869023767,8.88853578754406e-07,5.22217108368012e-08,9.41075289591244e-07,1.00004388718956,126751.950167807,126757.512954671,0.00888853578754406,0.333333333333333,2.66656073626322e-06,0.337991773562265
fp32,99,AV,0.01,B,0.22580663810916,0.225815872858837,6.03824511425034e-07,3.8651978791855e-08,6.42476490216897e-07,1.00004089671479,373960.701887132,373975.9956513,0.00603824511425034,0.333333333333333,1.8114735342751e-06,0.677419914327481
fp32,99,AV,0.01,U+B,0.16436765951675,0.164374585088817,3.13678163599082e-07,2.10776026585183e-08,3.34755766257597e-07,1.00004213463943,524000.962103409,524023.040695008,0.00313678163599082,0.166666666666667,1.88206898159449e-06,0.986205957100498
fp32,99,AV,0.01,HMSC,0.170507408506651,0.170513952751586,2.16234928859696e-07,1.46208201408e-08,2.30855749000494e-07,1.00003838100053,788528.520372786,788558.784886342,0.00216234928859696,0.142857142857143,1.51364450201787e-06,1.19355185954655
fp32,99,AV,0.01,delta_TA,0.0978695055977455,0.0978716490464973,6.18611538384525e-06,3.75530457247711e-07,6.56164584109296e-06,1.00002190108899,15820.8341624741,15821.180655971,0.0618611538384525,3,2.06203846128175e-06,0.0326231685325818
fp32,99,AV,0.01,delta_TV,0.0700012730628268,0.0699976111345919,6.16368319823784e-06,4.0739505002779e-07,6.57107824826563e-06,0.999947687690884,11357.0524005581,11356.4582869223,0.0616368319823784,3,2.05456106607928e-06,0.0233337576876089
fp32,99,AV,0.01,delta_AV,0.000119569699145173,0.000119975431225305,1.16173738789467e-05,6.51644604602791e-07,1.22690184835494e-05,1.00339326838682,10.2923173852449,10.3272419804554,0.116173738789467,3,3.8724579596489e-06,3.98565663817245e-05
fp32,99,AV,0.01,delta_TAV,0.00154693021959037,0.00154670749679057,1.67598149586249e-05,9.49213748804116e-07,1.77090287074288e-05,0.999856022723595,92.2999581683505,92.2866690717612,0.167598149586249,7,2.39425927980356e-06,0.000220990031370053
fp32,99,AV,0.01,g1,1.0139753206868,1.0140198212139,7.99968220878965e-06,4.6999539753123e-07,8.46967760632086e-06,1.00004388718956,126751.950167807,126757.51295467,0.0799968220878965,3,2.66656073626322e-06,0.337991773562265
fp32,99,AV,0.01,g2,0.346159667862161,0.34617736807715,4.17165272820801e-05,2.34598842115411e-06,4.40625157032338e-05,1.00005113309444,8297.90230431903,8298.32660174125,0.417165272820801,15,2.78110181880534e-06,0.0230773111908107
fp32,99,AV,0.01,g3,0.00154693021959037,0.00154670749679057,1.67598149586249e-05,9.49213748804116e-07,1.77090287074288e-05,0.999856022723595,92.2999581683505,92.2866690717612,0.167598149586249,7,2.39425927980356e-06,0.000220990031370053
fp32,99,AV,0.05,T,0.928228924899117,0.928228924899117,0,0,0,1,,,0,1,0,0.928228924899117
fp32,99,AV,0.05,A,5.76955298409181e-07,4.15919382930652e-07,0.000106045608538635,6.33726612690292e-06,0.000112382874665537,0.720886668477527,0.00544063357606158,0.00392208021305401,0.0424182434154541,1,0.000106045608538635,5.76955298409181e-07
fp32,99,AV,0.05,V,0.0019604184286485,0.00196004847425522,8.91110028217346e-05,5.70308291239506e-06,9.4814085734129e-05,0.999811288045514,21.9997347866267,21.9955831736769,0.0356444011286938,1,8.91110028217346e-05,0.0019604184286485
fp32,99,AV,0.05,TA,0.422299538072301,0.422426323554967,3.64948707876824e-05,2.42919672149704e-06,3.89240675091794e-05,1.0003002264299,11571.4764556677,11574.9505187327,0.0145979483150729,1,3.64948707876824e-05,0.422299538072301
fp32,99,AV,0.05,TV,0.552265166605723,0.552452846926132,5.1148475662803e-05,3.66670640751602e-06,5.4815182070319e-05,1.00033983733134,10797.2947277361,10800.9640515621,0.0204593902651212,1,5.1148475662803e-05,0.552265166605723
fp32,99,AV,0.05,AV,0.00106160261558718,0.00106201605237644,6.50005598568284e-05,3.97744602923325e-06,6.89780058860611e-05,1.00038944590301,16.3322072598372,16.3385677710416,0.0260002239427314,1,6.50005598568284e-05,0.00106160261558718
fp32,99,AV,0.05,TAV,0.209710048016586,0.209718721517339,1.2691134631171e-05,9.01506629580431e-07,1.35926412607515e-05,1.00004135949057,16524.1370540276,16524.8204839182,0.00507645385246842,1,1.2691134631171e-05,0.209710048016586
fp32,99,AV,0.05,U,0.112663924520755,0.112688647870346,2.2221341965271e-05,1.30554457249556e-06,2.35268865377657e-05,1.00021944335506,5070.07743712479,5071.190031928,0.00888853678610842,0.333333333333333,6.66640258958131e-05,0.337991773562265
fp32,99,AV,0.05,B,0.22580663810916,0.225879554338588,1.50925566032441e-05,1.00315508986085e-06,1.60957116931055e-05,1.00032291446362,14961.4570973763,14966.2883682699,0.00603702264129765,0.333333333333333,4.52776698097324e-05,0.677419914327481
fp32,99,AV,0.05,U+B,0.16436765951675,0.164413695827939,7.84295441814184e-06,5.40530461290524e-07,8.3834848794321e-06,1.00028008132089,20957.3651399203,20963.2349064312,0.00313718176725673,0.166666666666667,4.7057726508851e-05,0.986205957100498
fp32,99,AV,0.05,HMSC,0.170507408506651,0.170548715375958,5.40656372607091e-06,3.78506209111126e-07,5.78506993518201e-06,1.00024225850167,31537.112507238,31544.7526408609,0.00216262549042837,0.142857142857143,3.78459460824964e-05,1.19355185954655
fp32,99,AV,0.05,delta_TA,0.0978695055977455,0.0978802141235855,0.000154618255481767,9.37892991195575e-06,0.000163997185393723,1.000109416368,632.975099174408,633.044357010791,0.0618473021927068,3,5.15394184939224e-05,0.0326231685325818
fp32,99,AV,0.05,delta_TV,0.0700012730628268,0.0699322662867966,0.000154058014962797,1.02950164100163e-05,0.000164353031372813,0.999014206842091,454.382545950182,453.934618745311,0.0616232059851187,3,5.13526716542656e-05,0.0233337576876089
fp32,99,AV,0.05,delta_AV,0.000119569699145173,0.000121857949403243,0.000290416640297997,1.63680985578129e-05,0.000306784738855799,1.0191373757267,0.411717796275319,0.41959699443601,0.116166656119199,3,9.68055467659991e-05,3.98565663817245e-05
fp32,99,AV,0.05,delta_TAV,0.00154693021959037,0.00153827373259302,0.000418838517497033,2.39039419807795e-05,0.000442742459477797,0.994404086953808,3.69338099283414,3.67271315395178,0.167535406998813,7,5.98340739281476e-05,0.000220990031370053
fp32,99,AV,0.05,g1,1.0139753206868,1.01419783083312,0.00019999207768744,1.17499011524601e-05,0.000211741978839902,1.00021944335506,5070.07743712478,5071.190031928,0.079996831074976,3,6.66640258958134e-05,0.337991773562265
fp32,99,AV,0.05,g2,0.346159667862161,0.34614885252897,0.00104275877630601,5.86664011280857e-05,0.00110142517743401,0.999968756229583,331.965240406257,331.9548685605,0.417103510522406,15,6.95172517537343e-05,0.0230773111908107
fp32,99,AV,0.05,g3,0.00154693021959037,0.00153827373259302,0.000418838517497033,2.39039419807795e-05,0.000442742459477797,0.994404086953808,3.69338099283414,3.67271315395178,0.167535406998813,7,5.98340739281476e-05,0.000220990031370053
fp32,99,AV,0.1,T,0.928228924899117,0.928228924899117,0,0,0,1,,,0,1,0,0.928228924899117
fp32,99,AV,0.1,A,5.76955298409181e-07,2.81177830487206e-07,0.000424182445411985,2.53490626980447e-05,0.000449531508110037,0.487347687528806,0.00136015835791794,0.000662870030404285,0.0424182445411985,1,0.000424182445411985,5.76955298409181e-07
fp32,99,AV,0.1,V,0.0019604184286485,0.00195967866051375,0.000356444061785727,2.28123221700878e-05,0.000379256383955816,0.999622647836841,5.4999329174601,5.49785750587646,0.0356444061785727,1,0.000356444061785727,0.0019604184286485
fp32,99,AV,0.1,TA,0.422299538072301,0.422551932991271,0.000145795727362657,1.01233621478924e-05,0.000155919089510549,1.0005976679968,2896.51518402771,2898.24633845545,0.0145795727362657,1,0.000145795727362657,0.422299538072301
fp32,99,AV,0.1,TV,0.552265166605723,0.552990658771122,0.000204267554369273,1.61486385405013e-05,0.000220416192909774,1.00131366634955,2703.63625937061,2707.18793534597,0.0204267554369273,1,0.000204267554369273,0.552265166605723
fp32,99,AV,0.1,AV,0.00106160261558718,0.00106059968767635,0.000259751927369026,1.63158804059859e-05,0.000276067807774985,0.999055269932367,4.08698648106265,4.08312538204798,0.0259751927369026,1,0.000259751927369026,0.00106160261558718
fp32,99,AV,0.1,TAV,0.209710048016586,0.209700368478057,5.07241815085629e-05,3.78481265628704e-06,5.450899416485e-05,0.999953843229638,4134.32098418748,4134.13015728321,0.00507241815085629,1,5.07241815085629e-05,0.209710048016586
fp32,99,AV,0.1,U,0.112663924520755,0.112713373856516,8.88853780042439e-05,5.22217961565557e-06,9.41075576198978e-05,1.00043891011228,1267.51921463816,1268.07554163897,0.00888853780042439,0.333333333333333,0.000266656134012732,0.337991773562265
fp32,99,AV,0.1,B,0.22580663810916,0.226017905233738,6.02957366135873e-05,4.34816050230884e-06,6.46438971158986e-05,1.00093561077897,3744.98514805898,3748.48899653058,0.00602957366135873,0.333333333333333,0.000180887209840762,0.677419914327481
fp32,99,AV,0.1,U+B,0.16436765951675,0.164487645207616,3.13724148499834e-05,2.26835826112621e-06,3.36407731111088e-05,1.00072998356988,5239.2415535343,5243.06611378701,0.00313724148499834,0.166666666666667,0.0001882344890999,0.986205957100498
fp32,99,AV,0.1,HMSC,0.170507408506651,0.170610906310381,2.16276853308702e-05,1.61730147755885e-06,2.32449868084288e-05,1.00060699886672,7883.75667105148,7888.5421024163,0.00216276853308702,0.142857142857143,0.000151393797316092,1.19355185954655
fp32,99,AV,0.1,delta_TA,0.0978695055977455,0.0978914974865686,0.000618082551247255,3.76662729559971e-05,0.000655748824203194,1.00022470624214,158.343744537442,158.379325365243,0.0618082551247255,3,0.000206027517082418,0.0326231685325818
fp32,99,AV,0.1,delta_TV,0.0700012730628268,0.0697388906754662,0.000615695393660946,4.25331887067564e-05,0.000658228582367668,0.996251748348559,113.694651257007,113.268495092673,0.0615695393660946,3,0.000205231797886982,0.0233337576876089
fp32,99,AV,0.1,delta_AV,0.000119569699145173,0.000124794511315978,0.00116120731668831,6.61289233972886e-05,0.00122733624008552,1.04369679114489,0.102970156514496,0.107469621937867,0.116120731668831,3,0.000387069105562771,3.98565663817245e-05
fp32,99,AV,0.1,delta_TAV,0.00154693021959037,0.00151124144976233,0.00167357208695399,9.76856302999765e-05,0.00177125771725386,0.976929295597123,0.924328406077739,0.903003498649937,0.167357208695398,7,0.000239081726707712,0.000220990031370053
fp32,99,AV,0.1,g1,1.0139753206868,1.01442036470865,0.000799968402038194,4.69996165409002e-05,0.000846968018579027,1.00043891011228,1267.51921463816,1268.07554163897,0.0799968402038194,3,0.000266656134012731,0.337991773562265
fp32,99,AV,0.1,g2,0.346159667862161,0.345895174614429,0.00416898143159722,0.000236076238006652,0.00440505766960373,0.999235921245923,83.0321922852843,82.9687491512547,0.416898143159722,15,0.000277932095439815,0.0230773111908107
fp32,99,AV,0.1,g3,0.00154693021959037,0.00151124144976233,0.00167357208695399,9.76856302999765e-05,0.00177125771725386,0.976929295597123,0.924328406077739,0.903003498649937,0.167357208695398,7,0.000239081726707712,0.000220990031370053
fp32,99,TAV,0.01,T,0.928228924899117,0.928264454857444,2.34887357098848e-06,1.69641117834035e-07,2.51851468882252e-06,1.00003827715058,395180.454309632,395195.580691387,0.0234887357098848,1,2.34887357098848e-06,0.928228924899117
fp32,99,TAV,0.01,A,5.76955298409181e-07,5.42643535054136e-07,4.2418256033969e-06,2.53490904495427e-07,4.49531650789232e-06,0.940529598307439,0.136015798939765,0.127926884740283,0.042418256033969,1,4.2418256033969e-06,5.76955298409181e-07
fp32,99,TAV,0.01,V,0.0019604184286485,0.00196034438499792,3.56443906698541e-06,2.2812360248931e-07,3.79256266947472e-06,0.999962230690397,549.993531045687,549.972758169733,0.0356443906698541,1,3.56443906698541e-06,0.0019604184286485
fp32,99,TAV,0.01,TA,0.422299538072301,0.422333042702245,2.42982402953065e-06,1.6592111247328e-07,2.59574514200393e-06,1.00007933854272,173798.403892595,173812.192804688,0.0242982402953065,1,2.42982402953065e-06,0.422299538072301
fp32,99,TAV,0.01,TV,0.552265166605723,0.552254714437573,3.17095712358538e-06,2.41173627811847e-07,3.41213075139722e-06,0.999981074004334,174163.555381437,174160.259162742,0.0317095712358538,1,3.17095712358538e-06,0.552265166605723
fp32,99,TAV,0.01,AV,0.00106160261558718,0.0010618345827211,2.60033475912887e-06,1.58130856906996e-07,2.75846561603587e-06,1.0002185065584,408.256133892092,408.345340534854,0.0260033475912887,1,2.60033475912887e-06,0.00106160261558718
fp32,99,TAV,0.01,TAV,0.209710048016586,0.20971825824074,6.9757601374101e-07,4.66691849091851e-08,7.44245198650196e-07,1.00003915036133,300626.804657371,300638.574305398,0.0069757601374101,1,6.9757601374101e-07,0.209710048016586
fp32,99,TAV,0.01,U,0.112663924520755,0.112672995199137,1.12372096854351e-06,6.85027479618444e-08,1.19222371650534e-06,1.00008051093925,100259.697624742,100267.769627166,0.0112372096854351,0.333333333333333,3.37116290563054e-06,0.337991773562265
fp32,99,TAV,0.01,B,0.22580663810916,0.225813704416255,8.29590737443815e-07,5.57789361689711e-08,8.85369673612802e-07,1.00003129361986,272190.404156306,272198.921979344,0.00829590737443815,0.333333333333333,2.48877221233145e-06,0.677419914327481
fp32,99,TAV,0.01,U+B,0.16436765951675,0.164376151946821,4.18268248533055e-07,2.84218173694971e-08,4.46690065902544e-07,1.00005166728112,392971.878915547,392992.182704087,0.00418268248533055,0.166666666666667,2.50960949119833e-06,0.986205957100498
fp32,99,TAV,0.01,HMSC,0.170507408506651,0.170515880032327,2.93833867125639e-07,2.01317290204593e-08,3.13965596146096e-07,1.00004968420874,580285.078008873,580313.90901382,0.00293833867125639,0.142857142857143,2.05683706987948e-06,1.19355185954655
fp32,99,TAV,0.01,delta_TA,0.0978695055977455,0.0978792619311272,9.47236835752814e-06,6.18713651842517e-07,1.00910820093706e-05,1.00009968716325,10332.105119198,10333.1350974477,0.0947236835752814,3,3.15745611917605e-06,0.0326231685325818
fp32,99,TAV,0.01,delta_TV,0.0700012730628268,0.0700143094447893,9.90956306283359e-06,7.10470901548084e-07,1.06200339643816e-05,1.00018623064113,7064.01206783484,7065.32760333118,0.0990956306283359,3,3.3031876876112e-06,0.0233337576876089
fp32,99,TAV,0.01,delta_AV,0.000119569699145173,0.000119975431225305,1.16173738789467e-05,6.51644604602791e-07,1.22690184835494e-05,1.00339326838682,10.2923173852449,10.3272419804554,0.116173738789467,3,3.8724579596489e-06,3.98565663817245e-05
fp32,99,TAV,0.01,delta_TAV,0.00154693021959037,0.00154907006849172,2.17030731391303e-05,1.33058797954098e-06,2.3033661118671e-05,1.00138328728358,71.2770126918701,71.3756092771382,0.217030731391303,7,3.10043901987575e-06,0.000220990031370053
fp32,99,TAV,0.01,g1,1.0139753206868,1.01405695679223,1.01134887168916e-05,6.1652473165661e-07,1.07300134485482e-05,1.00008051093924,100259.697624742,100267.769627166,0.101134887168916,3,3.37116290563054e-06,0.337991773562265
fp32,99,TAV,0.01,g2,0.346159667862161,0.346228819821216,5.29645683179529e-05,3.15880881589813e-06,5.61233771338504e-05,1.00019976896639,6535.68373830824,6536.98936509331,0.529645683179529,15,3.53097122119686e-06,0.0230773111908107
fp32,99,TAV,0.01,g3,0.00154693021959037,0.00154907006849172,2.17030731391303e-05,1.33058797954098e-06,2.3033661118671e-05,1.00138328728358,71.2770126918701,71.3756092771382,0.217030731391303,7,3.10043901987575e-06,0.000220990031370053
fp32,99,TAV,0.05,T,0.928228924899117,0.928406612009738,5.87218882121871e-05,4.24105031020296e-06,6.296293852239e-05,1.00019142595738,15807.2049990122,15810.2309083627,0.0234887552848748,1,5.87218882121871e-05,0.928228924899117
fp32,99,TAV,0.05,A,5.76955298409181e-07,4.15919382930652e-07,0.000106045608538635,6.33726612690292e-06,0.000112382874665537,0.720886668477527,0.00544063357606158,0.00392208021305401,0.0424182434154541,1,0.000106045608538635,5.76955298409181e-07
fp32,99,TAV,0.05,V,0.0019604184286485,0.00196004847425522,8.91110028217346e-05,5.70308291239506e-06,9.4814085734129e-05,0.999811288045514,21.9997347866267,21.9955831736769,0.0356444011286938,1,8.91110028217346e-05,0.0019604184286485
fp32,99,TAV,0.05,TA,0.422299538072301,0.422352582726335,6.07406640589594e-05,4.27350224826332e-06,6.50141663072227e-05,1.00012560907425,6952.50117223588,6953.37446947185,0.0242962656235838,1,6.07406640589594e-05,0.422299538072301
fp32,99,TAV,0.05,TV,0.552265166605723,0.55236806359304,7.92516738394207e-05,6.23861806571943e-06,8.54902919051402e-05,1.0001863180833,6968.49845373259,6969.79681100799,0.0317006695357683,1,7.92516738394207e-05,0.552265166605723
fp32,99,TAV,0.05,AV,0.00106160261558718,0.00106201605237644,6.50005598568284e-05,3.97744602923325e-06,6.89780058860611e-05,1.00038944590301,16.3322072598372,16.3385677710416,0.0260002239427314,1,6.50005598568284e-05,0.00106160261558718
fp32,99,TAV,0.05,TAV,0.209710048016586,0.209723474291075,1.74366427146494e-05,1.18783780555894e-06,1.86244805202083e-05,1.00006402303855,12026.9739678957,12027.7439713137,0.00697465708585974,1,1.74366427146494e-05,0.209710048016586
fp32,99,TAV,0.05,U,0.112663924520755,0.112709284858056,2.80930529336911e-05,1.71257527881707e-06,2.98056282125066e-05,1.0004026163432,4010.38380508801,4011.99845115044,0.0112372211734764,0.333333333333333,8.42791588010733e-05,0.337991773562265
fp32,99,TAV,0.05,B,0.22580663810916,0.225843509179518,2.07354215600132e-05,1.47021911734113e-06,2.22056406773537e-05,1.00016328603387,10889.898594809,10891.6767631598,0.00829416862400528,0.333333333333333,6.22062646800396e-05,0.677419914327481
fp32,99,TAV,0.05,U+B,0.16436765951675,0.164410782160447,1.04567283127518e-05,7.39823974768022e-07,1.11965522875201e-05,1.00026235479549,15718.8419360868,15722.9658496482,0.00418269132510074,0.166666666666667,6.2740369876511e-05,0.986205957100498
fp32,99,TAV,0.05,HMSC,0.170507408506651,0.170546784055513,7.34493909037934e-06,5.30885965598309e-07,7.87582505597762e-06,1.0002309316012,23214.2712701304,23219.6321789654,0.00293797563615173,0.142857142857143,5.14145736326554e-05,1.19355185954655
fp32,99,TAV,0.05,delta_TA,0.0978695055977455,0.0979734311439849,0.00023680033306843,1.54522489834259e-05,0.000252252582051858,1.00106187872928,413.299695695374,413.738569851051,0.094720133227372,3,7.89334443561434e-05,0.0326231685325818
fp32,99,TAV,0.05,delta_TV,0.0700012730628268,0.0700112238897413,0.000247697108911617,1.79095420306995e-05,0.000265606650942315,1.00014215208494,282.608357321622,282.648530688837,0.0990788435646466,3,8.25657029705389e-05,0.0233337576876089
fp32,99,TAV,0.05,delta_AV,0.000119569699145173,0.000121857949403243,0.000290416640297997,1.63680985578129e-05,0.000306784738855799,1.0191373757267,0.411717796275319,0.41959699443601,0.116166656119199,3,9.68055467659991e-05,3.98565663817245e-05
fp32,99,TAV,0.05,delta_TAV,0.00154693021959037,0.00155488255688335,0.00054242828642663,3.35847258151771e-05,0.000576013012241769,1.0051407214057,2.85186126590324,2.86652189015896,0.216971314570652,7,7.74897552038043e-05,0.000220990031370053
fp32,99,TAV,0.05,g1,1.0139753206868,1.0143835637225,0.000252837476403221,1.54131775093536e-05,0.000268250653912577,1.0004026163432,4010.38380508799,4011.99845115041,0.101134990561288,3,8.42791588010737e-05,0.337991773562265
fp32,99,TAV,0.05,g2,0.346159667862161,0.346499814629829,0.00132399680202154,7.89076550410354e-05,0.00140290445706248,1.00098262969158,261.450531703421,261.707440758751,0.529598720808616,15,8.82664534681027e-05,0.0230773111908107
fp32,99,TAV,0.05,g3,0.00154693021959037,0.00155488255688335,0.00054242828642663,3.35847258151771e-05,0.000576013012241769,1.0051407214057,2.85186126590324,2.86652189015896,0.216971314570652,7,7.74897552038043e-05,0.000220990031370053
fp32,99,TAV,0.1,T,0.928228924899117,0.928584320581982,0.000234887487470129,1.69641672133051e-05,0.000251851654683434,1.00038287503582,3951.802349698,3953.31539616418,0.0234887487470129,1,0.000234887487470129,0.928228924899117
fp32,99,TAV,0.1,A,5.76955298409181e-07,2.81177830487206e-07,0.000424182445411985,2.53490626980447e-05,0.000449531508110037,0.487347687528806,0.00136015835791794,0.000662870030404285,0.0424182445411985,1,0.000424182445411985,5.76955298409181e-07
fp32,99,TAV,0.1,V,0.0019604184286485,0.00195967866051375,0.000356444061785727,2.28123221700878e-05,0.000379256383955816,0.999622647836841,5.4999329174601,5.49785750587646,0.0356444061785727,1,0.000356444061785727,0.0019604184286485
fp32,99,TAV,0.1,TA,0.422299538072301,0.422120102212391,0.000242790459353999,1.88603751926896e-05,0.000261650834546688,0.999575098138328,1739.35804230499,1738.61898583471,0.0242790459353998,1,0.000242790459353999,0.422299538072301
fp32,99,TAV,0.1,TV,0.552265166605723,0.552849230582888,0.000316532353923792,2.72812038087058e-05,0.000343813557732498,1.00105757888146,1744.73528459175,1746.58047978246,0.0316532353923792,1,0.000316532353923792,0.552265166605723
fp32,99,TAV,0.1,AV,0.00106160261558718,0.00106059968767635,0.000259751927369026,1.63158804059859e-05,0.000276067807774985,0.999055269932367,4.08698648106265,4.08312538204798,0.0259751927369026,1,0.000259751927369026,0.00106160261558718
fp32,99,TAV,0.1,TAV,0.209710048016586,0.209667310826363,6.97154630833916e-05,5.25013093230621e-06,7.49655940156978e-05,0.999796208190178,3008.08513264463,3007.47210953135,0.00697154630833915,1,6.97154630833916e-05,0.209710048016586
fp32,99,TAV,0.1,U,0.112663924520755,0.112754654766717,0.000112372219766574,6.85030571738858e-06,0.000119222525483959,1.00080531764137,1002.59587961141,1003.40328776042,0.0112372219766574,0.333333333333333,0.000337116659299723,0.337991773562265
fp32,99,TAV,0.1,B,0.22580663810916,0.225882483169669,8.28486906711492e-05,6.59081474567062e-06,8.94395054168173e-05,1.00033588499055,2725.53055793547,2726.44602274118,0.00828486906711492,0.333333333333333,0.000248546072013448,0.677419914327481
fp32,99,TAV,0.1,U+B,0.16436765951675,0.164454806613545,4.1820535345528e-05,3.189016052589e-06,4.50095513981176e-05,1.00053019612892,3930.3097906021,3932.39362563852,0.0041820535345528,0.166666666666667,0.000250923212073168,0.986205957100498
fp32,99,TAV,0.1,HMSC,0.170507408506651,0.170577980122742,2.93727761067275e-05,2.35483831429234e-06,3.17276144210196e-05,1.00041389178751,5804.94699878224,5807.34961867199,0.00293727761067275,0.142857142857143,0.000205609432747093,1.19355185954655
fp32,99,TAV,0.1,delta_TA,0.0978695055977455,0.0982150682271428,0.000946910244903701,6.28660566750983e-05,0.00100977630157866,1.0035308508742,103.356686786823,103.721623834718,0.0946910244903701,3,0.000315636748301234,0.0326231685325818
fp32,99,TAV,0.1,delta_TV,0.0700012730628268,0.0698866012440025,0.00099006139157086,7.36417284857784e-05,0.00106370312005655,0.998361860951851,70.7039721564748,70.5881492188261,0.099006139157086,3,0.000330020463856953,0.0233337576876089
fp32,99,TAV,0.1,delta_AV,0.000119569699145173,0.000124794511315978,0.00116120731668831,6.61289233972886e-05,0.00122733624008552,1.04369679114489,0.102970156514496,0.107469621937867,0.116120731668831,3,0.000387069105562771,3.98565663817245e-05
fp32,99,TAV,0.1,delta_TAV,0.00154693021959037,0.00155633058329503,0.00216778634000421,0.000138117073249579,0.00230590341325367,1.00607678587283,0.713599025440564,0.717935413917226,0.216778634000421,7,0.000309683762857745,0.000220990031370053
fp32,99,TAV,0.1,g1,1.0139753206868,1.01479189290046,0.00101134997789917,6.16527514564973e-05,0.00107300272935557,1.00080531764137,1002.59587961141,1003.40328776042,0.101134997789917,3,0.000337116659299723,0.337991773562265
fp32,99,TAV,0.1,g2,0.346159667862161,0.346832326808592,0.00529393597063802,0.000318259351085682,0.00561219532172363,1.00194320427503,65.3879589368063,65.5150210981476,0.529393597063802,15,0.000352929064709201,0.0230773111908107
fp32,99,TAV,0.1,g3,0.00154693021959037,0.00155633058329503,0.00216778634000421,0.000138117073249579,0.00230590341325367,1.00607678587283,0.713599025440564,0.717935413917226,0.216778634000421,7,0.000309683762857745,0.000220990031370053


==> anc/spectral_data/hmsc_vs_tav.csv <==
mode,seed,scenario,sigma,noise_reduction_hmsc_vs_tav,snr_ratio_hmsc_vs_tav,signal_ratio_hmsc_vs_tav,hmsc_signal_retention,tav_signal_retention,hmsc_order_diagonal,hmsc_order_offdiagonal,tav_order_diagonal,tav_order_offdiagonal
fp16,7,T,0.01,0.715414929796327,2.78937895863349,0.793815606767359,0.999997241714454,1.00000026111795,1.63001118025148e-06,-1.5560835855435e-06,1.65599654334093e-05,-1.63001921619053e-05
fp16,7,T,0.05,0.715247858644528,2.78774236073749,0.793815606767359,0.999773921656982,0.999895638529509,4.07486518845435e-05,-3.88999752637709e-05,0.000413974246097026,-0.000407482015303001
fp16,7,T,0.1,0.714839732214467,2.78375249445474,0.793815606767359,0.999020900432325,0.999527135524951,0.000162967301969209,-0.000155567039170919,0.00165544639406258,-0.00162949515318404
fp16,7,A,0.01,0.688591743456904,2.54911547811675,0.793815606767359,1.00000054095843,0.999985008897392,2.91940101128534e-06,-2.82776990207817e-06,3.0894511857648e-05,-3.06002643311875e-05
fp16,7,A,0.05,0.688444810972922,2.54791329024652,0.793815606767359,0.999996303299355,0.999924943109383,7.29775881769873e-05,-7.06870680642467e-05,0.000772233116906593,-0.00076488122487137
fp16,7,A,0.1,0.687988271352754,2.54418515037565,0.793815606767359,0.99997603531586,0.999848321886676,0.00029182540851596,-0.000282664978013723,0.00308743703775821,-0.00305807778725198
fp16,7,V,0.01,0.665550161860466,2.37349675868635,0.793815606767359,0.999999659094724,1.00002350509085,2.93685197563802e-06,-2.82347361564837e-06,3.06756266843413e-05,-3.03366270884069e-05
fp16,7,V,0.05,0.665327471974412,2.37191744255347,0.793815606767359,1.00001220775721,1.00018610644654,7.34173051435133e-05,-7.05829614705862e-05,0.000766799511725216,-0.000758330505650387
fp16,7,V,0.1,0.664693482852371,2.36743268076074,0.793815606767359,1.00005758253219,1.00053972267823,0.000293603415645228,-0.000282270828092752,0.00306579185637333,-0.00303199416091283
fp16,7,AV,0.01,0.676566727193336,2.45434119958917,0.793815606767359,1.00000020387415,1.00000853622804,5.86054844962805e-06,-5.65524184213952e-06,6.14975020363564e-05,-6.08627293498393e-05
fp16,7,AV,0.05,0.676255313339499,2.45198033967984,0.793815606767359,1.00000868093649,1.00011182986498,0.000146495593455472,-0.000141363458452763,0.00153705519268422,-0.0015212027780681
fp16,7,AV,0.1,0.675540946123308,2.44658177135979,0.793815606767359,1.00003431941161,1.00039079900955,0.000585783013140021,-0.000565261950693293,0.00614424028942992,-0.0060809932873767
fp16,7,TAV,0.01,0.683902389378874,2.51129897884241,0.793815606767359,0.999997455921152,1.0000088192378,7.41011345743722e-06,-7.13027636543824e-06,7.699758919397e-05,-7.61123022364093e-05
fp16,7,TAV,0.05,0.683869593279527,2.51103845087974,0.793815606767359,0.999782929266206,1.00000805854064,0.000185236004139455,-0.000178240661237201,0.00192460695007684,-0.00190247892077771
fp16,7,TAV,0.1,0.683574642479152,2.50869782683285,0.793815606767359,0.99905620863187,0.999919085758688,0.000740728185558673,-0.000712751134584025,0.00769431451975627,-0.00760589856221784
fp16,22,T,0.01,0.619738999845655,2.01261238081027,0.765317996849932,0.999971520261172,0.999994037271203,1.68604919143259e-06,-1.60163942012383e-06,1.77171832839005e-05,-1.74952047710515e-05
fp16,22,T,0.05,0.619853971671521,2.01322107773971,0.765317996849932,0.99976850561496,0.999719225408084,4.2147818787444e-05,-4.00373936455079e-05,0.000442869723582399,-0.000437318106612427
fp16,22,T,0.1,0.620000021453377,2.01399484225506,0.765317996849932,0.999314771338071,0.998814369646369,0.000168553930384187,-0.000160110858588097,0.00177081062690065,-0.00174859201565656
fp16,22,A,0.01,0.592518729672639,1.87816729891681,0.765317996849932,1.00000437574717,0.999973019407497,2.78456553455603e-06,-2.68079786649123e-06,2.97760497379538e-05,-2.95213934491349e-05
fp16,22,A,0.05,0.592519408652663,1.87817042848446,0.765317996849932,1.00001045313782,0.999818176308999,6.96022452284295e-05,-6.70077972194839e-05,0.000744206747360815,-0.000737839700527082
fp16,22,A,0.1,0.592415849478586,1.87769322205213,0.765317996849932,0.999992118209377,0.999519096482936,0.000278292413890082,-0.000267914184216448,0.00297483131206102,-0.00294936852195901
fp16,22,V,0.01,0.583909439839703,1.83930631965093,0.765317996849932,1.00002127901221,0.999981682836896,3.18264073567202e-06,-3.07305413908716e-06,3.31891414661344e-05,-3.29257694815774e-05
fp16,22,V,0.05,0.583572461366614,1.83781792952868,0.765317996849932,1.00013446315993,0.999922695798502,7.95563208383504e-05,-7.68161183678118e-05,0.0008295623010112,-0.000822982038621419
fp16,22,V,0.1,0.582983491988836,1.83522230450753,0.765317996849932,1.00033686850066,0.999878899237771,0.000318113960830756,-0.000307153758449511,0.00331628501219729,-0.0032900025937062
fp16,22,AV,0.01,0.582324857935472,1.83232833313239,0.765317996849932,1.00002565183439,0.999954693506218,6.14719998254704e-06,-5.93090415969692e-06,6.47976533729176e-05,-6.42797967875796e-05
fp16,22,AV,0.05,0.582087705641814,1.83128854350954,0.765317996849932,1.00014481553722,0.999740451072857,0.000153657369459585,-0.000148249384652105,0.00161954532799972,-0.00160660485010403
fp16,22,AV,0.1,0.581709650180784,1.82963340459731,0.765317996849932,1.00032876308718,0.999396062383655,0.000614368211403313,-0.000592737865257642,0.00647353000644263,-0.00642181868641094
fp16,22,TAV,0.01,0.594162680386253,1.88577530912711,0.765317996849932,0.999997172187019,0.999948775563456,7.83550624717647e-06,-7.53186694292082e-06,8.24950778759243e-05,-8.1746898027544e-05
fp16,22,TAV,0.05,0.594300796432164,1.88641730158577,0.765317996849932,0.999913294699643,0.999460422199444,0.000195861958958756,-0.000188270114636757,0.00206193253817318,-0.0020432195501879
fp16,22,TAV,0.1,0.594518960110708,1.8874322633159,0.765317996849932,0.999642317315514,0.998213009397074,0.00078314289868548,-0.000752775510878955,0.0082423363276146,-0.00816744407663583
fp16,42,T,0.01,0.62194911103605,2.04770561863694,0.774136929462172,0.999996745610608,0.999975806815335,1.89401302652151e-06,-1.79774141755678e-06,1.97774826343182e-05,-1.95228301211907e-05
fp16,42,T,0.05,0.622075165800382,2.04838861966207,0.774136929462172,0.99992389002778,0.999794033638617,4.73467828388293e-05,-4.494030336357e-05,0.000494371908040148,-0.000488004294013523
fp16,42,T,0.1,0.622149126175606,2.04878957041119,0.774136929462172,0.999698093503847,0.99937492035066,0.000189363998232636,-0.000179740639188512,0.00197703146129036,-0.00195156279174165
fp16,42,A,0.01,0.594320332489324,1.9082468052008,0.774136929462172,1.00001135796558,0.999985038716082,3.03569175823712e-06,-2.92373599947834e-06,3.17691974976464e-05,-3.14932266572891e-05
fp16,42,A,0.05,0.593985167869986,1.90667155039862,0.774136929462172,1.00004472352586,0.999895472971867,7.5880336808654e-05,-7.30816355597254e-05,0.000794010457284083,-0.000787117356275319
fp16,42,A,0.1,0.593248461284566,1.90321819533119,0.774136929462172,1.00005860101089,0.99971612558888,0.0003034149396751,-0.000292222353617332,0.00317408555260952,-0.0031465685428568
fp16,42,V,0.01,0.591543288178869,1.89527288218776,0.774136929462172,0.999999646193348,0.999964907058881,2.54021486912811e-06,-2.40749928231782e-06,2.57559109481175e-05,-2.54309913594086e-05
fp16,42,V,0.05,0.591135301516137,1.89338167939858,0.774136929462172,1.00000226139584,0.999836830837614,6.35011726741912e-05,-6.01837167992181e-05,0.000643820751930632,-0.00063570692873368
fp16,42,V,0.1,0.590240768561583,1.88924829526023,0.774136929462172,1.00001366261412,0.999702555850405,0.00025394296402559,-0.000240676468019754,0.0025741160390284,-0.00254173971901417
fp16,42,AV,0.01,0.601017627227965,1.94027852429583,0.774136929462172,1.00001100151845,0.999950009516254,5.53705164113268e-06,-5.29062675751813e-06,5.71891998813585e-05,-5.65715663706285e-05
fp16,42,AV,0.05,0.600437064068783,1.93745930827637,0.774136929462172,1.00004695751645,0.999733968221751,0.000138406501681603,-0.000132245773024092,0.00142938211202327,-0.00141396344301396
fp16,42,AV,0.1,0.599350583049829,1.93220530646236,0.774136929462172,1.00007208991875,0.999424653604409,0.000553424524655192,-0.000528784604693693,0.00571384806633436,-0.00565234811420897
fp16,42,TAV,0.01,0.607835592108613,1.97401118991037,0.774136929462172,1.00000775662343,0.9999258891605,7.51705666617089e-06,-7.17262229369949e-06,7.77148694310034e-05,-7.68365786796235e-05
fp16,42,TAV,0.05,0.607395351291419,1.97179766467001,0.774136929462172,0.999971098571555,0.999529715667035,0.000187891403432742,-0.000179279661789628,0.00194227572133715,-0.00192034082659905
fp16,42,TAV,0.1,0.606563578387313,1.96762904229609,0.774136929462172,0.99977100384057,0.998806291389398,0.000751272538503048,-0.000716825491664882,0.00776384559883137,-0.00767629130811022
fp16,93,T,0.01,0.723257128890277,2.09335799160152,0.579321900856288,0.999986626290136,0.999991559929194,2.04796231081122e-06,-1.96800412793118e-06,2.25111275551741e-05,-2.22222016559832e-05
fp16,93,T,0.05,0.723274311570728,2.0934879741183,0.579321900856288,0.999769742055428,0.999689954492656,5.11992981337242e-05,-4.92003095414156e-05,0.00056278340836887,-0.000555559689444708
fp16,93,T,0.1,0.723254150584382,2.09333546313195,0.579321900856288,0.999132871534933,0.998712496496603,0.00020479399692583,-0.000196796211632173,0.00225109914258814,-0.0022221997559829
fp16,93,A,0.01,0.679365632876879,1.80679914649895,0.579321900856288,0.999966128761167,1.00003671797002,3.03648113059914e-06,-2.89569719172345e-06,3.11078029639739e-05,-3.06687235847456e-05
fp16,93,A,0.05,0.679194664370972,1.80583623935171,0.579321900856288,0.999819414455888,1.00017729036311,7.59029084578067e-05,-7.23829274890785e-05,0.000777550521401373,-0.000766578194641825
fp16,93,A,0.1,0.67874703605747,1.80332001842612,0.579321900856288,0.999609969245056,1.00033613970963,0.000303516923881003,-0.000289436462456863,0.00310854851477401,-0.00306471868904621
fp16,93,V,0.01,0.731240661837207,2.15554147742908,0.579321900856288,0.999993319898035,0.999964520889105,2.73544865878871e-06,-2.60887628815925e-06,2.96727465677626e-05,-2.92017959712374e-05
fp16,93,V,0.05,0.731149996093484,2.1548145524957,0.579321900856288,0.999924915370962,0.999684956957559,6.83799403929226e-05,-6.52161610943651e-05,0.000741694705192505,-0.000729926882047308
fp16,93,V,0.1,0.730783023491378,2.15187730123599,0.579321900856288,0.999745337783839,0.999026894776313,0.000273447420552513,-0.000260798937608741,0.00296531495280295,-0.00291833246637952
fp16,93,AV,0.01,0.700685132105258,1.93549323136201,0.579321900856288,0.999959448795156,1.00000124657463,5.74127361085145e-06,-5.46796524639073e-06,6.02735470017218e-05,-5.9360433776231e-05
fp16,93,AV,0.05,0.70068461996164,1.93548991963608,0.579321900856288,0.999744254081706,0.999862461526856,0.000143525468268793,-0.000136692893608952,0.00150676098368143,-0.00148393364130108
fp16,93,AV,0.1,0.700384628755453,1.93355200185455,0.579321900856288,0.999355156126398,0.999364551160349,0.000573971920017702,-0.000546649525859947,0.00602469288511789,-0.00593350132160009
fp16,93,TAV,0.01,0.705660557185023,1.96821022461625,0.579321900856288,0.999946091329141,0.999992845442373,7.76884213579496e-06,-7.41824621343953e-06,8.25534321242249e-05,-8.13623042244014e-05
fp16,93,TAV,0.05,0.705708257850689,1.96852924456971,0.579321900856288,0.999514255235207,0.999552719150613,0.000194216937506307,-0.000185452771988186,0.00206383336759968,-0.00203405283263083
fp16,93,TAV,0.1,0.705587397457172,1.96772113643476,0.579321900856288,0.998489383497805,0.998078686540739,0.000776740119798317,-0.000741692725791722,0.00825320034149672,-0.00813415858274084
fp16,99,T,0.01,0.573362896115705,1.9060457144742,0.813189823494346,1.0000113227686,1.00002099087034,1.88491227271592e-06,-1.80199708719149e-06,2.00823910577261e-05,-1.98880451258568e-05
fp16,99,T,0.05,0.573470646415065,1.90652722177165,0.813189823494346,0.999988690659217,1.00002427948249,4.71219649589044e-05,-4.50492480572192e-05,0.000502044944398123,-0.000497185450240771
fp16,99,T,0.1,0.573452702757766,1.90644701947915,0.813189823494346,0.999807586768444,0.999845732154292,0.000188474038177047,-0.000180183471182516,0.00200791852658901,-0.0019884820724182
fp16,99,A,0.01,0.498618276167031,1.62189761780239,0.813189823494346,1.00003067193043,1.00000245883139,3.34782924864012e-06,-3.23224596057926e-06,3.47331391163281e-05,-3.45026095964699e-05
fp16,99,A,0.05,0.498713132848287,1.62220452355923,0.813189823494346,1.00014648360554,0.999972999397219,8.36866010037088e-05,-8.07974200228745e-05,0.000868135978591996,-0.000862372450420491
fp16,99,A,0.1,0.498629812730722,1.621934937782,0.813189823494346,1.00027496577413,0.99984671613883,0.000334650051896153,-0.000323096573538592,0.00347063599951735,-0.00344759219146708
fp16,99,V,0.01,0.639036338245047,2.2528301589715,0.813189823494346,1.00000771265508,1.0000159197122,2.84432218948078e-06,-2.74314706604562e-06,2.99226929020717e-05,-2.9642401188099e-05
fp16,99,V,0.05,0.638752683848852,2.25106121799976,0.813189823494346,1.00009549691949,1.00006659465597,7.11002066517223e-05,-6.85702266521333e-05,0.000747931883628739,-0.000740928426754528
fp16,99,V,0.1,0.638219924643609,2.24774629363784,0.813189823494346,1.0003305896714,1.00009980512396,0.000284298518877649,-0.000274177367957495,0.00298992952365981,-0.00296195354706634
fp16,99,AV,0.01,0.574183606294277,1.90971938965866,0.813189823494346,1.00003839994963,1.00001845592422,6.35956331175369e-06,-6.14333578661689e-06,6.64753602396511e-05,-6.59675650294784e-05
fp16,99,AV,0.05,0.574004996444493,1.90891868849909,0.813189823494346,1.00024235162399,1.00004153953716,0.000158973266584091,-0.000153566894466047,0.00166157251844684,-0.00164888135523385
fp16,99,AV,0.1,0.573637063667772,1.90727137421883,0.813189823494346,1.00060719336457,0.999954311583257,0.000635689043256807,-0.00061406211657818,0.0066424536537823,-0.00659172943543285
fp16,99,TAV,0.01,0.578784946600534,1.93058110561672,0.813189823494346,1.00004972639677,1.0000394437915,8.06887860358647e-06,-7.77506314797348e-06,8.47803181380358e-05,-8.40827755092961e-05
fp16,99,TAV,0.05,0.578771751337012,1.93052062884072,0.813189823494346,1.00023108223475,1.00006564074511,0.000201709109929591,-0.000194364637826542,0.00211923925542405,-0.00210180340650755
fp16,99,TAV,0.1,0.578684225664055,1.93011957545632,0.813189823494346,1.00041410868202,0.999799632401269,0.000806629931577076,-0.000777258992299746,0.00847298003936103,-0.00840326762632921
fp32,7,T,0.01,0.71562067196966,2.79132546873274,0.793795261112191,0.999997243581904,1.00000024700982,1.62998907565098e-06,-1.55604987887611e-06,1.6559707209019e-05,-1.62997051994251e-05
fp32,7,T,0.05,0.715453964138687,2.78969010659169,0.793795261112191,0.999773865273356,0.999895522441373,4.0748090938544e-05,-3.88991262695991e-05,0.000413967520582439,-0.000407469574957056
fp32,7,T,0.1,0.715045805952896,2.78569425435785,0.793795261112191,0.999020586928587,0.999526576909486,0.000162965087275917,-0.000155563664080161,0.00165541984081794,-0.00162944576024507
fp32,7,A,0.01,0.688620444995085,2.54928510351189,0.793795261112191,1.00000054024755,0.999985022018879,2.91934017105246e-06,-2.8277006217924e-06,3.08936983568533e-05,-3.0599396602653e-05
fp32,7,A,0.05,0.688471715711207,2.54806802831529,0.793795261112191,0.999996264921112,0.99992497439133,7.29760411819572e-05,-7.06853065941862e-05,0.000772212159987649,-0.000764858944554898
fp32,7,A,0.1,0.68801433387274,2.54433247195529,0.793795261112191,0.99997584289721,0.999848085880522,0.000291819049475273,-0.000282657753299152,0.00308734970227435,-0.00305798522444483
fp32,7,V,0.01,0.665601381637227,2.37379946424013,0.793795261112191,0.999999695472708,1.00002375550434,2.93689450526247e-06,-2.8235163781443e-06,3.06764294590036e-05,-3.03373786349503e-05
fp32,7,V,0.05,0.66537934826599,2.37222435913244,0.793795261112191,1.00001235503507,1.00018727320798,7.34183465527045e-05,-7.05840084431931e-05,0.000766819034199959,-0.000758348731799842
fp32,7,V,0.1,0.664746177979811,2.36774410602957,0.793795261112191,1.0000577142428,1.00054172493867,0.000293607574643022,-0.000282275018570521,0.00306586932374704,-0.00303206640987059
fp32,7,AV,0.01,0.676606020501242,2.45457649626789,0.793795261112191,1.00000024273928,1.00000881970575,5.86050922050401e-06,-5.65519846817663e-06,6.14971621352358e-05,-6.0862299505308e-05
fp32,7,AV,0.05,0.676292870833588,2.45220197391486,0.793795261112191,1.00000878987628,1.00011302805771,0.000146494534768518,-0.000141362294700466,0.00153704528863126,-0.00152119071020023
fp32,7,AV,0.1,0.675577016308389,2.44679107527953,0.793795261112191,1.0000342532335,1.00039253062541,0.000585778396856332,-0.000565256900146654,0.00614419334928636,-0.00608093797669788
fp32,7,TAV,0.01,0.684006506891888,2.51206204692515,0.793795261112191,0.999997502707438,1.00000910765092,7.41019004882456e-06,-7.13032030467958e-06,7.69987586773636e-05,-7.61130766926107e-05
fp32,7,TAV,0.05,0.683972803685594,2.51179414420545,0.793795261112191,0.999782993169756,1.00000915216647,0.000185237811025,-0.000178241656485973,0.00192463437618518,-0.00190249655190733
fp32,7,TAV,0.1,0.683677195717778,2.50944683837581,0.793795261112191,0.999055841476365,0.999920245826201,0.000740735167694597,-0.000712754847453021,0.00769441948579704,-0.00760596452819426
fp32,22,T,0.01,0.619820926127251,2.0129108232302,0.765266572564089,0.999971538673524,0.999994097285618,1.68604685371201e-06,-1.6016272919898e-06,1.77172019171114e-05,-1.74951498171305e-05
fp32,22,T,0.05,0.619935780375258,2.01351911874177,0.765266572564089,0.999768605816054,0.999719368762234,4.21478204597445e-05,-4.00371521897515e-05,0.00044287098467371,-0.000437317533017364
fp32,22,T,0.1,0.620082131908311,2.01429476430785,0.765266572564089,0.999314890524976,0.998814510899224,0.000168554008984099,-0.000160109964937009,0.00177081645195209,-0.001748590479561
fp32,22,A,0.01,0.592554612457893,1.87820649334263,0.765266572564089,1.00000434526757,0.999972980831329,2.78457060197301e-06,-2.68080651690619e-06,2.97761145215488e-05,-2.95214445995434e-05
fp32,22,A,0.05,0.592555701652861,1.87821151423277,0.765266572564089,1.00001031639575,0.99981792142163,6.96023727331239e-05,-6.70080128217772e-05,0.000744208321470777,-0.000737840923713903
fp32,22,A,0.1,0.592452217152851,1.87773459891721,0.765266572564089,0.999991814891662,0.999518543249421,0.000278292927258342,-0.000267915037494365,0.00297483800288457,-0.00294937377463757
fp32,22,V,0.01,0.583940136785038,1.83931842560047,0.765266572564089,1.00002128165229,0.999981738658933,3.1826379300395e-06,-3.07304308471093e-06,3.31889419979359e-05,-3.29255307559052e-05
fp32,22,V,0.05,0.583604099363585,1.8378340694384,0.765266572564089,1.00013445510472,0.999922871159249,7.95562159186839e-05,-7.68158076440813e-05,0.000829556843173307,-0.000822975586560516
fp32,22,V,0.1,0.583016464771742,1.83524409937476,0.765266572564089,1.00033681099952,0.999879155703896,0.000318113495031064,-0.000307152471936183,0.00331626235729439,-0.0032899758923171
fp32,22,AV,0.01,0.582377845297684,1.8324376806819,0.765266572564089,1.00002562247718,0.999954701460779,6.1472441971891e-06,-5.93094520585402e-06,6.4798214999047e-05,-6.42802851217653e-05
fp32,22,AV,0.05,0.582144333920724,1.83141365473049,0.765266572564089,1.00014466581641,0.999740341471521,0.000153658432386004,-0.000148250368927626,0.00161955868039705,-0.00160661626056792
fp32,22,AV,0.1,0.581767884696111,1.82976520587866,0.765266572564089,1.00032839859168,0.999395743449009,0.000614372347704868,-0.000592741665293742,0.00647358182790948,-0.00642186250359263
fp32,22,TAV,0.01,0.594264469323282,1.88612165981056,0.765266572564089,0.999997165689258,0.999948814366087,7.83558583693955e-06,-7.53191880377498e-06,8.24963619548102e-05,-8.1747926064421e-05
fp32,22,TAV,0.05,0.594404100253942,1.88677097831418,0.765266572564089,0.999913247207435,0.999460419424148,0.000195863799531967,-0.000188271272987172,0.00206196305268275,-0.00204324361654065
fp32,22,TAV,0.1,0.594623867309154,1.88779385575645,0.765266572564089,0.999642067007254,0.998212749409041,0.000783150159538069,-0.000752780048968462,0.00824245539847763,-0.0081675370495161
fp32,42,T,0.01,0.622056458821816,2.04786032024333,0.773975581271053,0.999996769313563,0.999975978659111,1.89396741371589e-06,-1.7976965323288e-06,1.97769036435094e-05,-1.95221807262002e-05
fp32,42,T,0.05,0.622183734317375,2.04855018582289,0.773975581271053,0.999924000819266,0.999794809516631,4.73457789983972e-05,-4.49393154202463e-05,0.000494358947396198,-0.000487989545661196
fp32,42,T,0.1,0.622258876340211,2.04895769296258,0.773975581271053,0.999698251551392,0.999376331594781,0.000189359942144114,-0.000179736635789832,0.0019769787348599,-0.00195150280504573
fp32,42,A,0.01,0.594361581041689,1.90804308738467,0.773975581271053,1.00001136875075,0.999984988973597,3.03571932108448e-06,-2.92376648951648e-06,3.17695535296353e-05,-3.14935618426163e-05
fp32,42,A,0.05,0.594029833106769,1.9064838857349,0.773975581271053,1.00004475103062,0.999895144045767,7.58810721887764e-05,-7.30824527743949e-05,0.00079402029484993,-0.000787126637033154
fp32,42,A,0.1,0.593296126988468,1.90304453099985,0.773975581271053,1.00005861887808,0.999715356592296,0.000303417943521384,-0.000292225696572818,0.00317412646952996,-0.00314660706858182
fp32,42,V,0.01,0.591536757017889,1.89484756479043,0.773975581271053,0.999999658596196,0.99996500168614,2.54024758821361e-06,-2.40753036831546e-06,2.57565184925528e-05,-2.54316001010491e-05
fp32,42,V,0.05,0.591125808758665,1.89294310536274,0.773975581271053,1.00000231958803,0.999837221628409,6.35019906079821e-05,-6.01844985660096e-05,0.000643836020289338,-0.000635722297014458
fp32,42,V,0.1,0.590228051756915,1.88879591340868,0.773975581271053,1.00001376098687,0.99970318596133,0.000253946212393329,-0.000240679592361671,0.00257417665411653,-0.00254180103619407
fp32,42,AV,0.01,0.601092881801898,1.94024008588056,0.773975581271053,1.00001102342596,0.999950046459963,5.53707070581381e-06,-5.29065829980722e-06,5.71892516653422e-05,-5.65715329163772e-05
fp32,42,AV,0.05,0.600512021114946,1.93741895170706,0.773975581271053,1.00004704095542,0.999734014896094,0.000138407036295593,-0.000132246628134478,0.00142938463472653,-0.00141396387493719
fp32,42,AV,0.1,0.599427093458154,1.93217156884823,0.773975581271053,1.00007220799988,0.999424521172132,0.000553426735418333,-0.00052878814875959,0.00571386015364886,-0.00565235178337128
fp32,42,TAV,0.01,0.607996527652243,1.97441001385936,0.773975581271053,1.00000780203519,0.999926082612082,7.51707455352221e-06,-7.17267030673003e-06,7.77151363917471e-05,-7.68365619119612e-05
fp32,42,TAV,0.05,0.607557315314296,1.97220030204132,0.773975581271053,0.999971291096791,0.999530508760879,0.000187891908585092,-0.000179280928473486,0.00194228241998307,-0.00192034041304133
fp32,42,TAV,0.1,0.606727302282846,1.96803791812597,0.773975581271053,0.999771266360314,0.998807471915785,0.000751274721232608,-0.00071683076483956,0.00776387797593461,-0.00767629509364203
fp32,93,T,0.01,0.723215999677301,2.0930702660763,0.579328361201094,0.999986624920423,0.999991605889645,2.04798241756763e-06,-1.96802598499947e-06,2.25114410781275e-05,-2.22225644361433e-05
fp32,93,T,0.05,0.723232184404416,2.09319266387395,0.579328361201094,0.999769753446695,0.999690230854467,5.11998012690959e-05,-4.92008596405867e-05,0.000562790995629431,-0.000555568545922959
fp32,93,T,0.1,0.723212491858427,2.09304373991031,0.579328361201094,0.999132954021689,0.998713263951289,0.000204796092319019,-0.000196798496973154,0.00225113076418774,-0.00222223641342906
fp32,93,A,0.01,0.679297979029062,1.80643813670758,0.579328361201094,0.999966131757614,1.00003680693567,3.03648315143907e-06,-2.89570195506557e-06,3.11077020244772e-05,-3.06687238230076e-05
fp32,93,A,0.05,0.679126477502071,1.80547262575968,0.579328361201094,0.999819443204169,1.00017772998658,7.59029749968496e-05,-7.23830590579055e-05,0.000777548488466821,-0.000766578696034144
fp32,93,A,0.1,0.678678384273766,1.80295483667268,0.579328361201094,0.999610076849607,1.00033718851656,0.000303517231356502,-0.000289437033189061,0.00310854125435496,-0.00306472161235666
fp32,93,V,0.01,0.731153964351008,2.15487038818556,0.579328361201094,0.999993323780226,0.99996451054527,2.73544938144865e-06,-2.6088850931484e-06,2.96727878764669e-05,-2.92020192151596e-05
fp32,93,V,0.05,0.73106249096666,2.15413745476937,0.579328361201094,0.999924947175461,0.999684921843887,6.83799514180396e-05,-6.52163707442671e-05,0.000741695550901654,-0.000729932295247418
fp32,93,V,0.1,0.730696021522943,2.15120609980313,0.579328361201094,0.999745470464273,0.999026979400825,0.000273447430629198,-0.000260799730883993,0.00296531753558364,-0.00291835313566378
fp32,93,AV,0.01,0.70059705055897,1.93494540478866,0.579328361201094,0.999959453287522,1.00000131248524,5.74127344678387e-06,-5.46797939998958e-06,6.02733876897879e-05,-5.93605909143904e-05
fp32,93,AV,0.05,0.700596397918811,1.93494118699346,0.579328361201094,0.999744314923825,0.999862867887246,0.000143525543585713,-0.000136693322623114,0.00150675848575257,-0.00148393905099925
fp32,93,AV,0.1,0.70029721427483,1.93300959748951,0.579328361201094,0.999355396139009,0.999365684312444,0.000573972245702123,-0.000546651279258046,0.00602468345117925,-0.00593352324932137
fp32,93,TAV,0.01,0.705548662650353,1.96748422478099,0.579328361201094,0.999946090583398,0.999992935833838,7.76886397290221e-06,-7.41828571097244e-06,8.25537069624111e-05,-8.13630916808324e-05
fp32,93,TAV,0.05,0.705598923632904,1.96782011924004,0.579328361201094,0.99951432450488,0.999553384272818,0.00019421757874089,-0.000185453866597549,0.00206384043131608,-0.00203407249618661
fp32,93,TAV,0.1,0.705479971326913,1.96702534564853,0.579328361201094,0.998489688564752,0.998080566204565,0.000776742752283119,-0.000741697191814219,0.00825322996509303,-0.00813423785230942
fp32,99,T,0.01,0.57335022678878,1.90569105261913,0.813062655410603,1.00001129167089,1.000020720483,1.88492549720663e-06,-1.80200268750684e-06,2.00826987439853e-05,-1.98883407133325e-05
fp32,99,T,0.05,0.573453145194971,1.90615086303297,0.813062655410603,0.999988625365493,1.00002284694485,4.71223273207538e-05,-4.50494139560702e-05,0.0005020528809365,-0.000497193125574733
fp32,99,T,0.1,0.57343310343398,1.90606130470034,0.813062655410603,0.999807547840417,0.999842781973818,0.000188475406717619,-0.000180184048123133,0.00200794974395447,-0.00198851232707746
fp32,99,A,0.01,0.498644417383332,1.62172853679434,0.813062655410603,1.00003068276285,1.00000251254256,3.34785803280452e-06,-3.23227091251876e-06,3.47336466415842e-05,-3.45030974579439e-05
fp32,99,A,0.05,0.498735532436687,1.6220233190734,0.813062655410603,1.00014654625737,0.999973259896941,8.36873558903551e-05,-8.07980785911376e-05,0.000868149307079431,-0.000862385329207106
fp32,99,A,0.1,0.498650072900189,1.62174683082927,0.813062655410603,1.00027510742064,0.999847250705463,0.00033465306653168,-0.000323099195988708,0.0034706894624121,-0.00344764394087426
fp32,99,V,0.01,0.638992789565187,2.25220613857356,0.813062655410603,1.00000768291419,1.00001585250021,2.84435388318555e-06,-2.74317803889299e-06,2.99230224485738e-05,-2.96427625496906e-05
fp32,99,V,0.05,0.638706944584231,2.25042425594078,0.813062655410603,1.00009534387316,1.00006617134301,7.11009561735259e-05,-6.85709528142232e-05,0.000747939471886093,-0.000740936836985205
fp32,99,V,0.1,0.638174568930858,2.24711307054377,0.813062655410603,1.00033025575407,1.00009881618244,0.000284301482309972,-0.000274180246366217,0.00298995919977976,-0.00296198649505901
fp32,99,AV,0.01,0.574167784768615,1.90934980099805,0.813062655410603,1.00003838100053,1.00001844216752,6.3596089679089e-06,-6.1433740390492e-06,6.64760244494863e-05,-6.59682307196432e-05
fp32,99,AV,0.05,0.573988939271694,1.90854822881969,0.813062655410603,1.00024225850167,1.00004135949057,0.000158974425831025,-0.000153567862104954,0.0016615893714905,-0.00164889823685933
fp32,99,AV,0.1,0.573621797579539,1.90690483424109,0.813062655410603,1.00060699886672,0.999953843229638,0.000635693719305187,-0.000614066033974317,0.00664252192058937,-0.00659179773908081
fp32,99,TAV,0.01,0.57877871179967,1.93025062642113,0.813062655410603,1.00004968420874,1.00003915036133,8.06892175267681e-06,-7.77508788555117e-06,8.47811301739663e-05,-8.40835541602253e-05
fp32,99,TAV,0.05,0.578764145679919,1.93018387934468,0.813062655410603,1.0002309316012,1.00006402303855,0.000201710512591109,-0.00019436557350073,0.00211926256485137,-0.00210182592213672
fp32,99,TAV,0.1,0.578676310711833,1.92978148649625,0.813062655410603,1.00041389178751,0.999796208190178,0.000806635303447784,-0.000777262527341057,0.00847307228854104,-0.00840335682545765


==> anc/spectral_data/noise_covariance.csv <==
mode,seed,scenario,sigma,basis,left,right,covariance
fp16,7,T,0.01,head,T,T,2.14106034843678e-06
fp16,7,T,0.01,head,T,A,0
fp16,7,T,0.01,head,T,V,0
fp16,7,T,0.01,head,T,TA,-9.66168171381421e-08
fp16,7,T,0.01,head,T,TV,1.55607206215521e-08
fp16,7,T,0.01,head,T,AV,0
fp16,7,T,0.01,head,T,TAV,-4.45139067381204e-08
fp16,7,T,0.01,head,A,T,0
fp16,7,T,0.01,head,A,A,0
fp16,7,T,0.01,head,A,V,0
fp16,7,T,0.01,head,A,TA,0
fp16,7,T,0.01,head,A,TV,0
fp16,7,T,0.01,head,A,AV,0
fp16,7,T,0.01,head,A,TAV,0
fp16,7,T,0.01,head,V,T,0
fp16,7,T,0.01,head,V,A,0
fp16,7,T,0.01,head,V,V,0
fp16,7,T,0.01,head,V,TA,0
fp16,7,T,0.01,head,V,TV,0
fp16,7,T,0.01,head,V,AV,0
fp16,7,T,0.01,head,V,TAV,0
fp16,7,T,0.01,head,TA,T,-9.66168171381421e-08
fp16,7,T,0.01,head,TA,A,0
fp16,7,T,0.01,head,TA,V,0
fp16,7,T,0.01,head,TA,TA,1.09985457824656e-06
fp16,7,T,0.01,head,TA,TV,-3.33925242098425e-07
fp16,7,T,0.01,head,TA,AV,0
fp16,7,T,0.01,head,TA,TAV,-1.66135773340658e-08
fp16,7,T,0.01,head,TV,T,1.55607206215521e-08
fp16,7,T,0.01,head,TV,A,0
fp16,7,T,0.01,head,TV,V,0
fp16,7,T,0.01,head,TV,TA,-3.33925242098425e-07
fp16,7,T,0.01,head,TV,TV,1.07775585025737e-06
fp16,7,T,0.01,head,TV,AV,0
fp16,7,T,0.01,head,TV,TAV,-1.88713118953271e-09
fp16,7,T,0.01,head,AV,T,0
fp16,7,T,0.01,head,AV,A,0
fp16,7,T,0.01,head,AV,V,0
fp16,7,T,0.01,head,AV,TA,0
fp16,7,T,0.01,head,AV,TV,0
fp16,7,T,0.01,head,AV,AV,0
fp16,7,T,0.01,head,AV,TAV,0
fp16,7,T,0.01,head,TAV,T,-4.45139067381204e-08
fp16,7,T,0.01,head,TAV,A,0
fp16,7,T,0.01,head,TAV,V,0
fp16,7,T,0.01,head,TAV,TA,-1.66135773340658e-08
fp16,7,T,0.01,head,TAV,TV,-1.88713118953271e-09
fp16,7,T,0.01,head,TAV,AV,0
fp16,7,T,0.01,head,TAV,TAV,2.59773271503929e-07
fp16,7,T,0.01,order,g1,g1,2.14106034843678e-06
fp16,7,T,0.01,order,g1,g2,-4.36317679339015e-06
fp16,7,T,0.01,order,g1,g3,2.17760253821525e-06
fp16,7,T,0.01,order,g2,g1,-4.36317679339015e-06
fp16,7,T,0.01,order,g2,g2,1.03982257241206e-05
fp16,7,T,0.01,order,g2,g3,-5.96452182577776e-06
fp16,7,T,0.01,order,g3,g1,2.17760253821525e-06
fp16,7,T,0.01,order,g3,g2,-5.96452182577776e-06
fp16,7,T,0.01,order,g3,g3,4.02067936085192e-06
fp16,7,T,0.05,head,T,T,5.35265480250746e-05
fp16,7,T,0.05,head,T,A,0
fp16,7,T,0.05,head,T,V,0
fp16,7,T,0.05,head,T,TA,-2.40594604761879e-06
fp16,7,T,0.05,head,T,TV,3.86071229187952e-07
fp16,7,T,0.05,head,T,AV,0
fp16,7,T,0.05,head,T,TAV,-1.1111995674585e-06
fp16,7,T,0.05,head,A,T,0
fp16,7,T,0.05,head,A,A,0
fp16,7,T,0.05,head,A,V,0
fp16,7,T,0.05,head,A,TA,0
fp16,7,T,0.05,head,A,TV,0
fp16,7,T,0.05,head,A,AV,0
fp16,7,T,0.05,head,A,TAV,0
fp16,7,T,0.05,head,V,T,0
fp16,7,T,0.05,head,V,A,0
fp16,7,T,0.05,head,V,V,0
fp16,7,T,0.05,head,V,TA,0
fp16,7,T,0.05,head,V,TV,0
fp16,7,T,0.05,head,V,AV,0
fp16,7,T,0.05,head,V,TAV,0
fp16,7,T,0.05,head,TA,T,-2.40594604761879e-06
fp16,7,T,0.05,head,TA,A,0
fp16,7,T,0.05,head,TA,V,0
fp16,7,T,0.05,head,TA,TA,2.74896703566008e-05
fp16,7,T,0.05,head,TA,TV,-8.33983334895452e-06
fp16,7,T,0.05,head,TA,AV,0
fp16,7,T,0.05,head,TA,TAV,-4.14104487463175e-07
fp16,7,T,0.05,head,TV,T,3.86071229187952e-07
fp16,7,T,0.05,head,TV,A,0
fp16,7,T,0.05,head,TV,V,0
fp16,7,T,0.05,head,TV,TA,-8.33983334895452e-06
fp16,7,T,0.05,head,TV,TV,2.6941463590449e-05
fp16,7,T,0.05,head,TV,AV,0
fp16,7,T,0.05,head,TV,TAV,-4.73669518387149e-08
fp16,7,T,0.05,head,AV,T,0
fp16,7,T,0.05,head,AV,A,0
fp16,7,T,0.05,head,AV,V,0
fp16,7,T,0.05,head,AV,TA,0
fp16,7,T,0.05,head,AV,TV,0
fp16,7,T,0.05,head,AV,AV,0
fp16,7,T,0.05,head,AV,TAV,0
fp16,7,T,0.05,head,TAV,T,-1.1111995674585e-06
fp16,7,T,0.05,head,TAV,A,0
fp16,7,T,0.05,head,TAV,V,0
fp16,7,T,0.05,head,TAV,TA,-4.14104487463175e-07
fp16,7,T,0.05,head,TAV,TV,-4.73669518387149e-08
fp16,7,T,0.05,head,TAV,AV,0
fp16,7,T,0.05,head,TAV,TAV,6.49223079402523e-06
fp16,7,T,0.05,order,g1,g1,5.35265480250746e-05
fp16,7,T,0.05,order,g1,g2,-0.00010907297086858
fp16,7,T,0.05,order,g1,g3,5.44352232760469e-05
fp16,7,T,0.05,order,g2,g1,-0.00010907297086858
fp16,7,T,0.05,order,g2,g2,0.000259937158623162
fp16,7,T,0.05,order,g2,g3,-0.000149103260058967
fp16,7,T,0.05,order,g3,g1,5.44352232760469e-05
fp16,7,T,0.05,order,g3,g2,-0.000149103260058967
fp16,7,T,0.05,order,g3,g3,0.000100510539448789
fp16,7,T,0.1,head,T,T,0.000214106238557986
fp16,7,T,0.1,head,T,A,0
fp16,7,T,0.1,head,T,V,0
fp16,7,T,0.1,head,T,TA,-9.53885218707129e-06
fp16,7,T,0.1,head,T,TV,1.54443453703953e-06
fp16,7,T,0.1,head,T,AV,0
fp16,7,T,0.1,head,T,TAV,-4.42862516176522e-06
fp16,7,T,0.1,head,A,T,0
fp16,7,T,0.1,head,A,A,0
fp16,7,T,0.1,head,A,V,0
fp16,7,T,0.1,head,A,TA,0
fp16,7,T,0.1,head,A,TV,0
fp16,7,T,0.1,head,A,AV,0
fp16,7,T,0.1,head,A,TAV,0
fp16,7,T,0.1,head,V,T,0
fp16,7,T,0.1,head,V,A,0
fp16,7,T,0.1,head,V,V,0
fp16,7,T,0.1,head,V,TA,0
fp16,7,T,0.1,head,V,TV,0
fp16,7,T,0.1,head,V,AV,0
fp16,7,T,0.1,head,V,TAV,0
fp16,7,T,0.1,head,TA,T,-9.53885218707129e-06
fp16,7,T,0.1,head,TA,A,0
fp16,7,T,0.1,head,TA,V,0
fp16,7,T,0.1,head,TA,TA,0.00010989679678439
fp16,7,T,0.1,head,TA,TV,-3.3288549307626e-05
fp16,7,T,0.1,head,TA,AV,0
fp16,7,T,0.1,head,TA,TAV,-1.64498834721896e-06
fp16,7,T,0.1,head,TV,T,1.54443453703953e-06
fp16,7,T,0.1,head,TV,A,0
fp16,7,T,0.1,head,TV,V,0
fp16,7,T,0.1,head,TV,TA,-3.3288549307626e-05
fp16,7,T,0.1,head,TV,TV,0.000107730285018424
fp16,7,T,0.1,head,TV,AV,0
fp16,7,T,0.1,head,TV,TAV,-1.79261594954882e-07
fp16,7,T,0.1,head,AV,T,0
fp16,7,T,0.1,head,AV,A,0
fp16,7,T,0.1,head,AV,V,0
fp16,7,T,0.1,head,AV,TA,0
fp16,7,T,0.1,head,AV,TV,0
fp16,7,T,0.1,head,AV,AV,0
fp16,7,T,0.1,head,AV,TAV,0
fp16,7,T,0.1,head,TAV,T,-4.42862516176522e-06
fp16,7,T,0.1,head,TAV,A,0
fp16,7,T,0.1,head,TAV,V,0
fp16,7,T,0.1,head,TAV,TA,-1.64498834721896e-06
fp16,7,T,0.1,head,TAV,TV,-1.79261594954882e-07
fp16,7,T,0.1,head,TAV,AV,0
fp16,7,T,0.1,head,TAV,TAV,2.59512408785356e-05
fp16,7,T,0.1,order,g1,g1,0.000214106238557986
fp16,7,T,0.1,order,g1,g2,-0.000436206894766003
fp16,7,T,0.1,order,g1,g3,0.000217672031046252
fp16,7,T,0.1,order,g2,g1,-0.000436206894766003
fp16,7,T,0.1,order,g2,g2,0.00103945260801963
fp16,7,T,0.1,order,g2,g3,-0.000596212712872272
fp16,7,T,0.1,order,g3,g1,0.000217672031046252
fp16,7,T,0.1,order,g3,g2,-0.000596212712872271
fp16,7,T,0.1,order,g3,g3,0.000401887547484963
fp16,7,A,0.01,head,T,T,0
fp16,7,A,0.01,head,T,A,0
fp16,7,A,0.01,head,T,V,0
fp16,7,A,0.01,head,T,TA,0
fp16,7,A,0.01,head,T,TV,0
fp16,7,A,0.01,head,T,AV,0
fp16,7,A,0.01,head,T,TAV,0
fp16,7,A,0.01,head,A,T,0
fp16,7,A,0.01,head,A,A,3.60241680422216e-06
fp16,7,A,0.01,head,A,V,0
fp16,7,A,0.01,head,A,TA,-2.9828158425933e-07
fp16,7,A,0.01,head,A,TV,0
fp16,7,A,0.01,head,A,AV,-3.31428799807796e-07
fp16,7,A,0.01,head,A,TAV,-6.85443456187233e-08
fp16,7,A,0.01,head,V,T,0
fp16,7,A,0.01,head,V,A,0
fp16,7,A,0.01,head,V,V,0
fp16,7,A,0.01,head,V,TA,0
fp16,7,A,0.01,head,V,TV,0
fp16,7,A,0.01,head,V,AV,0
fp16,7,A,0.01,head,V,TAV,0
fp16,7,A,0.01,head,TA,T,0
fp16,7,A,0.01,head,TA,A,-2.9828158425933e-07
fp16,7,A,0.01,head,TA,V,0
fp16,7,A,0.01,head,TA,TA,1.52381517163654e-06
fp16,7,A,0.01,head,TA,TV,0
fp16,7,A,0.01,head,TA,AV,-4.03783780766572e-07
fp16,7,A,0.01,head,TA,TAV,-4.61144792848369e-08
fp16,7,A,0.01,head,TV,T,0
fp16,7,A,0.01,head,TV,A,0
fp16,7,A,0.01,head,TV,V,0
fp16,7,A,0.01,head,TV,TA,0
fp16,7,A,0.01,head,TV,TV,0
fp16,7,A,0.01,head,TV,AV,0
fp16,7,A,0.01,head,TV,TAV,0
fp16,7,A,0.01,head,AV,T,0
fp16,7,A,0.01,head,AV,A,-3.31428799807796e-07
fp16,7,A,0.01,head,AV,V,0
fp16,7,A,0.01,head,AV,TA,-4.03783780766572e-07
fp16,7,A,0.01,head,AV,TV,0
fp16,7,A,0.01,head,AV,AV,1.7285388474065e-06
fp16,7,A,0.01,head,AV,TAV,-1.81394009549904e-07
fp16,7,A,0.01,head,TAV,T,0
fp16,7,A,0.01,head,TAV,A,-6.85443456187233e-08
fp16,7,A,0.01,head,TAV,V,0
fp16,7,A,0.01,head,TAV,TA,-4.61144792848369e-08
fp16,7,A,0.01,head,TAV,TV,0
fp16,7,A,0.01,head,TAV,AV,-1.81394009549904e-07
fp16,7,A,0.01,head,TAV,TAV,2.94247526460463e-07
fp16,7,A,0.01,order,g1,g1,3.60241680422216e-06
fp16,7,A,0.01,order,g1,g2,-7.83454399251145e-06
fp16,7,A,0.01,order,g1,g3,4.16358284267057e-06
fp16,7,A,0.01,order,g2,g1,-7.83454399251145e-06
fp16,7,A,0.01,order,g2,g2,1.9373295210667e-05
fp16,7,A,0.01,order,g2,g3,-1.16291710157529e-05
fp16,7,A,0.01,order,g3,g1,4.16358284267057e-06
fp16,7,A,0.01,order,g3,g2,-1.16291710157529e-05
fp16,7,A,0.01,order,g3,g3,7.9187998427588e-06
fp16,7,A,0.05,head,T,T,0
fp16,7,A,0.05,head,T,A,0
fp16,7,A,0.05,head,T,V,0
fp16,7,A,0.05,head,T,TA,0
fp16,7,A,0.05,head,T,TV,0
fp16,7,A,0.05,head,T,AV,0
fp16,7,A,0.05,head,T,TAV,0
fp16,7,A,0.05,head,A,T,0
fp16,7,A,0.05,head,A,A,9.00603889250467e-05
fp16,7,A,0.05,head,A,V,0
fp16,7,A,0.05,head,A,TA,-7.45349321256472e-06
fp16,7,A,0.05,head,A,TV,0
fp16,7,A,0.05,head,A,AV,-8.27932134563523e-06
fp16,7,A,0.05,head,A,TAV,-1.70839760970594e-06
fp16,7,A,0.05,head,V,T,0
fp16,7,A,0.05,head,V,A,0
fp16,7,A,0.05,head,V,V,0
fp16,7,A,0.05,head,V,TA,0
fp16,7,A,0.05,head,V,TV,0
fp16,7,A,0.05,head,V,AV,0
fp16,7,A,0.05,head,V,TAV,0
fp16,7,A,0.05,head,TA,T,0
fp16,7,A,0.05,head,TA,A,-7.45349321256472e-06
fp16,7,A,0.05,head,TA,V,0
fp16,7,A,0.05,head,TA,TA,3.80863383193032e-05
fp16,7,A,0.05,head,TA,TV,0
fp16,7,A,0.05,head,TA,AV,-1.00939883366212e-05
fp16,7,A,0.05,head,TA,TAV,-1.15339053813175e-06
fp16,7,A,0.05,head,TV,T,0
fp16,7,A,0.05,head,TV,A,0
fp16,7,A,0.05,head,TV,V,0
fp16,7,A,0.05,head,TV,TA,0
fp16,7,A,0.05,head,TV,TV,0
fp16,7,A,0.05,head,TV,AV,0
fp16,7,A,0.05,head,TV,TAV,0
fp16,7,A,0.05,head,AV,T,0
fp16,7,A,0.05,head,AV,A,-8.27932134563523e-06
fp16,7,A,0.05,head,AV,V,0
fp16,7,A,0.05,head,AV,TA,-1.00939883366212e-05
fp16,7,A,0.05,head,AV,TV,0
fp16,7,A,0.05,head,AV,AV,4.31831143843142e-05
fp16,7,A,0.05,head,AV,TAV,-4.53453302714403e-06
fp16,7,A,0.05,head,TAV,T,0
fp16,7,A,0.05,head,TAV,A,-1.70839760970594e-06
fp16,7,A,0.05,head,TAV,V,0
fp16,7,A,0.05,head,TAV,TA,-1.15339053813175e-06
fp16,7,A,0.05,head,TAV,TV,0
fp16,7,A,0.05,head,TAV,AV,-4.53453302714403e-06
fp16,7,A,0.05,head,TAV,TAV,7.35189203522313e-06
fp16,7,A,0.05,order,g1,g1,9.00603889250467e-05
fp16,7,A,0.05,order,g1,g2,-0.000195853592408293
fp16,7,A,0.05,order,g1,g3,0.000104084805873541
fp16,7,A,0.05,order,g2,g1,-0.000195853592408293
fp16,7,A,0.05,order,g2,g2,0.000484254289963362
fp16,7,A,0.05,order,g2,g3,-0.000290671825900932
fp16,7,A,0.05,order,g3,g1,0.000104084805873541
fp16,7,A,0.05,order,g3,g2,-0.000290671825900932
fp16,7,A,0.05,order,g3,g3,0.000197918438018184
fp16,7,A,0.1,head,T,T,0
fp16,7,A,0.1,head,T,A,0
fp16,7,A,0.1,head,T,V,0
fp16,7,A,0.1,head,T,TA,0
fp16,7,A,0.1,head,T,TV,0
fp16,7,A,0.1,head,T,AV,0
fp16,7,A,0.1,head,T,TAV,0
fp16,7,A,0.1,head,A,T,0
fp16,7,A,0.1,head,A,A,0.000360241607692639
fp16,7,A,0.1,head,A,V,0
fp16,7,A,0.1,head,A,TA,-2.97762437753289e-05
fp16,7,A,0.1,head,A,TV,0
fp16,7,A,0.1,head,A,AV,-3.3027040664956e-05
fp16,7,A,0.1,head,A,TAV,-6.79247969835858e-06
fp16,7,A,0.1,head,V,T,0
fp16,7,A,0.1,head,V,A,0
fp16,7,A,0.1,head,V,V,0
fp16,7,A,0.1,head,V,TA,0
fp16,7,A,0.1,head,V,TV,0
fp16,7,A,0.1,head,V,AV,0
fp16,7,A,0.1,head,V,TAV,0
fp16,7,A,0.1,head,TA,T,0
fp16,7,A,0.1,head,TA,A,-2.97762437753289e-05
fp16,7,A,0.1,head,TA,V,0
fp16,7,A,0.1,head,TA,TA,0.000152176627607069
fp16,7,A,0.1,head,TA,TV,0
fp16,7,A,0.1,head,TA,AV,-4.03217248401634e-05
fp16,7,A,0.1,head,TA,TAV,-4.61643295981391e-06
fp16,7,A,0.1,head,TV,T,0
fp16,7,A,0.1,head,TV,A,0
fp16,7,A,0.1,head,TV,V,0
fp16,7,A,0.1,head,TV,TA,0
fp16,7,A,0.1,head,TV,TV,0
fp16,7,A,0.1,head,TV,AV,0
fp16,7,A,0.1,head,TV,TAV,0
fp16,7,A,0.1,head,AV,T,0
fp16,7,A,0.1,head,AV,A,-3.3027040664956e-05
fp16,7,A,0.1,head,AV,V,0
fp16,7,A,0.1,head,AV,TA,-4.03217248401634e-05
fp16,7,A,0.1,head,AV,TV,0
fp16,7,A,0.1,head,AV,AV,0.000172415208252973
fp16,7,A,0.1,head,AV,TAV,-1.81318777860495e-05
fp16,7,A,0.1,head,TAV,T,0
fp16,7,A,0.1,head,TAV,A,-6.79247969835858e-06
fp16,7,A,0.1,head,TAV,V,0
fp16,7,A,0.1,head,TAV,TA,-4.61643295981391e-06
fp16,7,A,0.1,head,TAV,TV,0
fp16,7,A,0.1,head,TAV,AV,-1.81318777860495e-05
fp16,7,A,0.1,head,TAV,TAV,2.93592505062295e-05
fp16,7,A,0.1,order,g1,g1,0.000360241607692639
fp16,7,A,0.1,order,g1,g2,-0.000783286499825562
fp16,7,A,0.1,order,g1,g3,0.000416252412434565
fp16,7,A,0.1,order,g2,g1,-0.000783286499825562
fp16,7,A,0.1,order,g2,g2,0.00193612795471141
fp16,7,A,0.1,order,g2,g3,-0.00116200480623499
fp16,7,A,0.1,order,g3,g1,0.000416252412434565
fp16,7,A,0.1,order,g3,g2,-0.00116200480623499
fp16,7,A,0.1,order,g3,g3,0.000791067475354163
fp16,7,V,0.01,head,T,T,0
fp16,7,V,0.01,head,T,A,0
fp16,7,V,0.01,head,T,V,0
fp16,7,V,0.01,head,T,TA,0
fp16,7,V,0.01,head,T,TV,0
fp16,7,V,0.01,head,T,AV,0
fp16,7,V,0.01,head,T,TAV,0
fp16,7,V,0.01,head,A,T,0
fp16,7,V,0.01,head,A,A,0
fp16,7,V,0.01,head,A,V,0
fp16,7,V,0.01,head,A,TA,0
fp16,7,V,0.01,head,A,TV,0
fp16,7,V,0.01,head,A,AV,0
fp16,7,V,0.01,head,A,TAV,0
fp16,7,V,0.01,head,V,T,0
fp16,7,V,0.01,head,V,A,0
fp16,7,V,0.01,head,V,V,3.73292504784824e-06
fp16,7,V,0.01,head,V,TA,0
fp16,7,V,0.01,head,V,TV,-2.98660491306891e-07
fp16,7,V,0.01,head,V,AV,-8.10448948890193e-09
fp16,7,V,0.01,head,V,TAV,-1.41083046656465e-07
fp16,7,V,0.01,head,TA,T,0
fp16,7,V,0.01,head,TA,A,0
fp16,7,V,0.01,head,TA,V,0
fp16,7,V,0.01,head,TA,TA,0
fp16,7,V,0.01,head,TA,TV,0
fp16,7,V,0.01,head,TA,AV,0
fp16,7,V,0.01,head,TA,TAV,0
fp16,7,V,0.01,head,TV,T,0
fp16,7,V,0.01,head,TV,A,0
fp16,7,V,0.01,head,TV,V,-2.98660491306891e-07
fp16,7,V,0.01,head,TV,TA,0
fp16,7,V,0.01,head,TV,TV,1.71368749620121e-06
fp16,7,V,0.01,head,TV,AV,-2.6327061484696e-07
fp16,7,V,0.01,head,TV,TAV,-5.98058784346853e-08
fp16,7,V,0.01,head,AV,T,0
fp16,7,V,0.01,head,AV,A,0
fp16,7,V,0.01,head,AV,V,-8.10448948890193e-09
fp16,7,V,0.01,head,AV,TA,0
fp16,7,V,0.01,head,AV,TV,-2.6327061484696e-07
fp16,7,V,0.01,head,AV,AV,1.73284175364926e-06
fp16,7,V,0.01,head,AV,TAV,-2.10532606336562e-07
fp16,7,V,0.01,head,TAV,T,0
fp16,7,V,0.01,head,TAV,A,0
fp16,7,V,0.01,head,TAV,V,-1.41083046656465e-07
fp16,7,V,0.01,head,TAV,TA,0
fp16,7,V,0.01,head,TAV,TV,-5.98058784346853e-08
fp16,7,V,0.01,head,TAV,AV,-2.10532606336562e-07
fp16,7,V,0.01,head,TAV,TAV,3.38999595934466e-07
fp16,7,V,0.01,order,g1,g1,3.73292504784824e-06
fp16,7,V,0.01,order,g1,g2,-7.77261507649228e-06
fp16,7,V,0.01,order,g1,g3,3.89860698198757e-06
fp16,7,V,0.01,order,g2,g1,-7.77261507649228e-06
fp16,7,V,0.01,order,g2,g2,1.90787481347327e-05
fp16,7,V,0.01,order,g2,g3,-1.12943054496987e-05
fp16,7,V,0.01,order,g3,g1,3.89860698198757e-06
fp16,7,V,0.01,order,g3,g2,-1.12943054496987e-05
fp16,7,V,0.01,order,g3,g3,7.86395350176041e-06
fp16,7,V,0.05,head,T,T,0
fp16,7,V,0.05,head,T,A,0
fp16,7,V,0.05,head,T,V,0
fp16,7,V,0.05,head,T,TA,0
fp16,7,V,0.05,head,T,TV,0
fp16,7,V,0.05,head,T,AV,0
fp16,7,V,0.05,head,T,TAV,0
fp16,7,V,0.05,head,A,T,0
fp16,7,V,0.05,head,A,A,0
fp16,7,V,0.05,head,A,V,0
fp16,7,V,0.05,head,A,TA,0
fp16,7,V,0.05,head,A,TV,0
fp16,7,V,0.05,head,A,AV,0
fp16,7,V,0.05,head,A,TAV,0
fp16,7,V,0.05,head,V,T,0
fp16,7,V,0.05,head,V,A,0
fp16,7,V,0.05,head,V,V,9.33231469292956e-05
fp16,7,V,0.05,head,V,TA,0
fp16,7,V,0.05,head,V,TV,-7.46940933561402e-06
fp16,7,V,0.05,head,V,AV,-1.98458319388444e-07
fp16,7,V,0.05,head,V,TAV,-3.524555233005e-06
fp16,7,V,0.05,head,TA,T,0
fp16,7,V,0.05,head,TA,A,0
fp16,7,V,0.05,head,TA,V,0
fp16,7,V,0.05,head,TA,TA,0
fp16,7,V,0.05,head,TA,TV,0
fp16,7,V,0.05,head,TA,AV,0
fp16,7,V,0.05,head,TA,TAV,0
fp16,7,V,0.05,head,TV,T,0
fp16,7,V,0.05,head,TV,A,0
fp16,7,V,0.05,head,TV,V,-7.46940933561402e-06
fp16,7,V,0.05,head,TV,TA,0
fp16,7,V,0.05,head,TV,TV,4.28265698236078e-05
fp16,7,V,0.05,head,TV,AV,-6.58213463670349e-06
fp16,7,V,0.05,head,TV,TAV,-1.49176330261631e-06
fp16,7,V,0.05,head,AV,T,0
fp16,7,V,0.05,head,AV,A,0
fp16,7,V,0.05,head,AV,V,-1.98458319388444e-07
fp16,7,V,0.05,head,AV,TA,0
fp16,7,V,0.05,head,AV,TV,-6.58213463670349e-06
fp16,7,V,0.05,head,AV,AV,4.33073865684401e-05
fp16,7,V,0.05,head,AV,TAV,-5.25531388404717e-06
fp16,7,V,0.05,head,TAV,T,0
fp16,7,V,0.05,head,TAV,A,0
fp16,7,V,0.05,head,TAV,V,-3.524555233005e-06
fp16,7,V,0.05,head,TAV,TA,0
fp16,7,V,0.05,head,TAV,TV,-1.49176330261631e-06
fp16,7,V,0.05,head,TAV,AV,-5.25531388404717e-06
fp16,7,V,0.05,head,TAV,TAV,8.46900607482907e-06
fp16,7,V,0.05,order,g1,g1,9.33231469292956e-05
fp16,7,V,0.05,order,g1,g2,-0.000194314161513594
fp16,7,V,0.05,order,g1,g3,9.74664593512931e-05
fp16,7,V,0.05,order,g2,g1,-0.000194314161513594
fp16,7,V,0.05,order,g2,g2,0.000476933745455833
fp16,7,V,0.05,order,g2,g3,-0.000282317550662893
fp16,7,V,0.05,order,g3,g1,9.74664593512931e-05
fp16,7,V,0.05,order,g3,g2,-0.000282317550662893
fp16,7,V,0.05,order,g3,g3,0.000196542619340088
fp16,7,V,0.1,head,T,T,0
fp16,7,V,0.1,head,T,A,0
fp16,7,V,0.1,head,T,V,0
fp16,7,V,0.1,head,T,TA,0
fp16,7,V,0.1,head,T,TV,0
fp16,7,V,0.1,head,T,AV,0
fp16,7,V,0.1,head,T,TAV,0
fp16,7,V,0.1,head,A,T,0
fp16,7,V,0.1,head,A,A,0
fp16,7,V,0.1,head,A,V,0
fp16,7,V,0.1,head,A,TA,0
fp16,7,V,0.1,head,A,TV,0
fp16,7,V,0.1,head,A,AV,0
fp16,7,V,0.1,head,A,TAV,0
fp16,7,V,0.1,head,V,T,0
fp16,7,V,0.1,head,V,A,0
fp16,7,V,0.1,head,V,V,0.000373292619940843
fp16,7,V,0.1,head,V,TA,0
fp16,7,V,0.1,head,V,TV,-2.9872337735903e-05
fp16,7,V,0.1,head,V,AV,-7.69760818956602e-07
fp16,7,V,0.1,head,V,TAV,-1.40732668658636e-05
fp16,7,V,0.1,head,TA,T,0
fp16,7,V,0.1,head,TA,A,0
fp16,7,V,0.1,head,TA,V,0
fp16,7,V,0.1,head,TA,TA,0
fp16,7,V,0.1,head,TA,TV,0
fp16,7,V,0.1,head,TA,AV,0
fp16,7,V,0.1,head,TA,TAV,0
fp16,7,V,0.1,head,TV,T,0
fp16,7,V,0.1,head,TV,A,0
fp16,7,V,0.1,head,TV,V,-2.9872337735903e-05
fp16,7,V,0.1,head,TV,TA,0
fp16,7,V,0.1,head,TV,TV,0.000171016513812805
fp16,7,V,0.1,head,TV,AV,-2.63046464586377e-05
fp16,7,V,0.1,head,TV,TAV,-5.92687331885763e-06
fp16,7,V,0.1,head,AV,T,0
fp16,7,V,0.1,head,AV,A,0
fp16,7,V,0.1,head,AV,V,-7.69760818956602e-07
fp16,7,V,0.1,head,AV,TA,0
fp16,7,V,0.1,head,AV,TV,-2.63046464586377e-05
fp16,7,V,0.1,head,AV,AV,0.000172982642165063
fp16,7,V,0.1,head,AV,TAV,-2.0949455455722e-05
fp16,7,V,0.1,head,TAV,T,0
fp16,7,V,0.1,head,TAV,A,0
fp16,7,V,0.1,head,TAV,V,-1.40732668658636e-05
fp16,7,V,0.1,head,TAV,TA,0
fp16,7,V,0.1,head,TAV,TV,-5.92687331885763e-06
fp16,7,V,0.1,head,TAV,AV,-2.0949455455722e-05
fp16,7,V,0.1,head,TAV,TAV,3.37976954604978e-05
fp16,7,V,0.1,order,g1,g1,0.000373292619940843
fp16,7,V,0.1,order,g1,g2,-0.000777227338436546
fp16,7,V,0.1,order,g1,g3,0.000389861451629839
fp16,7,V,0.1,order,g2,g1,-0.000777227338436546
fp16,7,V,0.1,order,g2,g2,0.0019071287370434
fp16,7,V,0.1,order,g2,g3,-0.00112863119364971
fp16,7,V,0.1,order,g3,g1,0.000389861451629839
fp16,7,V,0.1,order,g3,g2,-0.00112863119364971
fp16,7,V,0.1,order,g3,g3,0.000785370499389085
fp16,7,AV,0.01,head,T,T,0
fp16,7,AV,0.01,head,T,A,0
fp16,7,AV,0.01,head,T,V,0
fp16,7,AV,0.01,head,T,TA,0
fp16,7,AV,0.01,head,T,TV,0
fp16,7,AV,0.01,head,T,AV,0
fp16,7,AV,0.01,head,T,TAV,0
fp16,7,AV,0.01,head,A,T,0
fp16,7,AV,0.01,head,A,A,3.60241680422216e-06
fp16,7,AV,0.01,head,A,V,8.4187232005856e-09
fp16,7,AV,0.01,head,A,TA,-2.9828158425933e-07
fp16,7,AV,0.01,head,A,TV,3.82523745472314e-08
fp16,7,AV,0.01,head,A,AV,-3.25063654914334e-07
fp16,7,AV,0.01,head,A,TAV,-7.92918522625628e-08
fp16,7,AV,0.01,head,V,T,0
fp16,7,AV,0.01,head,V,A,8.4187232005856e-09
fp16,7,AV,0.01,head,V,V,3.73292504784824e-06
fp16,7,AV,0.01,head,V,TA,-1.53150954851107e-08
fp16,7,AV,0.01,head,V,TV,-2.98660491306891e-07
fp16,7,AV,0.01,head,V,AV,-3.36848787435524e-08
fp16,7,AV,0.01,head,V,TAV,-1.39652886345383e-07
fp16,7,AV,0.01,head,TA,T,0
fp16,7,AV,0.01,head,TA,A,-2.9828158425933e-07
fp16,7,AV,0.01,head,TA,V,-1.53150954851107e-08
fp16,7,AV,0.01,head,TA,TA,1.52381517163654e-06
fp16,7,AV,0.01,head,TA,TV,-1.86429447112641e-08
fp16,7,AV,0.01,head,TA,AV,-3.88853688098385e-07
fp16,7,AV,0.01,head,TA,TAV,-4.2953769687482e-08
fp16,7,AV,0.01,head,TV,T,0
fp16,7,AV,0.01,head,TV,A,3.82523745472314e-08
fp16,7,AV,0.01,head,TV,V,-2.98660491306891e-07
fp16,7,AV,0.01,head,TV,TA,-1.86429447112641e-08
fp16,7,AV,0.01,head,TV,TV,1.71368749620121e-06
fp16,7,AV,0.01,head,TV,AV,-2.89581340041318e-07
fp16,7,AV,0.01,head,TV,TAV,-5.50520624698736e-08
fp16,7,AV,0.01,head,AV,T,0
fp16,7,AV,0.01,head,AV,A,-3.25063654914334e-07
fp16,7,AV,0.01,head,AV,V,-3.36848787435524e-08
fp16,7,AV,0.01,head,AV,TA,-3.88853688098385e-07
fp16,7,AV,0.01,head,AV,TV,-2.89581340041318e-07
fp16,7,AV,0.01,head,AV,AV,3.47915026944466e-06
fp16,7,AV,0.01,head,AV,TAV,-3.7500870388907e-07
fp16,7,AV,0.01,head,TAV,T,0
fp16,7,AV,0.01,head,TAV,A,-7.92918522625628e-08
fp16,7,AV,0.01,head,TAV,V,-1.39652886345383e-07
fp16,7,AV,0.01,head,TAV,TA,-4.2953769687482e-08
fp16,7,AV,0.01,head,TAV,TV,-5.50520624698736e-08
fp16,7,AV,0.01,head,TAV,AV,-3.7500870388907e-07
fp16,7,AV,0.01,head,TAV,TAV,6.34772686517152e-07
fp16,7,AV,0.01,order,g1,g1,7.35217929847158e-06
fp16,7,AV,0.01,order,g1,g2,-1.56371119271051e-05
fp16,7,AV,0.01,order,g1,g3,8.06598789002562e-06
fp16,7,AV,0.01,order,g2,g1,-1.56371119271051e-05
fp16,7,AV,0.01,order,g2,g2,3.84622275061147e-05
fp16,7,AV,0.01,order,g2,g3,-2.28602406378401e-05
fp16,7,AV,0.01,order,g3,g1,8.06598789002562e-06
fp16,7,AV,0.01,order,g3,g2,-2.28602406378401e-05
fp16,7,AV,0.01,order,g3,g3,1.56830952317701e-05
fp16,7,AV,0.05,head,T,T,0
fp16,7,AV,0.05,head,T,A,0
fp16,7,AV,0.05,head,T,V,0
fp16,7,AV,0.05,head,T,TA,0
fp16,7,AV,0.05,head,T,TV,0
fp16,7,AV,0.05,head,T,AV,0
fp16,7,AV,0.05,head,T,TAV,0
fp16,7,AV,0.05,head,A,T,0
fp16,7,AV,0.05,head,A,A,9.00603889250467e-05
fp16,7,AV,0.05,head,A,V,2.10431635019559e-07
fp16,7,AV,0.05,head,A,TA,-7.45349321256472e-06
fp16,7,AV,0.05,head,A,TV,9.60090927361052e-07
fp16,7,AV,0.05,head,A,AV,-8.12216757977223e-06
fp16,7,AV,0.05,head,A,TAV,-1.97842005912518e-06
fp16,7,AV,0.05,head,V,T,0
fp16,7,AV,0.05,head,V,A,2.10431635019559e-07
fp16,7,AV,0.05,head,V,V,9.33231469292956e-05
fp16,7,AV,0.05,head,V,TA,-3.86572252229845e-07
fp16,7,AV,0.05,head,V,TV,-7.46940933561402e-06
fp16,7,AV,0.05,head,V,AV,-8.3214012223011e-07
fp16,7,AV,0.05,head,V,TAV,-3.4931781811646e-06
fp16,7,AV,0.05,head,TA,T,0
fp16,7,AV,0.05,head,TA,A,-7.45349321256472e-06
fp16,7,AV,0.05,head,TA,V,-3.86572252229845e-07
fp16,7,AV,0.05,head,TA,TA,3.80863383193032e-05
fp16,7,AV,0.05,head,TA,TV,-4.72169540555488e-07
fp16,7,AV,0.05,head,TA,AV,-9.71739812764389e-06
fp16,7,AV,0.05,head,TA,TAV,-1.06883433310361e-06
fp16,7,AV,0.05,head,TV,T,0
fp16,7,AV,0.05,head,TV,A,9.60090927361052e-07
fp16,7,AV,0.05,head,TV,V,-7.46940933561402e-06
fp16,7,AV,0.05,head,TV,TA,-4.72169540555488e-07
fp16,7,AV,0.05,head,TV,TV,4.28265698236078e-05
fp16,7,AV,0.05,head,TV,AV,-7.2421033965409e-06
fp16,7,AV,0.05,head,TV,TAV,-1.37045924490149e-06
fp16,7,AV,0.05,head,AV,T,0
fp16,7,AV,0.05,head,AV,A,-8.12216757977223e-06
fp16,7,AV,0.05,head,AV,V,-8.3214012223011e-07
fp16,7,AV,0.05,head,AV,TA,-9.71739812764389e-06
fp16,7,AV,0.05,head,AV,TV,-7.2421033965409e-06
fp16,7,AV,0.05,head,AV,AV,8.69057044449116e-05
fp16,7,AV,0.05,head,AV,TAV,-9.35415113969786e-06
fp16,7,AV,0.05,head,TAV,T,0
fp16,7,AV,0.05,head,TAV,A,-1.97842005912518e-06
fp16,7,AV,0.05,head,TAV,V,-3.4931781811646e-06
fp16,7,AV,0.05,head,TAV,TA,-1.06883433310361e-06
fp16,7,AV,0.05,head,TAV,TV,-1.37045924490149e-06
fp16,7,AV,0.05,head,TAV,AV,-9.35415113969786e-06
fp16,7,AV,0.05,head,TAV,TAV,1.58524146161246e-05
fp16,7,AV,0.05,order,g1,g1,0.000183804399124381
fp16,7,AV,0.05,order,g1,g2,-0.000390912489823813
fp16,7,AV,0.05,order,g1,g3,0.000201636492459141
fp16,7,AV,0.05,order,g2,g1,-0.000390912489823813
fp16,7,AV,0.05,order,g2,g2,0.000961387633256067
fp16,7,AV,0.05,order,g2,g3,-0.000571325391669378
fp16,7,AV,0.05,order,g3,g1,0.000201636492459141
fp16,7,AV,0.05,order,g3,g2,-0.000571325391669378
fp16,7,AV,0.05,order,g3,g3,0.000391863160303774
fp16,7,AV,0.1,head,T,T,0
fp16,7,AV,0.1,head,T,A,0
fp16,7,AV,0.1,head,T,V,0
fp16,7,AV,0.1,head,T,TA,0
fp16,7,AV,0.1,head,T,TV,0
fp16,7,AV,0.1,head,T,AV,0
fp16,7,AV,0.1,head,T,TAV,0
fp16,7,AV,0.1,head,A,T,0
fp16,7,AV,0.1,head,A,A,0.000360241607692639
fp16,7,AV,0.1,head,A,V,8.41675672583408e-07
fp16,7,AV,0.1,head,A,TA,-2.97762437753289e-05
fp16,7,AV,0.1,head,A,TV,3.86006529875661e-06
fp16,7,AV,0.1,head,A,AV,-3.23812371678077e-05
fp16,7,AV,0.1,head,A,TAV,-7.88060460359543e-06
fp16,7,AV,0.1,head,V,T,0
fp16,7,AV,0.1,head,V,A,8.41675672583408e-07
fp16,7,AV,0.1,head,V,V,0.000373292619940843
fp16,7,AV,0.1,head,V,TA,-1.56707616108216e-06
fp16,7,AV,0.1,head,V,TV,-2.9872337735903e-05
fp16,7,AV,0.1,head,V,AV,-3.27889613814828e-06
fp16,7,AV,0.1,head,V,TAV,-1.39623014486294e-05
fp16,7,AV,0.1,head,TA,T,0
fp16,7,AV,0.1,head,TA,A,-2.97762437753289e-05
fp16,7,AV,0.1,head,TA,V,-1.56707616108216e-06
fp16,7,AV,0.1,head,TA,TA,0.000152176627607069
fp16,7,AV,0.1,head,TA,TV,-1.92003007342588e-06
fp16,7,AV,0.1,head,TA,AV,-3.87883146510134e-05
fp16,7,AV,0.1,head,TA,TAV,-4.25413737359236e-06
fp16,7,AV,0.1,head,TV,T,0
fp16,7,AV,0.1,head,TV,A,3.86006529875661e-06
fp16,7,AV,0.1,head,TV,V,-2.9872337735903e-05
fp16,7,AV,0.1,head,TV,TA,-1.92003007342588e-06
fp16,7,AV,0.1,head,TV,TV,0.000171016513812805
fp16,7,AV,0.1,head,TV,AV,-2.89440449705098e-05
fp16,7,AV,0.1,head,TV,TAV,-5.43235660087739e-06
fp16,7,AV,0.1,head,AV,T,0
fp16,7,AV,0.1,head,AV,A,-3.23812371678077e-05
fp16,7,AV,0.1,head,AV,V,-3.27889613814828e-06
fp16,7,AV,0.1,head,AV,TA,-3.87883146510134e-05
fp16,7,AV,0.1,head,AV,TV,-2.89440449705098e-05
fp16,7,AV,0.1,head,AV,AV,0.00034679964258783
fp16,7,AV,0.1,head,AV,TAV,-3.72651371738175e-05
fp16,7,AV,0.1,head,TAV,T,0
fp16,7,AV,0.1,head,TAV,A,-7.88060460359543e-06
fp16,7,AV,0.1,head,TAV,V,-1.39623014486294e-05
fp16,7,AV,0.1,head,TAV,TA,-4.25413737359236e-06
fp16,7,AV,0.1,head,TAV,TV,-5.43235660087739e-06
fp16,7,AV,0.1,head,TAV,AV,-3.72651371738175e-05
fp16,7,AV,0.1,head,TAV,TAV,6.32470020532147e-05
fp16,7,AV,0.1,order,g1,g1,0.000735217578978649
fp16,7,AV,0.1,order,g1,g2,-0.00156345088363681
fp16,7,AV,0.1,order,g1,g3,0.000806390398605937
fp16,7,AV,0.1,order,g2,g1,-0.00156345088363681
fp16,7,AV,0.1,order,g2,g2,0.00384362122325045
fp16,7,AV,0.1,order,g2,g3,-0.00228343615865748
fp16,7,AV,0.1,order,g3,g1,0.000806390398605937
fp16,7,AV,0.1,order,g3,g2,-0.00228343615865748
fp16,7,AV,0.1,order,g3,g3,0.00156540148720082
fp16,7,TAV,0.01,head,T,T,2.14106034843678e-06
fp16,7,TAV,0.01,head,T,A,-1.19485078227965e-08
fp16,7,TAV,0.01,head,T,V,-1.9421951875082e-08
fp16,7,TAV,0.01,head,T,TA,-1.21902787277771e-07
fp16,7,TAV,0.01,head,T,TV,-5.89821272102282e-09
fp16,7,TAV,0.01,head,T,AV,4.64654045959037e-08
fp16,7,TAV,0.01,head,T,TAV,-4.56248790303732e-08
fp16,7,TAV,0.01,head,A,T,-1.19485078227965e-08
fp16,7,TAV,0.01,head,A,A,3.60241680422216e-06
fp16,7,TAV,0.01,head,A,V,8.4187232005856e-09
fp16,7,TAV,0.01,head,A,TA,-2.42310709243301e-07
fp16,7,TAV,0.01,head,A,TV,4.22043979524268e-08
fp16,7,TAV,0.01,head,A,AV,-3.25063654914334e-07
fp16,7,TAV,0.01,head,A,TAV,-7.77058740050464e-08
fp16,7,TAV,0.01,head,V,T,-1.9421951875082e-08
fp16,7,TAV,0.01,head,V,A,8.4187232005856e-09
fp16,7,TAV,0.01,head,V,V,3.73292504784824e-06
fp16,7,TAV,0.01,head,V,TA,7.40013921171067e-10
fp16,7,TAV,0.01,head,V,TV,-3.0106111944671e-07
fp16,7,TAV,0.01,head,V,AV,-3.36848787435524e-08
fp16,7,TAV,0.01,head,V,TAV,-1.32886876061243e-07
fp16,7,TAV,0.01,head,TA,T,-1.21902787277771e-07
fp16,7,TAV,0.01,head,TA,A,-2.42310709243301e-07
fp16,7,TAV,0.01,head,TA,V,7.40013921171067e-10
fp16,7,TAV,0.01,head,TA,TA,2.56971165732936e-06
fp16,7,TAV,0.01,head,TA,TV,-3.39240764946322e-07
fp16,7,TAV,0.01,head,TA,AV,-4.09267687315579e-07
fp16,7,TAV,0.01,head,TA,TAV,-4.32665860854974e-08
fp16,7,TAV,0.01,head,TV,T,-5.89821272102282e-09
fp16,7,TAV,0.01,head,TV,A,4.22043979524268e-08
fp16,7,TAV,0.01,head,TV,V,-3.0106111944671e-07
fp16,7,TAV,0.01,head,TV,TA,-3.39240764946322e-07
fp16,7,TAV,0.01,head,TV,TV,2.7717389944027e-06
fp16,7,TAV,0.01,head,TV,AV,-2.97064337145199e-07
fp16,7,TAV,0.01,head,TV,TAV,-4.3538588375893e-08
fp16,7,TAV,0.01,head,AV,T,4.64654045959037e-08
fp16,7,TAV,0.01,head,AV,A,-3.25063654914334e-07
fp16,7,TAV,0.01,head,AV,V,-3.36848787435524e-08
fp16,7,TAV,0.01,head,AV,TA,-4.09267687315579e-07
fp16,7,TAV,0.01,head,AV,TV,-2.97064337145199e-07
fp16,7,TAV,0.01,head,AV,AV,3.47915026944466e-06
fp16,7,TAV,0.01,head,AV,TAV,-3.83077410308024e-07
fp16,7,TAV,0.01,head,TAV,T,-4.56248790303732e-08
fp16,7,TAV,0.01,head,TAV,A,-7.77058740050464e-08
fp16,7,TAV,0.01,head,TAV,V,-1.32886876061243e-07
fp16,7,TAV,0.01,head,TAV,TA,-4.32665860854974e-08
fp16,7,TAV,0.01,head,TAV,TV,-4.3538588375893e-08
fp16,7,TAV,0.01,head,TAV,AV,-3.83077410308024e-07
fp16,7,TAV,0.01,head,TAV,TAV,8.85286957560706e-07
fp16,7,TAV,0.01,order,g1,g1,9.4304987275126e-06
fp16,7,TAV,0.01,order,g1,g2,-1.98015090009024e-05
fp16,7,TAV,0.01,order,g1,g3,1.01147926442931e-05
fp16,7,TAV,0.01,order,g2,g1,-1.98015090009024e-05
fp16,7,TAV,0.01,order,g2,g2,4.82134964359217e-05
fp16,7,TAV,0.01,order,g2,g3,-2.83694347615954e-05
fp16,7,TAV,0.01,order,g3,g1,1.01147926442931e-05
fp16,7,TAV,0.01,order,g3,g2,-2.83694347615954e-05
fp16,7,TAV,0.01,order,g3,g3,1.93535940305357e-05
fp16,7,TAV,0.05,head,T,T,5.35265480250746e-05
fp16,7,TAV,0.05,head,T,A,-2.98667251414832e-07
fp16,7,TAV,0.05,head,T,V,-4.85553437083428e-07
fp16,7,TAV,0.05,head,T,TA,-3.04087751626173e-06
fp16,7,TAV,0.05,head,T,TV,-1.41505779553659e-07
fp16,7,TAV,0.05,head,T,AV,1.15328382493784e-06
fp16,7,TAV,0.05,head,T,TAV,-1.13465907647754e-06
fp16,7,TAV,0.05,head,A,T,-2.98667251414832e-07
fp16,7,TAV,0.05,head,A,A,9.00603889250467e-05
fp16,7,TAV,0.05,head,A,V,2.10431635019559e-07
fp16,7,TAV,0.05,head,A,TA,-6.06023441244446e-06
fp16,7,TAV,0.05,head,A,TV,1.05829822276937e-06
fp16,7,TAV,0.05,head,A,AV,-8.12216757977223e-06
fp16,7,TAV,0.05,head,A,TAV,-1.942973510541e-06
fp16,7,TAV,0.05,head,V,T,-4.85553437083428e-07
fp16,7,TAV,0.05,head,V,A,2.10431635019559e-07
fp16,7,TAV,0.05,head,V,V,9.33231469292956e-05
fp16,7,TAV,0.05,head,V,TA,1.11776574833537e-08
fp16,7,TAV,0.05,head,V,TV,-7.52428939091878e-06
fp16,7,TAV,0.05,head,V,AV,-8.3214012223011e-07
fp16,7,TAV,0.05,head,V,TAV,-3.32156812556189e-06
fp16,7,TAV,0.05,head,TA,T,-3.04087751626173e-06
fp16,7,TAV,0.05,head,TA,A,-6.06023441244446e-06
fp16,7,TAV,0.05,head,TA,V,1.11776574833537e-08
fp16,7,TAV,0.05,head,TA,TA,6.42204228286496e-05
fp16,7,TAV,0.05,head,TA,TV,-8.47743677919836e-06
fp16,7,TAV,0.05,head,TA,AV,-1.02277615895817e-05
fp16,7,TAV,0.05,head,TA,TAV,-1.07441667270762e-06
fp16,7,TAV,0.05,head,TV,T,-1.41505779553659e-07
fp16,7,TAV,0.05,head,TV,A,1.05829822276937e-06
fp16,7,TAV,0.05,head,TV,V,-7.52428939091878e-06
fp16,7,TAV,0.05,head,TV,TA,-8.47743677919836e-06
fp16,7,TAV,0.05,head,TV,TV,6.92660915318813e-05
fp16,7,TAV,0.05,head,TV,AV,-7.42622174257665e-06
fp16,7,TAV,0.05,head,TV,TAV,-1.08645114316484e-06
fp16,7,TAV,0.05,head,AV,T,1.15328382493784e-06
fp16,7,TAV,0.05,head,AV,A,-8.12216757977223e-06
fp16,7,TAV,0.05,head,AV,V,-8.3214012223011e-07
fp16,7,TAV,0.05,head,AV,TA,-1.02277615895817e-05
fp16,7,TAV,0.05,head,AV,TV,-7.42622174257665e-06
fp16,7,TAV,0.05,head,AV,AV,8.69057044449116e-05
fp16,7,TAV,0.05,head,AV,TAV,-9.56553209748625e-06
fp16,7,TAV,0.05,head,TAV,T,-1.13465907647754e-06
fp16,7,TAV,0.05,head,TAV,A,-1.942973510541e-06
fp16,7,TAV,0.05,head,TAV,V,-3.32156812556189e-06
fp16,7,TAV,0.05,head,TAV,TA,-1.07441667270762e-06
fp16,7,TAV,0.05,head,TAV,TV,-1.08645114316484e-06
fp16,7,TAV,0.05,head,TAV,AV,-9.56553209748625e-06
fp16,7,TAV,0.05,head,TAV,TAV,2.21280292991238e-05
fp16,7,TAV,0.05,order,g1,g1,0.000235762505772459
fp16,7,TAV,0.05,order,g1,g2,-0.000495023466640909
fp16,7,TAV,0.05,order,g1,g3,0.000252861760155869
fp16,7,TAV,0.05,order,g2,g1,-0.000495023466640909
fp16,7,TAV,0.05,order,g2,g2,0.00120517322205653
fp16,7,TAV,0.05,order,g2,g3,-0.000709077753903817
fp16,7,TAV,0.05,order,g3,g1,0.000252861760155869
fp16,7,TAV,0.05,order,g3,g2,-0.000709077753903817
fp16,7,TAV,0.05,order,g3,g3,0.00048367122224785
fp16,7,TAV,0.1,head,T,T,0.000214106238557986
fp16,7,TAV,0.1,head,T,A,-1.19468864872531e-06
fp16,7,TAV,0.1,head,T,V,-1.94225061220067e-06
fp16,7,TAV,0.1,head,T,TA,-1.20809139641991e-05
fp16,7,TAV,0.1,head,T,TV,-5.08027982054512e-07
fp16,7,TAV,0.1,head,T,AV,4.55850804652382e-06
fp16,7,TAV,0.1,head,T,TAV,-4.49217259371971e-06
fp16,7,TAV,0.1,head,A,T,-1.19468864872531e-06
fp16,7,TAV,0.1,head,A,A,0.000360241607692639
fp16,7,TAV,0.1,head,A,V,8.41675672583408e-07
fp16,7,TAV,0.1,head,A,TA,-2.42385319968482e-05
fp16,7,TAV,0.1,head,A,TV,4.24987669166915e-06
fp16,7,TAV,0.1,head,A,AV,-3.23812371678077e-05
fp16,7,TAV,0.1,head,A,TAV,-7.7568497506113e-06
fp16,7,TAV,0.1,head,V,T,-1.94225061220067e-06
fp16,7,TAV,0.1,head,V,A,8.41675672583408e-07
fp16,7,TAV,0.1,head,V,V,0.000373292619940843
fp16,7,TAV,0.1,head,V,TA,7.15429809583661e-09
fp16,7,TAV,0.1,head,V,TV,-3.00704738605006e-05
fp16,7,TAV,0.1,head,V,AV,-3.27889613814828e-06
fp16,7,TAV,0.1,head,V,TAV,-1.32683159806278e-05
fp16,7,TAV,0.1,head,TA,T,-1.20809139641991e-05
fp16,7,TAV,0.1,head,TA,A,-2.42385319968482e-05
fp16,7,TAV,0.1,head,TA,V,7.15429809583661e-09
fp16,7,TAV,0.1,head,TA,TA,0.00025661576821657
fp16,7,TAV,0.1,head,TA,TV,-3.38546539618809e-05
fp16,7,TAV,0.1,head,TA,AV,-4.08287953600297e-05
fp16,7,TAV,0.1,head,TA,TAV,-4.27099624438063e-06
fp16,7,TAV,0.1,head,TV,T,-5.08027982054512e-07
fp16,7,TAV,0.1,head,TV,A,4.24987669166915e-06
fp16,7,TAV,0.1,head,TV,V,-3.00704738605006e-05
fp16,7,TAV,0.1,head,TV,TA,-3.38546539618809e-05
fp16,7,TAV,0.1,head,TV,TV,0.000276646901896269
fp16,7,TAV,0.1,head,TV,AV,-2.96630879716989e-05
fp16,7,TAV,0.1,head,TV,TAV,-4.28553929748303e-06
fp16,7,TAV,0.1,head,AV,T,4.55850804652382e-06
fp16,7,TAV,0.1,head,AV,A,-3.23812371678077e-05
fp16,7,TAV,0.1,head,AV,V,-3.27889613814828e-06
fp16,7,TAV,0.1,head,AV,TA,-4.08287953600297e-05
fp16,7,TAV,0.1,head,AV,TV,-2.96630879716989e-05
fp16,7,TAV,0.1,head,AV,AV,0.00034679964258783
fp16,7,TAV,0.1,head,AV,TAV,-3.81634025144155e-05
fp16,7,TAV,0.1,head,TAV,T,-4.49217259371971e-06
fp16,7,TAV,0.1,head,TAV,A,-7.7568497506113e-06
fp16,7,TAV,0.1,head,TAV,V,-1.32683159806278e-05
fp16,7,TAV,0.1,head,TAV,TA,-4.27099624438063e-06
fp16,7,TAV,0.1,head,TAV,TV,-4.28553929748303e-06
fp16,7,TAV,0.1,head,TAV,AV,-3.81634025144155e-05
fp16,7,TAV,0.1,head,TAV,TAV,8.84159575384184e-05
fp16,7,TAV,0.1,order,g1,g1,0.000943049939014782
fp16,7,TAV,0.1,order,g1,g2,-0.00197984242010283
fp16,7,TAV,0.1,order,g1,g3,0.00101127514276309
fp16,7,TAV,0.1,order,g2,g1,-0.00197984242010283
fp16,7,TAV,0.1,order,g2,g2,0.00481853916246566
fp16,7,TAV,0.1,order,g2,g3,-0.00283438200376919
fp16,7,TAV,0.1,order,g3,g1,0.00101127514276309
fp16,7,TAV,0.1,order,g3,g2,-0.00283438200376919
fp16,7,TAV,0.1,order,g3,g3,0.00193272541827583
fp16,22,T,0.01,head,T,T,2.15349084532422e-06
fp16,22,T,0.01,head,T,A,0
fp16,22,T,0.01,head,T,V,0
fp16,22,T,0.01,head,T,TA,-1.33409103560155e-07
fp16,22,T,0.01,head,T,TV,9.49893162798197e-08
fp16,22,T,0.01,head,T,AV,0
fp16,22,T,0.01,head,T,TAV,-2.81867098094787e-08
fp16,22,T,0.01,head,A,T,0
fp16,22,T,0.01,head,A,A,0
fp16,22,T,0.01,head,A,V,0
fp16,22,T,0.01,head,A,TA,0
fp16,22,T,0.01,head,A,TV,0
fp16,22,T,0.01,head,A,AV,0
fp16,22,T,0.01,head,A,TAV,0
fp16,22,T,0.01,head,V,T,0
fp16,22,T,0.01,head,V,A,0
fp16,22,T,0.01,head,V,V,0
fp16,22,T,0.01,head,V,TA,0
fp16,22,T,0.01,head,V,TV,0
fp16,22,T,0.01,head,V,AV,0
fp16,22,T,0.01,head,V,TAV,0
fp16,22,T,0.01,head,TA,T,-1.33409103560155e-07
fp16,22,T,0.01,head,TA,A,0
fp16,22,T,0.01,head,TA,V,0
fp16,22,T,0.01,head,TA,TA,1.07008503235666e-06
fp16,22,T,0.01,head,TA,TV,-1.5096720581556e-07
fp16,22,T,0.01,head,TA,AV,0
fp16,22,T,0.01,head,TA,TAV,-1.89265448851149e-08
fp16,22,T,0.01,head,TV,T,9.49893162798197e-08
fp16,22,T,0.01,head,TV,A,0
fp16,22,T,0.01,head,TV,V,0
fp16,22,T,0.01,head,TV,TA,-1.5096720581556e-07
fp16,22,T,0.01,head,TV,TV,1.3298283210006e-06
fp16,22,T,0.01,head,TV,AV,0
fp16,22,T,0.01,head,TV,TAV,-8.31517109102994e-08
fp16,22,T,0.01,head,AV,T,0
fp16,22,T,0.01,head,AV,A,0
fp16,22,T,0.01,head,AV,V,0
fp16,22,T,0.01,head,AV,TA,0
fp16,22,T,0.01,head,AV,TV,0
fp16,22,T,0.01,head,AV,AV,0
fp16,22,T,0.01,head,AV,TAV,0
fp16,22,T,0.01,head,TAV,T,-2.81867098094787e-08
fp16,22,T,0.01,head,TAV,A,0
fp16,22,T,0.01,head,TAV,V,0
fp16,22,T,0.01,head,TAV,TA,-1.89265448851149e-08
fp16,22,T,0.01,head,TAV,TV,-8.31517109102994e-08
fp16,22,T,0.01,head,TAV,AV,0
fp16,22,T,0.01,head,TAV,TAV,2.21978512849051e-07
fp16,22,T,0.01,order,g1,g1,2.15349084532422e-06
fp16,22,T,0.01,order,g1,g2,-4.34540147792877e-06
fp16,22,T,0.01,order,g1,g3,2.16372392279507e-06
fp16,22,T,0.01,order,g2,g1,-4.34540147792877e-06
fp16,22,T,0.01,order,g2,g2,1.08656214721443e-05
fp16,22,T,0.01,order,g2,g3,-6.56592483039204e-06
fp16,22,T,0.01,order,g3,g1,2.16372392279507e-06
fp16,22,T,0.01,order,g3,g2,-6.56592483039204e-06
fp16,22,T,0.01,order,g3,g3,4.69807096643195e-06
fp16,22,T,0.05,head,T,T,5.38371876410725e-05
fp16,22,T,0.05,head,T,A,0
fp16,22,T,0.05,head,T,V,0
fp16,22,T,0.05,head,T,TA,-3.33099433361254e-06
fp16,22,T,0.05,head,T,TV,2.37617803652274e-06
fp16,22,T,0.05,head,T,AV,0
fp16,22,T,0.05,head,T,TAV,-7.0344805171769e-07
fp16,22,T,0.05,head,A,T,0
fp16,22,T,0.05,head,A,A,0
fp16,22,T,0.05,head,A,V,0
fp16,22,T,0.05,head,A,TA,0
fp16,22,T,0.05,head,A,TV,0
fp16,22,T,0.05,head,A,AV,0
fp16,22,T,0.05,head,A,TAV,0
fp16,22,T,0.05,head,V,T,0
fp16,22,T,0.05,head,V,A,0
fp16,22,T,0.05,head,V,V,0
fp16,22,T,0.05,head,V,TA,0
fp16,22,T,0.05,head,V,TV,0
fp16,22,T,0.05,head,V,AV,0
fp16,22,T,0.05,head,V,TAV,0
fp16,22,T,0.05,head,TA,T,-3.33099433361254e-06
fp16,22,T,0.05,head,TA,A,0
fp16,22,T,0.05,head,TA,V,0
fp16,22,T,0.05,head,TA,TA,2.67533739257727e-05
fp16,22,T,0.05,head,TA,TV,-3.77619716408764e-06
fp16,22,T,0.05,head,TA,AV,0
fp16,22,T,0.05,head,TA,TAV,-4.73236982044202e-07
fp16,22,T,0.05,head,TV,T,2.37617803652274e-06
fp16,22,T,0.05,head,TV,A,0
fp16,22,T,0.05,head,TV,V,0
fp16,22,T,0.05,head,TV,TA,-3.77619716408764e-06
fp16,22,T,0.05,head,TV,TV,3.32361987785096e-05
fp16,22,T,0.05,head,TV,AV,0
fp16,22,T,0.05,head,TV,TAV,-2.07607418529304e-06
fp16,22,T,0.05,head,AV,T,0
fp16,22,T,0.05,head,AV,A,0
fp16,22,T,0.05,head,AV,V,0
fp16,22,T,0.05,head,AV,TA,0
fp16,22,T,0.05,head,AV,TV,0
fp16,22,T,0.05,head,AV,AV,0
fp16,22,T,0.05,head,AV,TAV,0
fp16,22,T,0.05,head,TAV,T,-7.0344805171769e-07
fp16,22,T,0.05,head,TAV,A,0
fp16,22,T,0.05,head,TAV,V,0
fp16,22,T,0.05,head,TAV,TA,-4.73236982044202e-07
fp16,22,T,0.05,head,TAV,TV,-2.07607418529304e-06
fp16,22,T,0.05,head,TAV,AV,0
fp16,22,T,0.05,head,TAV,TAV,5.55161696997267e-06
fp16,22,T,0.05,order,g1,g1,5.38371876410725e-05
fp16,22,T,0.05,order,g1,g2,-0.000108629191579235
fp16,22,T,0.05,order,g1,g3,5.40885558864446e-05
fp16,22,T,0.05,order,g2,g1,-0.000108629191579235
fp16,22,T,0.05,order,g2,g2,0.000271605194128756
fp16,22,T,0.05,order,g2,g3,-0.000164118417613423
fp16,22,T,0.05,order,g3,g1,5.40885558864446e-05
fp16,22,T,0.05,order,g3,g2,-0.000164118417613423
fp16,22,T,0.05,order,g3,g3,0.000117427341812571
fp16,22,T,0.1,head,T,T,0.000215348722525342
fp16,22,T,0.1,head,T,A,0
fp16,22,T,0.1,head,T,V,0
fp16,22,T,0.1,head,T,TA,-1.32794499641325e-05
fp16,22,T,0.1,head,T,TV,9.51847466494915e-06
fp16,22,T,0.1,head,T,AV,0
fp16,22,T,0.1,head,T,TAV,-2.79644665085054e-06
fp16,22,T,0.1,head,A,T,0
fp16,22,T,0.1,head,A,A,0
fp16,22,T,0.1,head,A,V,0
fp16,22,T,0.1,head,A,TA,0
fp16,22,T,0.1,head,A,TV,0
fp16,22,T,0.1,head,A,AV,0
fp16,22,T,0.1,head,A,TAV,0
fp16,22,T,0.1,head,V,T,0
fp16,22,T,0.1,head,V,A,0
fp16,22,T,0.1,head,V,V,0
fp16,22,T,0.1,head,V,TA,0
fp16,22,T,0.1,head,V,TV,0
fp16,22,T,0.1,head,V,AV,0
fp16,22,T,0.1,head,V,TAV,0
fp16,22,T,0.1,head,TA,T,-1.32794499641325e-05
fp16,22,T,0.1,head,TA,A,0
fp16,22,T,0.1,head,TA,V,0
fp16,22,T,0.1,head,TA,TA,0.000106972265878582
fp16,22,T,0.1,head,TA,TV,-1.51105954875898e-05
fp16,22,T,0.1,head,TA,AV,0
fp16,22,T,0.1,head,TA,TAV,-1.89017112700551e-06
fp16,22,T,0.1,head,TV,T,9.51847466494915e-06
fp16,22,T,0.1,head,TV,A,0
fp16,22,T,0.1,head,TV,V,0
fp16,22,T,0.1,head,TV,TA,-1.51105954875898e-05
fp16,22,T,0.1,head,TV,TV,0.0001328438418133
fp16,22,T,0.1,head,TV,AV,0
fp16,22,T,0.1,head,TV,TAV,-8.27827316184463e-06
fp16,22,T,0.1,head,AV,T,0
fp16,22,T,0.1,head,AV,A,0
fp16,22,T,0.1,head,AV,V,0
fp16,22,T,0.1,head,AV,TA,0
fp16,22,T,0.1,head,AV,TV,0
fp16,22,T,0.1,head,AV,AV,0
fp16,22,T,0.1,head,AV,TAV,0
fp16,22,T,0.1,head,TAV,T,-2.79644665085054e-06
fp16,22,T,0.1,head,TAV,A,0
fp16,22,T,0.1,head,TAV,V,0
fp16,22,T,0.1,head,TAV,TA,-1.89017112700551e-06
fp16,22,T,0.1,head,TAV,TV,-8.27827316184463e-06
fp16,22,T,0.1,head,TAV,AV,0
fp16,22,T,0.1,head,TAV,TAV,2.22186112440914e-05
fp16,22,T,0.1,order,g1,g1,0.000215348722525342
fp16,22,T,0.1,order,g1,g2,-0.000434458420349867
fp16,22,T,0.1,order,g1,g3,0.000216313251173675
fp16,22,T,0.1,order,g2,g1,-0.000434458420349867
fp16,22,T,0.1,order,g2,g2,0.0010860337080148
fp16,22,T,0.1,order,g2,g3,-0.000656150838652085
fp16,22,T,0.1,order,g3,g1,0.000216313251173675
fp16,22,T,0.1,order,g3,g2,-0.000656150838652085
fp16,22,T,0.1,order,g3,g3,0.000469428196360502
fp16,22,A,0.01,head,T,T,0
fp16,22,A,0.01,head,T,A,0
fp16,22,A,0.01,head,T,V,0
fp16,22,A,0.01,head,T,TA,0
fp16,22,A,0.01,head,T,TV,0
fp16,22,A,0.01,head,T,AV,0
fp16,22,A,0.01,head,T,TAV,0
fp16,22,A,0.01,head,A,T,0
fp16,22,A,0.01,head,A,A,3.40532110728333e-06
fp16,22,A,0.01,head,A,V,0
fp16,22,A,0.01,head,A,TA,-8.31523962350075e-08
fp16,22,A,0.01,head,A,TV,0
fp16,22,A,0.01,head,A,AV,-4.06909778227512e-07
fp16,22,A,0.01,head,A,TAV,-7.23472546085052e-08
fp16,22,A,0.01,head,V,T,0
fp16,22,A,0.01,head,V,A,0
fp16,22,A,0.01,head,V,V,0
fp16,22,A,0.01,head,V,TA,0
fp16,22,A,0.01,head,V,TV,0
fp16,22,A,0.01,head,V,AV,0
fp16,22,A,0.01,head,V,TAV,0
fp16,22,A,0.01,head,TA,T,0
fp16,22,A,0.01,head,TA,A,-8.31523962350075e-08
fp16,22,A,0.01,head,TA,V,0
fp16,22,A,0.01,head,TA,TA,1.62311136674314e-06
fp16,22,A,0.01,head,TA,TV,0
fp16,22,A,0.01,head,TA,AV,-1.68493474780715e-07
fp16,22,A,0.01,head,TA,TAV,-8.4500276638125e-08
fp16,22,A,0.01,head,TV,T,0
fp16,22,A,0.01,head,TV,A,0
fp16,22,A,0.01,head,TV,V,0
fp16,22,A,0.01,head,TV,TA,0
fp16,22,A,0.01,head,TV,TV,0
fp16,22,A,0.01,head,TV,AV,0
fp16,22,A,0.01,head,TV,TAV,0
fp16,22,A,0.01,head,AV,T,0
fp16,22,A,0.01,head,AV,A,-4.06909778227512e-07
fp16,22,A,0.01,head,AV,V,0
fp16,22,A,0.01,head,AV,TA,-1.68493474780715e-07
fp16,22,A,0.01,head,AV,TV,0
fp16,22,A,0.01,head,AV,AV,1.66162407118208e-06
fp16,22,A,0.01,head,AV,TAV,-1.14645368936477e-07
fp16,22,A,0.01,head,TAV,T,0
fp16,22,A,0.01,head,TAV,A,-7.23472546085052e-08
fp16,22,A,0.01,head,TAV,V,0
fp16,22,A,0.01,head,TAV,TA,-8.4500276638125e-08
fp16,22,A,0.01,head,TAV,TV,0
fp16,22,A,0.01,head,TAV,AV,-1.14645368936477e-07
fp16,22,A,0.01,head,TAV,TAV,2.54656288818946e-07
fp16,22,A,0.01,order,g1,g1,3.40532110728333e-06
fp16,22,A,0.01,order,g1,g2,-7.30070438902918e-06
fp16,22,A,0.01,order,g1,g3,3.82303602713735e-06
fp16,22,A,0.01,order,g2,g1,-7.30070438902918e-06
fp16,22,A,0.01,order,g2,g2,1.85292816153472e-05
fp16,22,A,0.01,order,g2,g3,-1.12830283626756e-05
fp16,22,A,0.01,order,g3,g1,3.82303602713735e-06
fp16,22,A,0.01,order,g3,g2,-1.12830283626756e-05
fp16,22,A,0.01,order,g3,g3,7.8414470153233e-06
fp16,22,A,0.05,head,T,T,0
fp16,22,A,0.05,head,T,A,0
fp16,22,A,0.05,head,T,V,0
fp16,22,A,0.05,head,T,TA,0
fp16,22,A,0.05,head,T,TV,0
fp16,22,A,0.05,head,T,AV,0
fp16,22,A,0.05,head,T,TAV,0
fp16,22,A,0.05,head,A,T,0
fp16,22,A,0.05,head,A,A,8.51330160330453e-05
fp16,22,A,0.05,head,A,V,0
fp16,22,A,0.05,head,A,TA,-2.07090976199477e-06
fp16,22,A,0.05,head,A,TV,0
fp16,22,A,0.05,head,A,AV,-1.01565103508378e-05
fp16,22,A,0.05,head,A,TAV,-1.80574528424834e-06
fp16,22,A,0.05,head,V,T,0
fp16,22,A,0.05,head,V,A,0
fp16,22,A,0.05,head,V,V,0
fp16,22,A,0.05,head,V,TA,0
fp16,22,A,0.05,head,V,TV,0
fp16,22,A,0.05,head,V,AV,0
fp16,22,A,0.05,head,V,TAV,0
fp16,22,A,0.05,head,TA,T,0
fp16,22,A,0.05,head,TA,A,-2.07090976199477e-06
fp16,22,A,0.05,head,TA,V,0
fp16,22,A,0.05,head,TA,TA,4.05544293224768e-05
fp16,22,A,0.05,head,TA,TV,0
fp16,22,A,0.05,head,TA,AV,-4.20366057746675e-06
fp16,22,A,0.05,head,TA,TAV,-2.11391863556258e-06
fp16,22,A,0.05,head,TV,T,0
fp16,22,A,0.05,head,TV,A,0
fp16,22,A,0.05,head,TV,V,0
fp16,22,A,0.05,head,TV,TA,0
fp16,22,A,0.05,head,TV,TV,0
fp16,22,A,0.05,head,TV,AV,0
fp16,22,A,0.05,head,TV,TAV,0
fp16,22,A,0.05,head,AV,T,0
fp16,22,A,0.05,head,AV,A,-1.01565103508378e-05
fp16,22,A,0.05,head,AV,V,0
fp16,22,A,0.05,head,AV,TA,-4.20366057746675e-06
fp16,22,A,0.05,head,AV,TV,0
fp16,22,A,0.05,head,AV,AV,4.15138233611293e-05
fp16,22,A,0.05,head,AV,TAV,-2.86943694592065e-06
fp16,22,A,0.05,head,TAV,T,0
fp16,22,A,0.05,head,TAV,A,-1.80574528424834e-06
fp16,22,A,0.05,head,TAV,V,0
fp16,22,A,0.05,head,TAV,TA,-2.11391863556258e-06
fp16,22,A,0.05,head,TAV,TV,0
fp16,22,A,0.05,head,TAV,AV,-2.86943694592065e-06
fp16,22,A,0.05,head,TAV,TAV,6.36704683373259e-06
fp16,22,A,0.05,order,g1,g1,8.51330160330453e-05
fp16,22,A,0.05,order,g1,g2,-0.000182493452178923
fp16,22,A,0.05,order,g1,g3,9.55546908616295e-05
fp16,22,A,0.05,order,g2,g1,-0.000182493452178923
fp16,22,A,0.05,order,g2,g2,0.000463102676112184
fp16,22,A,0.05,order,g2,g3,-0.000281981088946247
fp16,22,A,0.05,order,g3,g1,9.55546908616295e-05
fp16,22,A,0.05,order,g3,g2,-0.000281981088946247
fp16,22,A,0.05,order,g3,g3,0.000195971055215585
fp16,22,A,0.1,head,T,T,0
fp16,22,A,0.1,head,T,A,0
fp16,22,A,0.1,head,T,V,0
fp16,22,A,0.1,head,T,TA,0
fp16,22,A,0.1,head,T,TV,0
fp16,22,A,0.1,head,T,AV,0
fp16,22,A,0.1,head,T,TAV,0
fp16,22,A,0.1,head,A,T,0
fp16,22,A,0.1,head,A,A,0.000340532078721884
fp16,22,A,0.1,head,A,V,0
fp16,22,A,0.1,head,A,TA,-8.23696938969374e-06
fp16,22,A,0.1,head,A,TV,0
fp16,22,A,0.1,head,A,AV,-4.04639819942105e-05
fp16,22,A,0.1,head,A,TAV,-7.20219929476395e-06
fp16,22,A,0.1,head,V,T,0
fp16,22,A,0.1,head,V,A,0
fp16,22,A,0.1,head,V,V,0
fp16,22,A,0.1,head,V,TA,0
fp16,22,A,0.1,head,V,TV,0
fp16,22,A,0.1,head,V,AV,0
fp16,22,A,0.1,head,V,TAV,0
fp16,22,A,0.1,head,TA,T,0
fp16,22,A,0.1,head,TA,A,-8.23696938969374e-06
fp16,22,A,0.1,head,TA,V,0
fp16,22,A,0.1,head,TA,TA,0.000161963441767958
fp16,22,A,0.1,head,TA,TV,0
fp16,22,A,0.1,head,TA,AV,-1.67452455201269e-05
fp16,22,A,0.1,head,TA,TAV,-8.45707408039341e-06
fp16,22,A,0.1,head,TV,T,0
fp16,22,A,0.1,head,TV,A,0
fp16,22,A,0.1,head,TV,V,0
fp16,22,A,0.1,head,TV,TA,0
fp16,22,A,0.1,head,TV,TV,0
fp16,22,A,0.1,head,TV,AV,0
fp16,22,A,0.1,head,TV,TAV,0
fp16,22,A,0.1,head,AV,T,0
fp16,22,A,0.1,head,AV,A,-4.04639819942105e-05
fp16,22,A,0.1,head,AV,V,0
fp16,22,A,0.1,head,AV,TA,-1.67452455201269e-05
fp16,22,A,0.1,head,AV,TV,0
fp16,22,A,0.1,head,AV,AV,0.000165766858090723
fp16,22,A,0.1,head,AV,TAV,-1.14904870580833e-05
fp16,22,A,0.1,head,TAV,T,0
fp16,22,A,0.1,head,TAV,A,-7.20219929476395e-06
fp16,22,A,0.1,head,TAV,V,0
fp16,22,A,0.1,head,TAV,TA,-8.45707408039341e-06
fp16,22,A,0.1,head,TAV,TV,0
fp16,22,A,0.1,head,TAV,AV,-1.14904870580833e-05
fp16,22,A,0.1,head,TAV,TAV,2.54627901020121e-05
fp16,22,A,0.1,order,g1,g1,0.000340532078721884
fp16,22,A,0.1,order,g1,g2,-0.000729765108827671
fp16,22,A,0.1,order,g1,g3,0.000382030830811024
fp16,22,A,0.1,order,g2,g1,-0.000729765108827671
fp16,22,A,0.1,order,g2,g2,0.00185117192924158
fp16,22,A,0.1,order,g2,g3,-0.00112694998296286
fp16,22,A,0.1,order,g3,g1,0.000382030830811024
fp16,22,A,0.1,order,g3,g2,-0.00112694998296286
fp16,22,A,0.1,order,g3,g3,0.000783127304097558
fp16,22,V,0.01,head,T,T,0
fp16,22,V,0.01,head,T,A,0
fp16,22,V,0.01,head,T,V,0
fp16,22,V,0.01,head,T,TA,0
fp16,22,V,0.01,head,T,TV,0
fp16,22,V,0.01,head,T,AV,0
fp16,22,V,0.01,head,T,TAV,0
fp16,22,V,0.01,head,A,T,0
fp16,22,V,0.01,head,A,A,0
fp16,22,V,0.01,head,A,V,0
fp16,22,V,0.01,head,A,TA,0
fp16,22,V,0.01,head,A,TV,0
fp16,22,V,0.01,head,A,AV,0
fp16,22,V,0.01,head,A,TAV,0
fp16,22,V,0.01,head,V,T,0
fp16,22,V,0.01,head,V,A,0
fp16,22,V,0.01,head,V,V,3.94925043844955e-06
fp16,22,V,0.01,head,V,TA,0
fp16,22,V,0.01,head,V,TV,-4.50111450088165e-07
fp16,22,V,0.01,head,V,AV,-1.81163270804888e-07
fp16,22,V,0.01,head,V,TAV,-1.73226828995395e-07
fp16,22,V,0.01,head,TA,T,0
fp16,22,V,0.01,head,TA,A,0
fp16,22,V,0.01,head,TA,V,0
fp16,22,V,0.01,head,TA,TA,0
fp16,22,V,0.01,head,TA,TV,0
fp16,22,V,0.01,head,TA,AV,0
fp16,22,V,0.01,head,TA,TAV,0
fp16,22,V,0.01,head,TV,T,0
fp16,22,V,0.01,head,TV,A,0
fp16,22,V,0.01,head,TV,V,-4.50111450088165e-07
fp16,22,V,0.01,head,TV,TA,0
fp16,22,V,0.01,head,TV,TV,1.87548624372854e-06
fp16,22,V,0.01,head,TV,AV,-3.63906380827609e-07
fp16,22,V,0.01,head,TV,TAV,1.09747035604284e-07
fp16,22,V,0.01,head,AV,T,0
fp16,22,V,0.01,head,AV,A,0
fp16,22,V,0.01,head,AV,V,-1.81163270804888e-07
fp16,22,V,0.01,head,AV,TA,0
fp16,22,V,0.01,head,AV,TV,-3.63906380827609e-07
fp16,22,V,0.01,head,AV,AV,1.7040585489067e-06
fp16,22,V,0.01,head,AV,TAV,-1.52551096380521e-07
fp16,22,V,0.01,head,TAV,T,0
fp16,22,V,0.01,head,TAV,A,0
fp16,22,V,0.01,head,TAV,V,-1.73226828995395e-07
fp16,22,V,0.01,head,TAV,TA,0
fp16,22,V,0.01,head,TAV,TV,1.09747035604284e-07
fp16,22,V,0.01,head,TAV,AV,-1.52551096380521e-07
fp16,22,V,0.01,head,TAV,TAV,2.63371984557014e-07
fp16,22,V,0.01,order,g1,g1,3.94925043844955e-06
fp16,22,V,0.01,order,g1,g2,-8.52977559779216e-06
fp16,22,V,0.01,order,g1,g3,4.40729833034721e-06
fp16,22,V,0.01,order,g2,g1,-8.52977559779216e-06
fp16,22,V,0.01,order,g2,g2,2.11738326683505e-05
fp16,22,V,0.01,order,g2,g3,-1.23404074733437e-05
fp16,22,V,0.01,order,g3,g1,4.40729833034721e-06
fp16,22,V,0.01,order,g3,g2,-1.23404074733437e-05
fp16,22,V,0.01,order,g3,g3,8.06605835933438e-06
fp16,22,V,0.05,head,T,T,0
fp16,22,V,0.05,head,T,A,0
fp16,22,V,0.05,head,T,V,0
fp16,22,V,0.05,head,T,TA,0
fp16,22,V,0.05,head,T,TV,0
fp16,22,V,0.05,head,T,AV,0
fp16,22,V,0.05,head,T,TAV,0
fp16,22,V,0.05,head,A,T,0
fp16,22,V,0.05,head,A,A,0
fp16,22,V,0.05,head,A,V,0
fp16,22,V,0.05,head,A,TA,0
fp16,22,V,0.05,head,A,TV,0
fp16,22,V,0.05,head,A,AV,0
fp16,22,V,0.05,head,A,TAV,0
fp16,22,V,0.05,head,V,T,0
fp16,22,V,0.05,head,V,A,0
fp16,22,V,0.05,head,V,V,9.87312191860939e-05
fp16,22,V,0.05,head,V,TA,0
fp16,22,V,0.05,head,V,TV,-1.12372227631352e-05
fp16,22,V,0.05,head,V,AV,-4.52679334336999e-06
fp16,22,V,0.05,head,V,TAV,-4.32230255150592e-06
fp16,22,V,0.05,head,TA,T,0
fp16,22,V,0.05,head,TA,A,0
fp16,22,V,0.05,head,TA,V,0
fp16,22,V,0.05,head,TA,TA,0
fp16,22,V,0.05,head,TA,TV,0
fp16,22,V,0.05,head,TA,AV,0
fp16,22,V,0.05,head,TA,TAV,0
fp16,22,V,0.05,head,TV,T,0
fp16,22,V,0.05,head,TV,A,0
fp16,22,V,0.05,head,TV,V,-1.12372227631352e-05
fp16,22,V,0.05,head,TV,TA,0
fp16,22,V,0.05,head,TV,TV,4.68647245454e-05
fp16,22,V,0.05,head,TV,AV,-9.08856775020836e-06
fp16,22,V,0.05,head,TV,TAV,2.74493582775827e-06
fp16,22,V,0.05,head,AV,T,0
fp16,22,V,0.05,head,AV,A,0
fp16,22,V,0.05,head,AV,V,-4.52679334336999e-06
fp16,22,V,0.05,head,AV,TA,0
fp16,22,V,0.05,head,AV,TV,-9.08856775020836e-06
fp16,22,V,0.05,head,AV,AV,4.25745138768068e-05
fp16,22,V,0.05,head,AV,TAV,-3.81044889038611e-06
fp16,22,V,0.05,head,TAV,T,0
fp16,22,V,0.05,head,TAV,A,0
fp16,22,V,0.05,head,TAV,V,-4.32230255150592e-06
fp16,22,V,0.05,head,TAV,TA,0
fp16,22,V,0.05,head,TAV,TV,2.74493582775827e-06
fp16,22,V,0.05,head,TAV,AV,-3.81044889038611e-06
fp16,22,V,0.05,head,TAV,TAV,6.58026238978148e-06
fp16,22,V,0.05,order,g1,g1,9.87312191860939e-05
fp16,22,V,0.05,order,g1,g2,-0.000213226454478693
fp16,22,V,0.05,order,g1,g3,0.000110172932741093
fp16,22,V,0.05,order,g2,g1,-0.000213226454478693
fp16,22,V,0.05,order,g2,g2,0.000529243044092187
fp16,22,V,0.05,order,g2,g3,-0.00030843749757311
fp16,22,V,0.05,order,g3,g1,0.000110172932741093
fp16,22,V,0.05,order,g3,g2,-0.00030843749757311
fp16,22,V,0.05,order,g3,g3,0.00020158803773292
fp16,22,V,0.1,head,T,T,0
fp16,22,V,0.1,head,T,A,0
fp16,22,V,0.1,head,T,V,0
fp16,22,V,0.1,head,T,TA,0
fp16,22,V,0.1,head,T,TV,0
fp16,22,V,0.1,head,T,AV,0
fp16,22,V,0.1,head,T,TAV,0
fp16,22,V,0.1,head,A,T,0
fp16,22,V,0.1,head,A,A,0
fp16,22,V,0.1,head,A,V,0
fp16,22,V,0.1,head,A,TA,0
fp16,22,V,0.1,head,A,TV,0
fp16,22,V,0.1,head,A,AV,0
fp16,22,V,0.1,head,A,TAV,0
fp16,22,V,0.1,head,V,T,0
fp16,22,V,0.1,head,V,A,0
fp16,22,V,0.1,head,V,V,0.000394924911631414
fp16,22,V,0.1,head,V,TA,0
fp16,22,V,0.1,head,V,TV,-4.48152534815998e-05
fp16,22,V,0.1,head,V,AV,-1.807371923365e-05
fp16,22,V,0.1,head,V,TAV,-1.72297405658511e-05
fp16,22,V,0.1,head,TA,T,0
fp16,22,V,0.1,head,TA,A,0
fp16,22,V,0.1,head,TA,V,0
fp16,22,V,0.1,head,TA,TA,0
fp16,22,V,0.1,head,TA,TV,0
fp16,22,V,0.1,head,TA,AV,0
fp16,22,V,0.1,head,TA,TAV,0
fp16,22,V,0.1,head,TV,T,0
fp16,22,V,0.1,head,TV,A,0
fp16,22,V,0.1,head,TV,V,-4.48152534815998e-05
fp16,22,V,0.1,head,TV,TA,0
fp16,22,V,0.1,head,TV,TV,0.000187137443898449
fp16,22,V,0.1,head,TV,AV,-3.62689054409218e-05
fp16,22,V,0.1,head,TV,TAV,1.09710889268188e-05
fp16,22,V,0.1,head,AV,T,0
fp16,22,V,0.1,head,AV,A,0
fp16,22,V,0.1,head,AV,V,-1.807371923365e-05
fp16,22,V,0.1,head,AV,TA,0
fp16,22,V,0.1,head,AV,TV,-3.62689054409218e-05
fp16,22,V,0.1,head,AV,AV,0.000169953294276254
fp16,22,V,0.1,head,AV,TAV,-1.52075460129174e-05
fp16,22,V,0.1,head,TAV,T,0
fp16,22,V,0.1,head,TAV,A,0
fp16,22,V,0.1,head,TAV,V,-1.72297405658511e-05
fp16,22,V,0.1,head,TAV,TA,0
fp16,22,V,0.1,head,TAV,TV,1.09710889268188e-05
fp16,22,V,0.1,head,TAV,AV,-1.52075460129174e-05
fp16,22,V,0.1,head,TAV,TAV,2.62824184910954e-05
fp16,22,V,0.1,order,g1,g1,0.000394924911631414
fp16,22,V,0.1,order,g1,g2,-0.000852738795978078
fp16,22,V,0.1,order,g1,g3,0.000440584143780813
fp16,22,V,0.1,order,g2,g1,-0.000852738795978078
fp16,22,V,0.1,order,g2,g2,0.00211580846467952
fp16,22,V,0.1,order,g2,g3,-0.00123284664465583
fp16,22,V,0.1,order,g3,g1,0.000440584143780813
fp16,22,V,0.1,order,g3,g2,-0.00123284664465583
fp16,22,V,0.1,order,g3,g3,0.000805551635886364
fp16,22,AV,0.01,head,T,T,0
fp16,22,AV,0.01,head,T,A,0
fp16,22,AV,0.01,head,T,V,0
fp16,22,AV,0.01,head,T,TA,0
fp16,22,AV,0.01,head,T,TV,0
fp16,22,AV,0.01,head,T,AV,0
fp16,22,AV,0.01,head,T,TAV,0
fp16,22,AV,0.01,head,A,T,0
fp16,22,AV,0.01,head,A,A,3.40532110728333e-06
fp16,22,AV,0.01,head,A,V,1.12596913866944e-07
fp16,22,AV,0.01,head,A,TA,-8.31523962350075e-08
fp16,22,AV,0.01,head,A,TV,4.78318765841065e-09
fp16,22,AV,0.01,head,A,AV,-4.07586287304153e-07
fp16,22,AV,0.01,head,A,TAV,-7.71774847742656e-08
fp16,22,AV,0.01,head,V,T,0
fp16,22,AV,0.01,head,V,A,1.12596913866944e-07
fp16,22,AV,0.01,head,V,V,3.94925043844955e-06
fp16,22,AV,0.01,head,V,TA,1.97682699244949e-08
fp16,22,AV,0.01,head,V,TV,-4.50111450088165e-07
fp16,22,AV,0.01,head,V,AV,-2.68497786530294e-07
fp16,22,AV,0.01,head,V,TAV,-1.68080285240205e-07
fp16,22,AV,0.01,head,TA,T,0
fp16,22,AV,0.01,head,TA,A,-8.31523962350075e-08
fp16,22,AV,0.01,head,TA,V,1.97682699244949e-08
fp16,22,AV,0.01,head,TA,TA,1.62311136674314e-06
fp16,22,AV,0.01,head,TA,TV,2.86910680264839e-08
fp16,22,AV,0.01,head,TA,AV,-1.72790538774958e-07
fp16,22,AV,0.01,head,TA,TAV,-7.99198078428986e-08
fp16,22,AV,0.01,head,TV,T,0
fp16,22,AV,0.01,head,TV,A,4.78318765841065e-09
fp16,22,AV,0.01,head,TV,V,-4.50111450088165e-07
fp16,22,AV,0.01,head,TV,TA,2.86910680264839e-08
fp16,22,AV,0.01,head,TV,TV,1.87548624372854e-06
fp16,22,AV,0.01,head,TV,AV,-3.80838845294793e-07
fp16,22,AV,0.01,head,TV,TAV,1.02602891879899e-07
fp16,22,AV,0.01,head,AV,T,0
fp16,22,AV,0.01,head,AV,A,-4.07586287304153e-07
fp16,22,AV,0.01,head,AV,V,-2.68497786530294e-07
fp16,22,AV,0.01,head,AV,TA,-1.72790538774958e-07
fp16,22,AV,0.01,head,AV,TV,-3.80838845294793e-07
fp16,22,AV,0.01,head,AV,AV,3.39925340074414e-06
fp16,22,AV,0.01,head,AV,TAV,-2.66179360587497e-07
fp16,22,AV,0.01,head,TAV,T,0
fp16,22,AV,0.01,head,TAV,A,-7.71774847742656e-08
fp16,22,AV,0.01,head,TAV,V,-1.68080285240205e-07
fp16,22,AV,0.01,head,TAV,TA,-7.99198078428986e-08
fp16,22,AV,0.01,head,TAV,TV,1.02602891879899e-07
fp16,22,AV,0.01,head,TAV,AV,-2.66179360587497e-07
fp16,22,AV,0.01,head,TAV,TAV,5.17856585338049e-07
fp16,22,AV,0.01,order,g1,g1,7.57976537346677e-06
fp16,22,AV,0.01,order,g1,g2,-1.63443272095083e-05
fp16,22,AV,0.01,order,g1,g3,8.51930406602702e-06
fp16,22,AV,0.01,order,g2,g1,-1.63443272095083e-05
fp16,22,AV,0.01,order,g2,g2,4.09062217232952e-05
fp16,22,AV,0.01,order,g2,g3,-2.43148752503085e-05
fp16,22,AV,0.01,order,g3,g1,8.51930406602702e-06
fp16,22,AV,0.01,order,g3,g2,-2.43148752503085e-05
fp16,22,AV,0.01,order,g3,g3,1.63116662761556e-05
fp16,22,AV,0.05,head,T,T,0
fp16,22,AV,0.05,head,T,A,0
fp16,22,AV,0.05,head,T,V,0
fp16,22,AV,0.05,head,T,TA,0
fp16,22,AV,0.05,head,T,TV,0
fp16,22,AV,0.05,head,T,AV,0
fp16,22,AV,0.05,head,T,TAV,0
fp16,22,AV,0.05,head,A,T,0
fp16,22,AV,0.05,head,A,A,8.51330160330453e-05
fp16,22,AV,0.05,head,A,V,2.81488086068397e-06
fp16,22,AV,0.05,head,A,TA,-2.07090976199477e-06
fp16,22,AV,0.05,head,A,TV,1.09439837271207e-07
fp16,22,AV,0.05,head,A,AV,-1.01757322241901e-05
fp16,22,AV,0.05,head,A,TAV,-1.92460807686201e-06
fp16,22,AV,0.05,head,V,T,0
fp16,22,AV,0.05,head,V,A,2.81488086068397e-06
fp16,22,AV,0.05,head,V,V,9.87312191860939e-05
fp16,22,AV,0.05,head,V,TA,4.90410861174283e-07
fp16,22,AV,0.05,head,V,TV,-1.12372227631352e-05
fp16,22,AV,0.05,head,V,AV,-6.69280564206905e-06
fp16,22,AV,0.05,head,V,TAV,-4.20430477098594e-06
fp16,22,AV,0.05,head,TA,T,0
fp16,22,AV,0.05,head,TA,A,-2.07090976199477e-06
fp16,22,AV,0.05,head,TA,V,4.90410861174283e-07
fp16,22,AV,0.05,head,TA,TA,4.05544293224768e-05
fp16,22,AV,0.05,head,TA,TV,7.24923415446483e-07
fp16,22,AV,0.05,head,TA,AV,-4.30631112870789e-06
fp16,22,AV,0.05,head,TA,TAV,-1.99777786156119e-06
fp16,22,AV,0.05,head,TV,T,0
fp16,22,AV,0.05,head,TV,A,1.09439837271207e-07
fp16,22,AV,0.05,head,TV,V,-1.12372227631352e-05
fp16,22,AV,0.05,head,TV,TA,7.24923415446483e-07
fp16,22,AV,0.05,head,TV,TV,4.68647245454e-05
fp16,22,AV,0.05,head,TV,AV,-9.50570236172655e-06
fp16,22,AV,0.05,head,TV,TAV,2.56936939070432e-06
fp16,22,AV,0.05,head,AV,T,0
fp16,22,AV,0.05,head,AV,A,-1.01757322241901e-05
fp16,22,AV,0.05,head,AV,V,-6.69280564206905e-06
fp16,22,AV,0.05,head,AV,TA,-4.30631112870789e-06
fp16,22,AV,0.05,head,AV,TV,-9.50570236172655e-06
fp16,22,AV,0.05,head,AV,AV,8.4890366885748e-05
fp16,22,AV,0.05,head,AV,TAV,-6.65513892500397e-06
fp16,22,AV,0.05,head,TAV,T,0
fp16,22,AV,0.05,head,TAV,A,-1.92460807686201e-06
fp16,22,AV,0.05,head,TAV,V,-4.20430477098594e-06
fp16,22,AV,0.05,head,TAV,TA,-1.99777786156119e-06
fp16,22,AV,0.05,head,TAV,TV,2.56936939070432e-06
fp16,22,AV,0.05,head,TAV,AV,-6.65513892500397e-06
fp16,22,AV,0.05,head,TAV,TAV,1.29404778956935e-05
fp16,22,AV,0.05,order,g1,g1,0.000189493996940507
fp16,22,AV,0.05,order,g1,g2,-0.000408564813573958
fp16,22,AV,0.05,order,g1,g3,0.000212941903785603
fp16,22,AV,0.05,order,g2,g1,-0.000408564813573958
fp16,22,AV,0.05,order,g2,g2,0.00102241860713745
fp16,22,AV,0.05,order,g2,g3,-0.000607679515263659
fp16,22,AV,0.05,order,g3,g1,0.000212941903785603
fp16,22,AV,0.05,order,g3,g2,-0.000607679515263659
fp16,22,AV,0.05,order,g3,g3,0.000407632723921763
fp16,22,AV,0.1,head,T,T,0
fp16,22,AV,0.1,head,T,A,0
fp16,22,AV,0.1,head,T,V,0
fp16,22,AV,0.1,head,T,TA,0
fp16,22,AV,0.1,head,T,TV,0
fp16,22,AV,0.1,head,T,AV,0
fp16,22,AV,0.1,head,T,TAV,0
fp16,22,AV,0.1,head,A,T,0
fp16,22,AV,0.1,head,A,A,0.000340532078721884
fp16,22,AV,0.1,head,A,V,1.12595033410772e-05
fp16,22,AV,0.1,head,A,TA,-8.23696938969374e-06
fp16,22,AV,0.1,head,A,TV,3.87302186652238e-07
fp16,22,AV,0.1,head,A,AV,-4.05289810130496e-05
fp16,22,AV,0.1,head,A,TAV,-7.67066339944808e-06
fp16,22,AV,0.1,head,V,T,0
fp16,22,AV,0.1,head,V,A,1.12595033410772e-05
fp16,22,AV,0.1,head,V,V,0.000394924911631414
fp16,22,AV,0.1,head,V,TA,1.94603262028612e-06
fp16,22,AV,0.1,head,V,TV,-4.48152534815998e-05
fp16,22,AV,0.1,head,V,AV,-2.6634371921126e-05
fp16,22,AV,0.1,head,V,TAV,-1.68143756268887e-05
fp16,22,AV,0.1,head,TA,T,0
fp16,22,AV,0.1,head,TA,A,-8.23696938969374e-06
fp16,22,AV,0.1,head,TA,V,1.94603262028612e-06
fp16,22,AV,0.1,head,TA,TA,0.000161963441767958
fp16,22,AV,0.1,head,TA,TV,2.92669061025811e-06
fp16,22,AV,0.1,head,TA,AV,-1.71029727410843e-05
fp16,22,AV,0.1,head,TA,TAV,-7.98814690530725e-06
fp16,22,AV,0.1,head,TV,T,0
fp16,22,AV,0.1,head,TV,A,3.87302186652238e-07
fp16,22,AV,0.1,head,TV,V,-4.48152534815998e-05
fp16,22,AV,0.1,head,TV,TA,2.92669061025811e-06
fp16,22,AV,0.1,head,TV,TV,0.000187137443898449
fp16,22,AV,0.1,head,TV,AV,-3.79037846040554e-05
fp16,22,AV,0.1,head,TV,TAV,1.02878302633088e-05
fp16,22,AV,0.1,head,AV,T,0
fp16,22,AV,0.1,head,AV,A,-4.05289810130496e-05
fp16,22,AV,0.1,head,AV,V,-2.6634371921126e-05
fp16,22,AV,0.1,head,AV,TA,-1.71029727410843e-05
fp16,22,AV,0.1,head,AV,TV,-3.79037846040554e-05
fp16,22,AV,0.1,head,AV,AV,0.000338583761263397
fp16,22,AV,0.1,head,AV,TAV,-2.65948380278229e-05
fp16,22,AV,0.1,head,TAV,T,0
fp16,22,AV,0.1,head,TAV,A,-7.67066339944808e-06
fp16,22,AV,0.1,head,TAV,V,-1.68143756268887e-05
fp16,22,AV,0.1,head,TAV,TA,-7.98814690530725e-06
fp16,22,AV,0.1,head,TAV,TV,1.02878302633088e-05
fp16,22,AV,0.1,head,TAV,AV,-2.65948380278229e-05
fp16,22,AV,0.1,head,TAV,TAV,5.1711320031683e-05
fp16,22,AV,0.1,order,g1,g1,0.000757975997035452
fp16,22,AV,0.1,order,g1,g2,-0.00163383423506944
fp16,22,AV,0.1,order,g1,g3,0.000851373199007646
fp16,22,AV,0.1,order,g2,g1,-0.00163383423506943
fp16,22,AV,0.1,order,g2,g2,0.00408695746559597
fp16,22,AV,0.1,order,g2,g3,-0.00242844830714369
fp16,22,AV,0.1,order,g3,g1,0.000851373199007646
fp16,22,AV,0.1,order,g3,g2,-0.00242844830714369
fp16,22,AV,0.1,order,g3,g3,0.00162859654381121
fp16,22,TAV,0.01,head,T,T,2.15349084532422e-06
fp16,22,TAV,0.01,head,T,A,9.25479851784246e-09
fp16,22,TAV,0.01,head,T,V,-2.78208102802488e-09
fp16,22,TAV,0.01,head,T,TA,-1.15203261079625e-07
fp16,22,TAV,0.01,head,T,TV,1.06751637077448e-07
fp16,22,TAV,0.01,head,T,AV,8.09246490073457e-09
fp16,22,TAV,0.01,head,T,TAV,-2.26301818455983e-08
fp16,22,TAV,0.01,head,A,T,9.25479851784246e-09
fp16,22,TAV,0.01,head,A,A,3.40532110728333e-06
fp16,22,TAV,0.01,head,A,V,1.12596913866944e-07
fp16,22,TAV,0.01,head,A,TA,-9.58638333419525e-08
fp16,22,TAV,0.01,head,A,TV,1.89402779260601e-09
fp16,22,TAV,0.01,head,A,AV,-4.07586287304153e-07
fp16,22,TAV,0.01,head,A,TAV,-7.60472817761081e-08
fp16,22,TAV,0.01,head,V,T,-2.78208102802488e-09
fp16,22,TAV,0.01,head,V,A,1.12596913866944e-07
fp16,22,TAV,0.01,head,V,V,3.94925043844955e-06
fp16,22,TAV,0.01,head,V,TA,3.30177742357638e-08
fp16,22,TAV,0.01,head,V,TV,-4.66828629066446e-07
fp16,22,TAV,0.01,head,V,AV,-2.68497786530294e-07
fp16,22,TAV,0.01,head,V,TAV,-1.53787517901715e-07
fp16,22,TAV,0.01,head,TA,T,-1.15203261079625e-07
fp16,22,TAV,0.01,head,TA,A,-9.58638333419525e-08
fp16,22,TAV,0.01,head,TA,V,3.30177742357638e-08
fp16,22,TAV,0.01,head,TA,TA,2.72665908777365e-06
fp16,22,TAV,0.01,head,TA,TV,-1.61858837889874e-07
fp16,22,TAV,0.01,head,TA,AV,-1.65993803467064e-07
fp16,22,TAV,0.01,head,TA,TAV,-9.92979543154185e-08
fp16,22,TAV,0.01,head,TV,T,1.06751637077448e-07
fp16,22,TAV,0.01,head,TV,A,1.89402779260601e-09
fp16,22,TAV,0.01,head,TV,V,-4.66828629066446e-07
fp16,22,TAV,0.01,head,TV,TA,-1.61858837889874e-07
fp16,22,TAV,0.01,head,TV,TV,3.24610926854569e-06
fp16,22,TAV,0.01,head,TV,AV,-3.83725426487284e-07
fp16,22,TAV,0.01,head,TV,TAV,2.94924428223129e-08
fp16,22,TAV,0.01,head,AV,T,8.09246490073457e-09
fp16,22,TAV,0.01,head,AV,A,-4.07586287304153e-07
fp16,22,TAV,0.01,head,AV,V,-2.68497786530294e-07
fp16,22,TAV,0.01,head,AV,TA,-1.65993803467064e-07
fp16,22,TAV,0.01,head,AV,TV,-3.83725426487284e-07
fp16,22,TAV,0.01,head,AV,AV,3.39925340074414e-06
fp16,22,TAV,0.01,head,AV,TAV,-2.55966221167666e-07
fp16,22,TAV,0.01,head,TAV,T,-2.26301818455983e-08
fp16,22,TAV,0.01,head,TAV,A,-7.60472817761081e-08
fp16,22,TAV,0.01,head,TAV,V,-1.53787517901715e-07
fp16,22,TAV,0.01,head,TAV,TA,-9.92979543154185e-08
fp16,22,TAV,0.01,head,TAV,TV,2.94924428223129e-08
fp16,22,TAV,0.01,head,TAV,AV,-2.55966221167666e-07
fp16,22,TAV,0.01,head,TAV,TAV,7.48179848380223e-07
fp16,22,TAV,0.01,order,g1,g1,9.74620165377062e-06
fp16,22,TAV,0.01,order,g1,g2,-2.06966272008572e-05
fp16,22,TAV,0.01,order,g1,g3,1.06979605655631e-05
fp16,22,TAV,0.01,order,g2,g1,-2.06966272008572e-05
fp16,22,TAV,0.01,order,g2,g2,5.17505678097212e-05
fp16,22,TAV,0.01,order,g2,g3,-3.0874782378478e-05
fp16,22,TAV,0.01,order,g3,g1,1.06979605655631e-05
fp16,22,TAV,0.01,order,g3,g2,-3.0874782378478e-05
fp16,22,TAV,0.01,order,g3,g3,2.09983084124324e-05
fp16,22,TAV,0.05,head,T,T,5.38371876410725e-05
fp16,22,TAV,0.05,head,T,A,2.31391436250462e-07
fp16,22,TAV,0.05,head,T,V,-6.9523812655453e-08
fp16,22,TAV,0.05,head,T,TA,-2.8738810017337e-06
fp16,22,TAV,0.05,head,T,TV,2.67795843287298e-06
fp16,22,TAV,0.05,head,T,AV,1.98671289423582e-07
fp16,22,TAV,0.05,head,T,TAV,-5.66786296808164e-07
fp16,22,TAV,0.05,head,A,T,2.31391436250462e-07
fp16,22,TAV,0.05,head,A,A,8.51330160330453e-05
fp16,22,TAV,0.05,head,A,V,2.81488086068397e-06
fp16,22,TAV,0.05,head,A,TA,-2.38695341243863e-06
fp16,22,TAV,0.05,head,A,TV,3.11043364893601e-08
fp16,22,TAV,0.05,head,A,AV,-1.01757322241901e-05
fp16,22,TAV,0.05,head,A,TAV,-1.90211894546022e-06
fp16,22,TAV,0.05,head,V,T,-6.9523812655453e-08
fp16,22,TAV,0.05,head,V,A,2.81488086068397e-06
fp16,22,TAV,0.05,head,V,V,9.87312191860939e-05
fp16,22,TAV,0.05,head,V,TA,8.20742207780544e-07
fp16,22,TAV,0.05,head,V,TV,-1.16543305162681e-05
fp16,22,TAV,0.05,head,V,AV,-6.69280564206905e-06
fp16,22,TAV,0.05,head,V,TAV,-3.84517175994141e-06
fp16,22,TAV,0.05,head,TA,T,-2.8738810017337e-06
fp16,22,TAV,0.05,head,TA,A,-2.38695341243863e-06
fp16,22,TAV,0.05,head,TA,V,8.20742207780544e-07
fp16,22,TAV,0.05,head,TA,TA,6.81368391994671e-05
fp16,22,TAV,0.05,head,TA,TV,-4.02438945838157e-06
fp16,22,TAV,0.05,head,TA,AV,-4.14751247465957e-06
fp16,22,TAV,0.05,head,TA,TAV,-2.48758368333647e-06
fp16,22,TAV,0.05,head,TV,T,2.67795843287298e-06
fp16,22,TAV,0.05,head,TV,A,3.11043364893601e-08
fp16,22,TAV,0.05,head,TV,V,-1.16543305162681e-05
fp16,22,TAV,0.05,head,TV,TA,-4.02438945838157e-06
fp16,22,TAV,0.05,head,TV,TV,8.11147043943014e-05
fp16,22,TAV,0.05,head,TV,AV,-9.57273712880041e-06
fp16,22,TAV,0.05,head,TV,TAV,7.45473243505779e-07
fp16,22,TAV,0.05,head,AV,T,1.98671289423582e-07
fp16,22,TAV,0.05,head,AV,A,-1.01757322241901e-05
fp16,22,TAV,0.05,head,AV,V,-6.69280564206905e-06
fp16,22,TAV,0.05,head,AV,TA,-4.14751247465957e-06
fp16,22,TAV,0.05,head,AV,TV,-9.57273712880041e-06
fp16,22,TAV,0.05,head,AV,AV,8.4890366885748e-05
fp16,22,TAV,0.05,head,AV,TAV,-6.39867022378995e-06
fp16,22,TAV,0.05,head,TAV,T,-5.66786296808164e-07
fp16,22,TAV,0.05,head,TAV,A,-1.90211894546022e-06
fp16,22,TAV,0.05,head,TAV,V,-3.84517175994141e-06
fp16,22,TAV,0.05,head,TAV,TA,-2.48758368333647e-06
fp16,22,TAV,0.05,head,TAV,TV,7.45473243505779e-07
fp16,22,TAV,0.05,head,TAV,AV,-6.39867022378995e-06
fp16,22,TAV,0.05,head,TAV,TAV,1.87129879852723e-05
fp16,22,TAV,0.05,order,g1,g1,0.00024365491982877
fp16,22,TAV,0.05,order,g1,g2,-0.000517365066187672
fp16,22,TAV,0.05,order,g1,g3,0.000267396069356693
fp16,22,TAV,0.05,order,g2,g1,-0.000517365066187672
fp16,22,TAV,0.05,order,g2,g2,0.00129349321779144
fp16,22,TAV,0.05,order,g2,g3,-0.000771640778262973
fp16,22,TAV,0.05,order,g3,g1,0.000267396069356693
fp16,22,TAV,0.05,order,g3,g2,-0.000771640778262973
fp16,22,TAV,0.05,order,g3,g3,0.000524784400552963
fp16,22,TAV,0.1,head,T,T,0.000215348722525342
fp16,22,TAV,0.1,head,T,A,9.2555685211353e-07
fp16,22,TAV,0.1,head,T,V,-2.78142798509244e-07
fp16,22,TAV,0.1,head,T,TA,-1.14420137549764e-05
fp16,22,TAV,0.1,head,T,TV,1.07660201185886e-05
fp16,22,TAV,0.1,head,T,AV,7.66782933151627e-07
fp16,22,TAV,0.1,head,T,TAV,-2.25947743331292e-06
fp16,22,TAV,0.1,head,A,T,9.2555685211353e-07
fp16,22,TAV,0.1,head,A,A,0.000340532078721884
fp16,22,TAV,0.1,head,A,V,1.12595033410772e-05
fp16,22,TAV,0.1,head,A,TA,-9.48771029503465e-06
fp16,22,TAV,0.1,head,A,TV,4.70538427089728e-08
fp16,22,TAV,0.1,head,A,AV,-4.05289810130496e-05
fp16,22,TAV,0.1,head,A,TAV,-7.60955627775033e-06
fp16,22,TAV,0.1,head,V,T,-2.78142798509244e-07
fp16,22,TAV,0.1,head,V,A,1.12595033410772e-05
fp16,22,TAV,0.1,head,V,V,0.000394924911631414
fp16,22,TAV,0.1,head,V,TA,3.25915624684969e-06
fp16,22,TAV,0.1,head,V,TV,-4.64700466172233e-05
fp16,22,TAV,0.1,head,V,AV,-2.6634371921126e-05
fp16,22,TAV,0.1,head,V,TAV,-1.53629769780101e-05
fp16,22,TAV,0.1,head,TA,T,-1.14420137549764e-05
fp16,22,TAV,0.1,head,TA,A,-9.48771029503465e-06
fp16,22,TAV,0.1,head,TA,V,3.25915624684969e-06
fp16,22,TAV,0.1,head,TA,TA,0.000272212996557945
fp16,22,TAV,0.1,head,TA,TV,-1.59784054009181e-05
fp16,22,TAV,0.1,head,TA,AV,-1.65172661816503e-05
fp16,22,TAV,0.1,head,TA,TAV,-9.96860947771888e-06
fp16,22,TAV,0.1,head,TV,T,1.07660201185886e-05
fp16,22,TAV,0.1,head,TV,A,4.70538427089728e-08
fp16,22,TAV,0.1,head,TV,V,-4.64700466172233e-05
fp16,22,TAV,0.1,head,TV,TA,-1.59784054009181e-05
fp16,22,TAV,0.1,head,TV,TV,0.000323936563977863
fp16,22,TAV,0.1,head,TV,AV,-3.81628900809508e-05
fp16,22,TAV,0.1,head,TV,TAV,3.02666680802689e-06
fp16,22,TAV,0.1,head,AV,T,7.66782933151627e-07
fp16,22,TAV,0.1,head,AV,A,-4.05289810130496e-05
fp16,22,TAV,0.1,head,AV,V,-2.6634371921126e-05
fp16,22,TAV,0.1,head,AV,TA,-1.65172661816503e-05
fp16,22,TAV,0.1,head,AV,TV,-3.81628900809508e-05
fp16,22,TAV,0.1,head,AV,AV,0.000338583761263397
fp16,22,TAV,0.1,head,AV,TAV,-2.55649334807954e-05
fp16,22,TAV,0.1,head,TAV,T,-2.25947743331292e-06
fp16,22,TAV,0.1,head,TAV,A,-7.60955627775033e-06
fp16,22,TAV,0.1,head,TAV,V,-1.53629769780101e-05
fp16,22,TAV,0.1,head,TAV,TA,-9.96860947771888e-06
fp16,22,TAV,0.1,head,TAV,TV,3.02666680802689e-06
fp16,22,TAV,0.1,head,TAV,AV,-2.55649334807954e-05
fp16,22,TAV,0.1,head,TAV,TAV,7.48922509787611e-05
fp16,22,TAV,0.1,order,g1,g1,0.000974619547668002
fp16,22,TAV,0.1,order,g1,g2,-0.00206896320579612
fp16,22,TAV,0.1,order,g1,g3,0.00106911164743904
fp16,22,TAV,0.1,order,g2,g1,-0.00206896320579612
fp16,22,TAV,0.1,order,g2,g2,0.00517079083098462
fp16,22,TAV,0.1,order,g2,g3,-0.00308387047996085
fp16,22,TAV,0.1,order,g3,g1,0.00106911164743904
fp16,22,TAV,0.1,order,g3,g2,-0.00308387047996085
fp16,22,TAV,0.1,order,g3,g3,0.00209692594896198
fp16,42,T,0.01,head,T,T,2.43356238121696e-06
fp16,42,T,0.01,head,T,A,0
fp16,42,T,0.01,head,T,V,0
fp16,42,T,0.01,head,T,TA,-1.89684228207017e-08
fp16,42,T,0.01,head,T,TV,-4.18602254287454e-08
fp16,42,T,0.01,head,T,AV,0
fp16,42,T,0.01,head,T,TAV,2.85518981085311e-08
fp16,42,T,0.01,head,A,T,0
fp16,42,T,0.01,head,A,A,0
fp16,42,T,0.01,head,A,V,0
fp16,42,T,0.01,head,A,TA,0
fp16,42,T,0.01,head,A,TV,0
fp16,42,T,0.01,head,A,AV,0
fp16,42,T,0.01,head,A,TAV,0
fp16,42,T,0.01,head,V,T,0
fp16,42,T,0.01,head,V,A,0
fp16,42,T,0.01,head,V,V,0
fp16,42,T,0.01,head,V,TA,0
fp16,42,T,0.01,head,V,TV,0
fp16,42,T,0.01,head,V,AV,0
fp16,42,T,0.01,head,V,TAV,0
fp16,42,T,0.01,head,TA,T,-1.89684228207017e-08
fp16,42,T,0.01,head,TA,A,0
fp16,42,T,0.01,head,TA,V,0
fp16,42,T,0.01,head,TA,TA,1.05644760936954e-06
fp16,42,T,0.01,head,TA,TV,-2.03444651221882e-07
fp16,42,T,0.01,head,TA,AV,0
fp16,42,T,0.01,head,TA,TAV,2.49669499552504e-08
fp16,42,T,0.01,head,TV,T,-4.18602254287454e-08
fp16,42,T,0.01,head,TV,A,0
fp16,42,T,0.01,head,TV,V,0
fp16,42,T,0.01,head,TV,TA,-2.03444651221882e-07
fp16,42,T,0.01,head,TV,TV,1.54811755753581e-06
fp16,42,T,0.01,head,TV,AV,0
fp16,42,T,0.01,head,TV,TAV,-7.69811595812746e-08
fp16,42,T,0.01,head,AV,T,0
fp16,42,T,0.01,head,AV,A,0
fp16,42,T,0.01,head,AV,V,0
fp16,42,T,0.01,head,AV,TA,0
fp16,42,T,0.01,head,AV,TV,0
fp16,42,T,0.01,head,AV,AV,0
fp16,42,T,0.01,head,AV,TAV,0
fp16,42,T,0.01,head,TAV,T,2.85518981085311e-08
fp16,42,T,0.01,head,TAV,A,0
fp16,42,T,0.01,head,TAV,V,0
fp16,42,T,0.01,head,TAV,TA,2.49669499552504e-08
fp16,42,T,0.01,head,TAV,TV,-7.69811595812746e-08
fp16,42,T,0.01,head,TAV,AV,0
fp16,42,T,0.01,head,TAV,TAV,2.5465251312745e-07
fp16,42,T,0.01,order,g1,g1,2.43356238121696e-06
fp16,42,T,0.01,order,g1,g2,-4.92795341068337e-06
fp16,42,T,0.01,order,g1,g3,2.52294292757494e-06
fp16,42,T,0.01,order,g2,g1,-4.92795341068337e-06
fp16,42,T,0.01,order,g2,g2,1.21752399823272e-05
fp16,42,T,0.01,order,g2,g3,-7.35640457748693e-06
fp16,42,T,0.01,order,g3,g1,2.52294292757494e-06
fp16,42,T,0.01,order,g3,g2,-7.35640457748693e-06
fp16,42,T,0.01,order,g3,g3,5.168680270774e-06
fp16,42,T,0.05,head,T,T,6.08389310355533e-05
fp16,42,T,0.05,head,T,A,0
fp16,42,T,0.05,head,T,V,0
fp16,42,T,0.05,head,T,TA,-4.71487641333294e-07
fp16,42,T,0.05,head,T,TV,-1.04653893147338e-06
fp16,42,T,0.05,head,T,AV,0
fp16,42,T,0.05,head,T,TAV,7.14139126407823e-07
fp16,42,T,0.05,head,A,T,0
fp16,42,T,0.05,head,A,A,0
fp16,42,T,0.05,head,A,V,0
fp16,42,T,0.05,head,A,TA,0
fp16,42,T,0.05,head,A,TV,0
fp16,42,T,0.05,head,A,AV,0
fp16,42,T,0.05,head,A,TAV,0
fp16,42,T,0.05,head,V,T,0
fp16,42,T,0.05,head,V,A,0
fp16,42,T,0.05,head,V,V,0
fp16,42,T,0.05,head,V,TA,0
fp16,42,T,0.05,head,V,TV,0
fp16,42,T,0.05,head,V,AV,0
fp16,42,T,0.05,head,V,TAV,0
fp16,42,T,0.05,head,TA,T,-4.71487641333294e-07
fp16,42,T,0.05,head,TA,A,0
fp16,42,T,0.05,head,TA,V,0
fp16,42,T,0.05,head,TA,TA,2.6414608155993e-05
fp16,42,T,0.05,head,TA,TV,-5.09074937059911e-06
fp16,42,T,0.05,head,TA,AV,0
fp16,42,T,0.05,head,TA,TAV,6.23451607382864e-07
fp16,42,T,0.05,head,TV,T,-1.04653893147338e-06
fp16,42,T,0.05,head,TV,A,0
fp16,42,T,0.05,head,TV,V,0
fp16,42,T,0.05,head,TV,TA,-5.09074937059911e-06
fp16,42,T,0.05,head,TV,TV,3.86845553281614e-05
fp16,42,T,0.05,head,TV,AV,0
fp16,42,T,0.05,head,TV,TAV,-1.92292191970044e-06
fp16,42,T,0.05,head,AV,T,0
fp16,42,T,0.05,head,AV,A,0
fp16,42,T,0.05,head,AV,V,0
fp16,42,T,0.05,head,AV,TA,0
fp16,42,T,0.05,head,AV,TV,0
fp16,42,T,0.05,head,AV,AV,0
fp16,42,T,0.05,head,AV,TAV,0
fp16,42,T,0.05,head,TAV,T,7.14139126407823e-07
fp16,42,T,0.05,head,TAV,A,0
fp16,42,T,0.05,head,TAV,V,0
fp16,42,T,0.05,head,TAV,TA,6.23451607382864e-07
fp16,42,T,0.05,head,TAV,TV,-1.92292191970044e-06
fp16,42,T,0.05,head,TAV,AV,0
fp16,42,T,0.05,head,TAV,TAV,6.36761402662474e-06
fp16,42,T,0.05,order,g1,g1,6.08389310355533e-05
fp16,42,T,0.05,order,g1,g2,-0.000123195888643913
fp16,42,T,0.05,order,g1,g3,6.30710967347678e-05
fp16,42,T,0.05,order,g2,g1,-0.000123195888643913
fp16,42,T,0.05,order,g2,g2,0.000304345495176396
fp16,42,T,0.05,order,g2,g3,-0.000183877355097616
fp16,42,T,0.05,order,g3,g1,6.30710967347678e-05
fp16,42,T,0.05,order,g3,g2,-0.000183877355097616
fp16,42,T,0.05,order,g3,g3,0.000129187481828198
fp16,42,T,0.1,head,T,T,0.000243355711100652
fp16,42,T,0.1,head,T,A,0
fp16,42,T,0.1,head,T,V,0
fp16,42,T,0.1,head,T,TA,-1.87215410408964e-06
fp16,42,T,0.1,head,T,TV,-4.19274402388763e-06
fp16,42,T,0.1,head,T,AV,0
fp16,42,T,0.1,head,T,TAV,2.86691757075053e-06
fp16,42,T,0.1,head,A,T,0
fp16,42,T,0.1,head,A,A,0
fp16,42,T,0.1,head,A,V,0
fp16,42,T,0.1,head,A,TA,0
fp16,42,T,0.1,head,A,TV,0
fp16,42,T,0.1,head,A,AV,0
fp16,42,T,0.1,head,A,TAV,0
fp16,42,T,0.1,head,V,T,0
fp16,42,T,0.1,head,V,A,0
fp16,42,T,0.1,head,V,V,0
fp16,42,T,0.1,head,V,TA,0
fp16,42,T,0.1,head,V,TV,0
fp16,42,T,0.1,head,V,AV,0
fp16,42,T,0.1,head,V,TAV,0
fp16,42,T,0.1,head,TA,T,-1.87215410408964e-06
fp16,42,T,0.1,head,TA,A,0
fp16,42,T,0.1,head,TA,V,0
fp16,42,T,0.1,head,TA,TA,0.00010566371770496
fp16,42,T,0.1,head,TA,TV,-2.03736699163329e-05
fp16,42,T,0.1,head,TA,AV,0
fp16,42,T,0.1,head,TA,TAV,2.48711096128399e-06
fp16,42,T,0.1,head,TV,T,-4.19274402388763e-06
fp16,42,T,0.1,head,TV,A,0
fp16,42,T,0.1,head,TV,V,0
fp16,42,T,0.1,head,TV,TA,-2.03736699163329e-05
fp16,42,T,0.1,head,TV,TV,0.000154557447079529
fp16,42,T,0.1,head,TV,AV,0
fp16,42,T,0.1,head,TV,TAV,-7.66593662365008e-06
fp16,42,T,0.1,head,AV,T,0
fp16,42,T,0.1,head,AV,A,0
fp16,42,T,0.1,head,AV,V,0
fp16,42,T,0.1,head,AV,TA,0
fp16,42,T,0.1,head,AV,TV,0
fp16,42,T,0.1,head,AV,AV,0
fp16,42,T,0.1,head,AV,TAV,0
fp16,42,T,0.1,head,TAV,T,2.86691757075053e-06
fp16,42,T,0.1,head,TAV,A,0
fp16,42,T,0.1,head,TAV,V,0
fp16,42,T,0.1,head,TAV,TA,2.48711096128399e-06
fp16,42,T,0.1,head,TAV,TV,-7.66593662365008e-06
fp16,42,T,0.1,head,TAV,AV,0
fp16,42,T,0.1,head,TAV,TAV,2.5468669548708e-05
fp16,42,T,0.1,order,g1,g1,0.000243355711100652
fp16,42,T,0.1,order,g1,g2,-0.00049277632032928
fp16,42,T,0.1,order,g1,g3,0.000252287526799379
fp16,42,T,0.1,order,g2,g1,-0.00049277632032928
fp16,42,T,0.1,order,g2,g2,0.00121715626186634
fp16,42,T,0.1,order,g2,g3,-0.000735292602340925
fp16,42,T,0.1,order,g3,g1,0.000252287526799379
fp16,42,T,0.1,order,g3,g2,-0.000735292602340925
fp16,42,T,0.1,order,g3,g3,0.00051651948832337
fp16,42,A,0.01,head,T,T,0
fp16,42,A,0.01,head,T,A,0
fp16,42,A,0.01,head,T,V,0
fp16,42,A,0.01,head,T,TA,0
fp16,42,A,0.01,head,T,TV,0
fp16,42,A,0.01,head,T,AV,0
fp16,42,A,0.01,head,T,TAV,0
fp16,42,A,0.01,head,A,T,0
fp16,42,A,0.01,head,A,A,3.79696121907185e-06
fp16,42,A,0.01,head,A,V,0
fp16,42,A,0.01,head,A,TA,-5.25140282061828e-07
fp16,42,A,0.01,head,A,TV,0
fp16,42,A,0.01,head,A,AV,1.2264008004259e-08
fp16,42,A,0.01,head,A,TAV,-5.85940214908714e-08
fp16,42,A,0.01,head,V,T,0
fp16,42,A,0.01,head,V,A,0
fp16,42,A,0.01,head,V,V,0
fp16,42,A,0.01,head,V,TA,0
fp16,42,A,0.01,head,V,TV,0
fp16,42,A,0.01,head,V,AV,0
fp16,42,A,0.01,head,V,TAV,0
fp16,42,A,0.01,head,TA,T,0
fp16,42,A,0.01,head,TA,A,-5.25140282061828e-07
fp16,42,A,0.01,head,TA,V,0
fp16,42,A,0.01,head,TA,TA,1.64196773790749e-06
fp16,42,A,0.01,head,TA,TV,0
fp16,42,A,0.01,head,TA,AV,-2.2632743047637e-07
fp16,42,A,0.01,head,TA,TAV,-7.65849594473296e-08
fp16,42,A,0.01,head,TV,T,0
fp16,42,A,0.01,head,TV,A,0
fp16,42,A,0.01,head,TV,V,0
fp16,42,A,0.01,head,TV,TA,0
fp16,42,A,0.01,head,TV,TV,0
fp16,42,A,0.01,head,TV,AV,0
fp16,42,A,0.01,head,TV,TAV,0
fp16,42,A,0.01,head,AV,T,0
fp16,42,A,0.01,head,AV,A,1.2264008004259e-08
fp16,42,A,0.01,head,AV,V,0
fp16,42,A,0.01,head,AV,TA,-2.2632743047637e-07
fp16,42,A,0.01,head,AV,TV,0
fp16,42,A,0.01,head,AV,AV,1.57976394049257e-06
fp16,42,A,0.01,head,AV,TAV,-3.00330938525188e-08
fp16,42,A,0.01,head,TAV,T,0
fp16,42,A,0.01,head,TAV,A,-5.85940214908714e-08
fp16,42,A,0.01,head,TAV,V,0
fp16,42,A,0.01,head,TAV,TA,-7.65849594473296e-08
fp16,42,A,0.01,head,TAV,TV,0
fp16,42,A,0.01,head,TAV,AV,-3.00330938525188e-08
fp16,42,A,0.01,head,TAV,TAV,2.75970840357285e-07
fp16,42,A,0.01,order,g1,g1,3.79696121907185e-06
fp16,42,A,0.01,order,g1,g2,-8.10679871220126e-06
fp16,42,A,0.01,order,g1,g3,4.25124347163854e-06
fp16,42,A,0.01,order,g2,g1,-8.10679871220126e-06
fp16,42,A,0.01,order,g2,g2,2.0008426789965e-05
fp16,42,A,0.01,order,g2,g3,-1.18910580880818e-05
fp16,42,A,0.01,order,g3,g1,4.25124347163854e-06
fp16,42,A,0.01,order,g3,g2,-1.18910580880818e-05
fp16,42,A,0.01,order,g3,g3,7.96380948860954e-06
fp16,42,A,0.05,head,T,T,0
fp16,42,A,0.05,head,T,A,0
fp16,42,A,0.05,head,T,V,0
fp16,42,A,0.05,head,T,TA,0
fp16,42,A,0.05,head,T,TV,0
fp16,42,A,0.05,head,T,AV,0
fp16,42,A,0.05,head,T,TAV,0
fp16,42,A,0.05,head,A,T,0
fp16,42,A,0.05,head,A,A,9.4924065521882e-05
fp16,42,A,0.05,head,A,V,0
fp16,42,A,0.05,head,A,TA,-1.31197177352471e-05
fp16,42,A,0.05,head,A,TV,0
fp16,42,A,0.05,head,A,AV,3.15379480691145e-07
fp16,42,A,0.05,head,A,TAV,-1.46235335045598e-06
fp16,42,A,0.05,head,V,T,0
fp16,42,A,0.05,head,V,A,0
fp16,42,A,0.05,head,V,V,0
fp16,42,A,0.05,head,V,TA,0
fp16,42,A,0.05,head,V,TV,0
fp16,42,A,0.05,head,V,AV,0
fp16,42,A,0.05,head,V,TAV,0
fp16,42,A,0.05,head,TA,T,0
fp16,42,A,0.05,head,TA,A,-1.31197177352471e-05
fp16,42,A,0.05,head,TA,V,0
fp16,42,A,0.05,head,TA,TA,4.10302900372849e-05
fp16,42,A,0.05,head,TA,TV,0
fp16,42,A,0.05,head,TA,AV,-5.66144724722325e-06
fp16,42,A,0.05,head,TA,TAV,-1.91218537116964e-06
fp16,42,A,0.05,head,TV,T,0
fp16,42,A,0.05,head,TV,A,0
fp16,42,A,0.05,head,TV,V,0
fp16,42,A,0.05,head,TV,TA,0
fp16,42,A,0.05,head,TV,TV,0
fp16,42,A,0.05,head,TV,AV,0
fp16,42,A,0.05,head,TV,TAV,0
fp16,42,A,0.05,head,AV,T,0
fp16,42,A,0.05,head,AV,A,3.15379480691145e-07
fp16,42,A,0.05,head,AV,V,0
fp16,42,A,0.05,head,AV,TA,-5.66144724722325e-06
fp16,42,A,0.05,head,AV,TV,0
fp16,42,A,0.05,head,AV,AV,3.94673438553203e-05
fp16,42,A,0.05,head,AV,TAV,-7.48895389473183e-07
fp16,42,A,0.05,head,TAV,T,0
fp16,42,A,0.05,head,TAV,A,-1.46235335045598e-06
fp16,42,A,0.05,head,TAV,V,0
fp16,42,A,0.05,head,TAV,TA,-1.91218537116964e-06
fp16,42,A,0.05,head,TAV,TV,0
fp16,42,A,0.05,head,TAV,AV,-7.48895389473183e-07
fp16,42,A,0.05,head,TAV,TAV,6.89310100876397e-06
fp16,42,A,0.05,order,g1,g1,9.4924065521882e-05
fp16,42,A,0.05,order,g1,g2,-0.00020265246929832
fp16,42,A,0.05,order,g1,g3,0.000106266050425982
fp16,42,A,0.05,order,g2,g1,-0.00020265246929832
fp16,42,A,0.05,order,g2,g2,0.00050008835450391
fp16,42,A,0.05,order,g2,g3,-0.000297172259265321
fp16,42,A,0.05,order,g3,g1,0.000106266050425982
fp16,42,A,0.05,order,g3,g2,-0.000297172259265321
fp16,42,A,0.05,order,g3,g3,0.00019899803725829
fp16,42,A,0.1,head,T,T,0
fp16,42,A,0.1,head,T,A,0
fp16,42,A,0.1,head,T,V,0
fp16,42,A,0.1,head,T,TA,0
fp16,42,A,0.1,head,T,TV,0
fp16,42,A,0.1,head,T,AV,0
fp16,42,A,0.1,head,T,TAV,0
fp16,42,A,0.1,head,A,T,0
fp16,42,A,0.1,head,A,A,0.000379696255556287
fp16,42,A,0.1,head,A,V,0
fp16,42,A,0.1,head,A,TA,-5.23892162472182e-05
fp16,42,A,0.1,head,A,TV,0
fp16,42,A,0.1,head,A,AV,1.32976411832645e-06
fp16,42,A,0.1,head,A,TAV,-5.83937834470279e-06
fp16,42,A,0.1,head,V,T,0
fp16,42,A,0.1,head,V,A,0
fp16,42,A,0.1,head,V,V,0
fp16,42,A,0.1,head,V,TA,0
fp16,42,A,0.1,head,V,TV,0
fp16,42,A,0.1,head,V,AV,0
fp16,42,A,0.1,head,V,TAV,0
fp16,42,A,0.1,head,TA,T,0
fp16,42,A,0.1,head,TA,A,-5.23892162472182e-05
fp16,42,A,0.1,head,TA,V,0
fp16,42,A,0.1,head,TA,TA,0.000163898822558017
fp16,42,A,0.1,head,TA,TV,0
fp16,42,A,0.1,head,TA,AV,-2.26293305126031e-05
fp16,42,A,0.1,head,TA,TAV,-7.63105526924254e-06
fp16,42,A,0.1,head,TV,T,0
fp16,42,A,0.1,head,TV,A,0
fp16,42,A,0.1,head,TV,V,0
fp16,42,A,0.1,head,TV,TA,0
fp16,42,A,0.1,head,TV,TV,0
fp16,42,A,0.1,head,TV,AV,0
fp16,42,A,0.1,head,TV,TAV,0
fp16,42,A,0.1,head,AV,T,0
fp16,42,A,0.1,head,AV,A,1.32976411832645e-06
fp16,42,A,0.1,head,AV,V,0
fp16,42,A,0.1,head,AV,TA,-2.26293305126031e-05
fp16,42,A,0.1,head,AV,TV,0
fp16,42,A,0.1,head,AV,AV,0.000157604560435162
fp16,42,A,0.1,head,AV,TAV,-2.98074948034904e-06
fp16,42,A,0.1,head,TAV,T,0
fp16,42,A,0.1,head,TAV,A,-5.83937834470279e-06
fp16,42,A,0.1,head,TAV,V,0
fp16,42,A,0.1,head,TAV,TA,-7.63105526924254e-06
fp16,42,A,0.1,head,TAV,TV,0
fp16,42,A,0.1,head,TAV,AV,-2.98074948034904e-06
fp16,42,A,0.1,head,TAV,TAV,2.75170097527232e-05
fp16,42,A,0.1,order,g1,g1,0.000379696255556287
fp16,42,A,0.1,order,g1,g2,-0.000810451963241466
fp16,42,A,0.1,order,g1,g3,0.000424916329340476
fp16,42,A,0.1,order,g2,g1,-0.000810451963241466
fp16,42,A,0.1,order,g2,g2,0.00199926755270869
fp16,42,A,0.1,order,g2,g3,-0.00118774863752741
fp16,42,A,0.1,order,g3,g1,0.000424916329340476
fp16,42,A,0.1,order,g3,g2,-0.00118774863752741
fp16,42,A,0.1,order,g3,g3,0.000795121744344545
fp16,42,V,0.01,head,T,T,0
fp16,42,V,0.01,head,T,A,0
fp16,42,V,0.01,head,T,V,0
fp16,42,V,0.01,head,T,TA,0
fp16,42,V,0.01,head,T,TV,0
fp16,42,V,0.01,head,T,AV,0
fp16,42,V,0.01,head,T,TAV,0
fp16,42,V,0.01,head,A,T,0
fp16,42,V,0.01,head,A,A,0
fp16,42,V,0.01,head,A,V,0
fp16,42,V,0.01,head,A,TA,0
fp16,42,V,0.01,head,A,TV,0
fp16,42,V,0.01,head,A,AV,0
fp16,42,V,0.01,head,A,TAV,0
fp16,42,V,0.01,head,V,T,0
fp16,42,V,0.01,head,V,A,0
fp16,42,V,0.01,head,V,V,3.39549448737581e-06
fp16,42,V,0.01,head,V,TA,0
fp16,42,V,0.01,head,V,TV,-1.62254622577084e-07
fp16,42,V,0.01,head,V,AV,3.19685128985028e-07
fp16,42,V,0.01,head,V,TAV,-1.13759104625978e-07
fp16,42,V,0.01,head,TA,T,0
fp16,42,V,0.01,head,TA,A,0
fp16,42,V,0.01,head,TA,V,0
fp16,42,V,0.01,head,TA,TA,0
fp16,42,V,0.01,head,TA,TV,0
fp16,42,V,0.01,head,TA,AV,0
fp16,42,V,0.01,head,TA,TAV,0
fp16,42,V,0.01,head,TV,T,0
fp16,42,V,0.01,head,TV,A,0
fp16,42,V,0.01,head,TV,V,-1.62254622577084e-07
fp16,42,V,0.01,head,TV,TA,0
fp16,42,V,0.01,head,TV,TV,1.8098429338589e-06
fp16,42,V,0.01,head,TV,AV,-1.56591400648042e-07
fp16,42,V,0.01,head,TV,TAV,-4.94256953774845e-08
fp16,42,V,0.01,head,AV,T,0
fp16,42,V,0.01,head,AV,A,0
fp16,42,V,0.01,head,AV,V,3.19685128985028e-07
fp16,42,V,0.01,head,AV,TA,0
fp16,42,V,0.01,head,AV,TV,-1.56591400648042e-07
fp16,42,V,0.01,head,AV,AV,1.47848405307337e-06
fp16,42,V,0.01,head,AV,TAV,-9.04929604130264e-08
fp16,42,V,0.01,head,TAV,T,0
fp16,42,V,0.01,head,TAV,A,0
fp16,42,V,0.01,head,TAV,V,-1.13759104625978e-07
fp16,42,V,0.01,head,TAV,TA,0
fp16,42,V,0.01,head,TAV,TV,-4.94256953774845e-08
fp16,42,V,0.01,head,TAV,AV,-9.04929604130264e-08
fp16,42,V,0.01,head,TAV,TAV,3.2491958870885e-07
fp16,42,V,0.01,order,g1,g1,3.39549448737581e-06
fp16,42,V,0.01,order,g1,g2,-6.63355846834367e-06
fp16,42,V,0.01,order,g1,g3,3.12430487634188e-06
fp16,42,V,0.01,order,g2,g1,-6.63355846834367e-06
fp16,42,V,0.01,order,g2,g2,1.59274001095076e-05
fp16,42,V,0.01,order,g2,g3,-9.20624208770252e-06
fp16,42,V,0.01,order,g3,g1,3.12430487634188e-06
fp16,42,V,0.01,order,g3,g2,-9.20624208770252e-06
fp16,42,V,0.01,order,g3,g3,6.43301635123402e-06
fp16,42,V,0.05,head,T,T,0
fp16,42,V,0.05,head,T,A,0
fp16,42,V,0.05,head,T,V,0
fp16,42,V,0.05,head,T,TA,0
fp16,42,V,0.05,head,T,TV,0
fp16,42,V,0.05,head,T,AV,0
fp16,42,V,0.05,head,T,TAV,0
fp16,42,V,0.05,head,A,T,0
fp16,42,V,0.05,head,A,A,0
fp16,42,V,0.05,head,A,V,0
fp16,42,V,0.05,head,A,TA,0
fp16,42,V,0.05,head,A,TV,0
fp16,42,V,0.05,head,A,AV,0
fp16,42,V,0.05,head,A,TAV,0
fp16,42,V,0.05,head,V,T,0
fp16,42,V,0.05,head,V,A,0
fp16,42,V,0.05,head,V,V,8.48873115800779e-05
fp16,42,V,0.05,head,V,TA,0
fp16,42,V,0.05,head,V,TV,-4.05143074573553e-06
fp16,42,V,0.05,head,V,AV,7.99147524422636e-06
fp16,42,V,0.05,head,V,TAV,-2.8405975201751e-06
fp16,42,V,0.05,head,TA,T,0
fp16,42,V,0.05,head,TA,A,0
fp16,42,V,0.05,head,TA,V,0
fp16,42,V,0.05,head,TA,TA,0
fp16,42,V,0.05,head,TA,TV,0
fp16,42,V,0.05,head,TA,AV,0
fp16,42,V,0.05,head,TA,TAV,0
fp16,42,V,0.05,head,TV,T,0
fp16,42,V,0.05,head,TV,A,0
fp16,42,V,0.05,head,TV,V,-4.05143074573553e-06
fp16,42,V,0.05,head,TV,TA,0
fp16,42,V,0.05,head,TV,TV,4.52388892326115e-05
fp16,42,V,0.05,head,TV,AV,-3.91745832738183e-06
fp16,42,V,0.05,head,TV,TAV,-1.23783780369856e-06
fp16,42,V,0.05,head,AV,T,0
fp16,42,V,0.05,head,AV,A,0
fp16,42,V,0.05,head,AV,V,7.99147524422636e-06
fp16,42,V,0.05,head,AV,TA,0
fp16,42,V,0.05,head,AV,TV,-3.91745832738183e-06
fp16,42,V,0.05,head,AV,AV,3.6949304230327e-05
fp16,42,V,0.05,head,AV,TAV,-2.26114603038027e-06
fp16,42,V,0.05,head,TAV,T,0
fp16,42,V,0.05,head,TAV,A,0
fp16,42,V,0.05,head,TAV,V,-2.8405975201751e-06
fp16,42,V,0.05,head,TAV,TA,0
fp16,42,V,0.05,head,TAV,TV,-1.23783780369856e-06
fp16,42,V,0.05,head,TAV,AV,-2.26114603038027e-06
fp16,42,V,0.05,head,TAV,TAV,8.11382319695197e-06
fp16,42,V,0.05,order,g1,g1,8.48873115800779e-05
fp16,42,V,0.05,order,g1,g2,-0.000165834578661665
fp16,42,V,0.05,order,g1,g3,7.8106669561412e-05
fp16,42,V,0.05,order,g2,g1,-0.000165834578661665
fp16,42,V,0.05,order,g2,g2,0.000398142345134523
fp16,42,V,0.05,order,g2,g3,-0.000230125555266587
fp16,42,V,0.05,order,g3,g1,7.8106669561412e-05
fp16,42,V,0.05,order,g3,g2,-0.000230125555266587
fp16,42,V,0.05,order,g3,g3,0.000160791095216031
fp16,42,V,0.1,head,T,T,0
fp16,42,V,0.1,head,T,A,0
fp16,42,V,0.1,head,T,V,0
fp16,42,V,0.1,head,T,TA,0
fp16,42,V,0.1,head,T,TV,0
fp16,42,V,0.1,head,T,AV,0
fp16,42,V,0.1,head,T,TAV,0
fp16,42,V,0.1,head,A,T,0
fp16,42,V,0.1,head,A,A,0
fp16,42,V,0.1,head,A,V,0
fp16,42,V,0.1,head,A,TA,0
fp16,42,V,0.1,head,A,TV,0
fp16,42,V,0.1,head,A,AV,0
fp16,42,V,0.1,head,A,TAV,0
fp16,42,V,0.1,head,V,T,0
fp16,42,V,0.1,head,V,A,0
fp16,42,V,0.1,head,V,V,0.000339549265832109
fp16,42,V,0.1,head,V,TA,0
fp16,42,V,0.1,head,V,TV,-1.61312247600319e-05
fp16,42,V,0.1,head,V,AV,3.19637855192778e-05
fp16,42,V,0.1,head,V,TAV,-1.13356660928543e-05
fp16,42,V,0.1,head,TA,T,0
fp16,42,V,0.1,head,TA,A,0
fp16,42,V,0.1,head,TA,V,0
fp16,42,V,0.1,head,TA,TA,0
fp16,42,V,0.1,head,TA,TV,0
fp16,42,V,0.1,head,TA,AV,0
fp16,42,V,0.1,head,TA,TAV,0
fp16,42,V,0.1,head,TV,T,0
fp16,42,V,0.1,head,TV,A,0
fp16,42,V,0.1,head,TV,V,-1.61312247600319e-05
fp16,42,V,0.1,head,TV,TA,0
fp16,42,V,0.1,head,TV,TV,0.000180767275693909
fp16,42,V,0.1,head,TV,AV,-1.56532789665302e-05
fp16,42,V,0.1,head,TV,TAV,-4.96335021575339e-06
fp16,42,V,0.1,head,AV,T,0
fp16,42,V,0.1,head,AV,A,0
fp16,42,V,0.1,head,AV,V,3.19637855192778e-05
fp16,42,V,0.1,head,AV,TA,0
fp16,42,V,0.1,head,AV,TV,-1.56532789665302e-05
fp16,42,V,0.1,head,AV,AV,0.000147622532195656
fp16,42,V,0.1,head,AV,TAV,-9.0088102090915e-06
fp16,42,V,0.1,head,TAV,T,0
fp16,42,V,0.1,head,TAV,A,0
fp16,42,V,0.1,head,TAV,V,-1.13356660928543e-05
fp16,42,V,0.1,head,TAV,TA,0
fp16,42,V,0.1,head,TAV,TV,-4.96335021575339e-06
fp16,42,V,0.1,head,TAV,AV,-9.0088102090915e-06
fp16,42,V,0.1,head,TAV,TAV,3.2376320014231e-05
fp16,42,V,0.1,order,g1,g1,0.000339549265832109
fp16,42,V,0.1,order,g1,g2,-0.000663265970904972
fp16,42,V,0.1,order,g1,g3,0.000312381038980009
fp16,42,V,0.1,order,g2,g1,-0.000663265970904972
fp16,42,V,0.1,order,g2,g2,0.00159195007024796
fp16,42,V,0.1,order,g2,g3,-0.000919984927582121
fp16,42,V,0.1,order,g3,g1,0.000312381038980009
fp16,42,V,0.1,order,g3,g2,-0.000919984927582121
fp16,42,V,0.1,order,g3,g3,0.000642616702948334
fp16,42,AV,0.01,head,T,T,0
fp16,42,AV,0.01,head,T,A,0
fp16,42,AV,0.01,head,T,V,0
fp16,42,AV,0.01,head,T,TA,0
fp16,42,AV,0.01,head,T,TV,0
fp16,42,AV,0.01,head,T,AV,0
fp16,42,AV,0.01,head,T,TAV,0
fp16,42,AV,0.01,head,A,T,0
fp16,42,AV,0.01,head,A,A,3.79696121907185e-06
fp16,42,AV,0.01,head,A,V,-2.44390573277154e-08
fp16,42,AV,0.01,head,A,TA,-5.25140282061828e-07
fp16,42,AV,0.01,head,A,TV,-3.056694869166e-08
fp16,42,AV,0.01,head,A,AV,3.38131999919129e-08
fp16,42,AV,0.01,head,A,TAV,-6.65671807588956e-08
fp16,42,AV,0.01,head,V,T,0
fp16,42,AV,0.01,head,V,A,-2.44390573277154e-08
fp16,42,AV,0.01,head,V,V,3.39549448737581e-06
fp16,42,AV,0.01,head,V,TA,-1.1902868263948e-09
fp16,42,AV,0.01,head,V,TV,-1.62254622577084e-07
fp16,42,AV,0.01,head,V,AV,3.58326546583486e-07
fp16,42,AV,0.01,head,V,TAV,-8.59146674000827e-08
fp16,42,AV,0.01,head,TA,T,0
fp16,42,AV,0.01,head,TA,A,-5.25140282061828e-07
fp16,42,AV,0.01,head,TA,V,-1.1902868263948e-09
fp16,42,AV,0.01,head,TA,TA,1.64196773790749e-06
fp16,42,AV,0.01,head,TA,TV,-5.89558153020128e-09
fp16,42,AV,0.01,head,TA,AV,-2.28897713055384e-07
fp16,42,AV,0.01,head,TA,TAV,-7.17963234837655e-08
fp16,42,AV,0.01,head,TV,T,0
fp16,42,AV,0.01,head,TV,A,-3.056694869166e-08
fp16,42,AV,0.01,head,TV,V,-1.62254622577084e-07
fp16,42,AV,0.01,head,TV,TA,-5.89558153020128e-09
fp16,42,AV,0.01,head,TV,TV,1.8098429338589e-06
fp16,42,AV,0.01,head,TV,AV,-1.25360173698618e-07
fp16,42,AV,0.01,head,TV,TAV,-5.30676014713884e-08
fp16,42,AV,0.01,head,AV,T,0
fp16,42,AV,0.01,head,AV,A,3.38131999919129e-08
fp16,42,AV,0.01,head,AV,V,3.58326546583486e-07
fp16,42,AV,0.01,head,AV,TA,-2.28897713055384e-07
fp16,42,AV,0.01,head,AV,TV,-1.25360173698618e-07
fp16,42,AV,0.01,head,AV,AV,3.04369187572678e-06
fp16,42,AV,0.01,head,AV,TAV,-1.26435541471959e-07
fp16,42,AV,0.01,head,TAV,T,0
fp16,42,AV,0.01,head,TAV,A,-6.65671807588956e-08
fp16,42,AV,0.01,head,TAV,V,-8.59146674000827e-08
fp16,42,AV,0.01,head,TAV,TA,-7.17963234837655e-08
fp16,42,AV,0.01,head,TAV,TV,-5.30676014713884e-08
fp16,42,AV,0.01,head,TAV,AV,-1.26435541471959e-07
fp16,42,AV,0.01,head,TAV,TAV,6.17633510729938e-07
fp16,42,AV,0.01,order,g1,g1,7.14357759179222e-06
fp16,42,AV,0.01,order,g1,g2,-1.4614167577166e-05
fp16,42,AV,0.01,order,g1,g3,7.31810813721481e-06
fp16,42,AV,0.01,order,g2,g1,-1.4614167577166e-05
fp16,42,AV,0.01,order,g2,g2,3.56575555524199e-05
fp16,42,AV,0.01,order,g2,g3,-2.09897237453631e-05
fp16,42,AV,0.01,order,g3,g1,7.31810813721481e-06
fp16,42,AV,0.01,order,g3,g2,-2.09897237453631e-05
fp16,42,AV,0.01,order,g3,g3,1.43880667371463e-05
fp16,42,AV,0.05,head,T,T,0
fp16,42,AV,0.05,head,T,A,0
fp16,42,AV,0.05,head,T,V,0
fp16,42,AV,0.05,head,T,TA,0
fp16,42,AV,0.05,head,T,TV,0
fp16,42,AV,0.05,head,T,AV,0
fp16,42,AV,0.05,head,T,TAV,0
fp16,42,AV,0.05,head,A,T,0
fp16,42,AV,0.05,head,A,A,9.4924065521882e-05
fp16,42,AV,0.05,head,A,V,-6.10934606058492e-07
fp16,42,AV,0.05,head,A,TA,-1.31197177352471e-05
fp16,42,AV,0.05,head,A,TV,-7.56083305543728e-07
fp16,42,AV,0.05,head,A,AV,8.50922084379178e-07
fp16,42,AV,0.05,head,A,TAV,-1.65532794229158e-06
fp16,42,AV,0.05,head,V,T,0
fp16,42,AV,0.05,head,V,A,-6.10934606058492e-07
fp16,42,AV,0.05,head,V,V,8.48873115800779e-05
fp16,42,AV,0.05,head,V,TA,-3.04161242525051e-08
fp16,42,AV,0.05,head,V,TV,-4.05143074573553e-06
fp16,42,AV,0.05,head,V,AV,8.96282952426665e-06
fp16,42,AV,0.05,head,V,TAV,-2.13833804237994e-06
fp16,42,AV,0.05,head,TA,T,0
fp16,42,AV,0.05,head,TA,A,-1.31197177352471e-05
fp16,42,AV,0.05,head,TA,V,-3.04161242525051e-08
fp16,42,AV,0.05,head,TA,TA,4.10302900372849e-05
fp16,42,AV,0.05,head,TA,TV,-1.53055652056278e-07
fp16,42,AV,0.05,head,TA,AV,-5.72040388892063e-06
fp16,42,AV,0.05,head,TA,TAV,-1.79271653011796e-06
fp16,42,AV,0.05,head,TV,T,0
fp16,42,AV,0.05,head,TV,A,-7.56083305543728e-07
fp16,42,AV,0.05,head,TV,V,-4.05143074573553e-06
fp16,42,AV,0.05,head,TV,TA,-1.53055652056278e-07
fp16,42,AV,0.05,head,TV,TV,4.52388892326115e-05
fp16,42,AV,0.05,head,TV,AV,-3.13849903571924e-06
fp16,42,AV,0.05,head,TV,TAV,-1.32931833616848e-06
fp16,42,AV,0.05,head,AV,T,0
fp16,42,AV,0.05,head,AV,A,8.50922084379178e-07
fp16,42,AV,0.05,head,AV,V,8.96282952426665e-06
fp16,42,AV,0.05,head,AV,TA,-5.72040388892063e-06
fp16,42,AV,0.05,head,AV,TV,-3.13849903571924e-06
fp16,42,AV,0.05,head,AV,AV,7.60524051247971e-05
fp16,42,AV,0.05,head,AV,TAV,-3.15547280813662e-06
fp16,42,AV,0.05,head,TAV,T,0
fp16,42,AV,0.05,head,TAV,A,-1.65532794229158e-06
fp16,42,AV,0.05,head,TAV,V,-2.13833804237994e-06
fp16,42,AV,0.05,head,TAV,TA,-1.79271653011796e-06
fp16,42,AV,0.05,head,TAV,TV,-1.32931833616848e-06
fp16,42,AV,0.05,head,TAV,AV,-3.15547280813662e-06
fp16,42,AV,0.05,head,TAV,TAV,1.54186690093067e-05
fp16,42,AV,0.05,order,g1,g1,0.000178589507889843
fp16,42,AV,0.05,order,g1,g2,-0.000365322912081819
fp16,42,AV,0.05,order,g1,g3,0.000182939738207304
fp16,42,AV,0.05,order,g2,g1,-0.000365322912081819
fp16,42,AV,0.05,order,g2,g2,0.000891231284009205
fp16,42,AV,0.05,order,g2,g3,-0.000524598547632466
fp16,42,AV,0.05,order,g3,g1,0.000182939738207304
fp16,42,AV,0.05,order,g3,g2,-0.000524598547632466
fp16,42,AV,0.05,order,g3,g3,0.00035956132012422
fp16,42,AV,0.1,head,T,T,0
fp16,42,AV,0.1,head,T,A,0
fp16,42,AV,0.1,head,T,V,0
fp16,42,AV,0.1,head,T,TA,0
fp16,42,AV,0.1,head,T,TV,0
fp16,42,AV,0.1,head,T,AV,0
fp16,42,AV,0.1,head,T,TAV,0
fp16,42,AV,0.1,head,A,T,0
fp16,42,AV,0.1,head,A,A,0.000379696255556287
fp16,42,AV,0.1,head,A,V,-2.44370343949432e-06
fp16,42,AV,0.1,head,A,TA,-5.23892162472182e-05
fp16,42,AV,0.1,head,A,TV,-2.98277809213053e-06
fp16,42,AV,0.1,head,A,AV,3.47642889737137e-06
fp16,42,AV,0.1,head,A,TAV,-6.58308850290497e-06
fp16,42,AV,0.1,head,V,T,0
fp16,42,AV,0.1,head,V,A,-2.44370343949432e-06
fp16,42,AV,0.1,head,V,V,0.000339549265832109
fp16,42,AV,0.1,head,V,TA,-1.23303894888753e-07
fp16,42,AV,0.1,head,V,TV,-1.61312247600319e-05
fp16,42,AV,0.1,head,V,AV,3.58691097420222e-05
fp16,42,AV,0.1,head,V,TAV,-8.50172063355974e-06
fp16,42,AV,0.1,head,TA,T,0
fp16,42,AV,0.1,head,TA,A,-5.23892162472182e-05
fp16,42,AV,0.1,head,TA,V,-1.23303894888753e-07
fp16,42,AV,0.1,head,TA,TA,0.000163898822558017
fp16,42,AV,0.1,head,TA,TV,-6.34168487205246e-07
fp16,42,AV,0.1,head,TA,AV,-2.28441010188764e-05
fp16,42,AV,0.1,head,TA,TAV,-7.15400368979516e-06
fp16,42,AV,0.1,head,TV,T,0
fp16,42,AV,0.1,head,TV,A,-2.98277809213053e-06
fp16,42,AV,0.1,head,TV,V,-1.61312247600319e-05
fp16,42,AV,0.1,head,TV,TA,-6.34168487205246e-07
fp16,42,AV,0.1,head,TV,TV,0.000180767275693909
fp16,42,AV,0.1,head,TV,AV,-1.25476738020292e-05
fp16,42,AV,0.1,head,TV,TAV,-5.33003681275012e-06
fp16,42,AV,0.1,head,AV,T,0
fp16,42,AV,0.1,head,AV,A,3.47642889737137e-06
fp16,42,AV,0.1,head,AV,V,3.58691097420222e-05
fp16,42,AV,0.1,head,AV,TA,-2.28441010188764e-05
fp16,42,AV,0.1,head,AV,TV,-1.25476738020292e-05
fp16,42,AV,0.1,head,AV,AV,0.00030369003428347
fp16,42,AV,0.1,head,AV,TAV,-1.25532832263856e-05
fp16,42,AV,0.1,head,TAV,T,0
fp16,42,AV,0.1,head,TAV,A,-6.58308850290497e-06
fp16,42,AV,0.1,head,TAV,V,-8.50172063355974e-06
fp16,42,AV,0.1,head,TAV,TA,-7.15400368979516e-06
fp16,42,AV,0.1,head,TAV,TV,-5.33003681275012e-06
fp16,42,AV,0.1,head,TAV,AV,-1.25532832263856e-05
fp16,42,AV,0.1,head,TAV,TAV,6.14999521253727e-05
fp16,42,AV,0.1,order,g1,g1,0.000714358114509408
fp16,42,AV,0.1,order,g1,g2,-0.00146099721337369
fp16,42,AV,0.1,order,g1,g3,0.000731554289727819
fp16,42,AV,0.1,order,g2,g1,-0.00146099721337369
fp16,42,AV,0.1,order,g2,g2,0.00356286064137631
fp16,42,AV,0.1,order,g2,g3,-0.00209673113345862
fp16,42,AV,0.1,order,g3,g1,0.000731554289727819
fp16,42,AV,0.1,order,g3,g2,-0.00209673113345862
fp16,42,AV,0.1,order,g3,g3,0.00143662931044864
fp16,42,TAV,0.01,head,T,T,2.43356238121696e-06
fp16,42,TAV,0.01,head,T,A,1.54369094955878e-09
fp16,42,TAV,0.01,head,T,V,6.44407600920449e-08
fp16,42,TAV,0.01,head,T,TA,1.15165308796853e-09
fp16,42,TAV,0.01,head,T,TV,-4.92387694315237e-08
fp16,42,TAV,0.01,head,T,AV,7.7643956504713e-09
fp16,42,TAV,0.01,head,T,TAV,3.09776845559114e-08
fp16,42,TAV,0.01,head,A,T,1.54369094955878e-09
fp16,42,TAV,0.01,head,A,A,3.79696121907185e-06
fp16,42,TAV,0.01,head,A,V,-2.44390573277154e-08
fp16,42,TAV,0.01,head,A,TA,-5.2276184965792e-07
fp16,42,TAV,0.01,head,A,TV,-5.29604150785786e-08
fp16,42,TAV,0.01,head,A,AV,3.38131999919129e-08
fp16,42,TAV,0.01,head,A,TAV,-6.43614385863325e-08
fp16,42,TAV,0.01,head,V,T,6.44407600920449e-08
fp16,42,TAV,0.01,head,V,A,-2.44390573277154e-08
fp16,42,TAV,0.01,head,V,V,3.39549448737581e-06
fp16,42,TAV,0.01,head,V,TA,-7.54896552371696e-09
fp16,42,TAV,0.01,head,V,TV,-1.6137461964826e-07
fp16,42,TAV,0.01,head,V,AV,3.58326546583486e-07
fp16,42,TAV,0.01,head,V,TAV,-8.17479804626481e-08
fp16,42,TAV,0.01,head,TA,T,1.15165308796853e-09
fp16,42,TAV,0.01,head,TA,A,-5.2276184965792e-07
fp16,42,TAV,0.01,head,TA,V,-7.54896552371696e-09
fp16,42,TAV,0.01,head,TA,TA,2.64453787140564e-06
fp16,42,TAV,0.01,head,TA,TV,-1.89914550721448e-07
fp16,42,TAV,0.01,head,TA,AV,-2.16148584742446e-07
fp16,42,TAV,0.01,head,TA,TAV,-3.26800851931613e-08
fp16,42,TAV,0.01,head,TV,T,-4.92387694315237e-08
fp16,42,TAV,0.01,head,TV,A,-5.29604150785786e-08
fp16,42,TAV,0.01,head,TV,V,-1.6137461964826e-07
fp16,42,TAV,0.01,head,TV,TA,-1.89914550721448e-07
fp16,42,TAV,0.01,head,TV,TV,3.30325776814595e-06
fp16,42,TAV,0.01,head,TV,AV,-1.29510339581699e-07
fp16,42,TAV,0.01,head,TV,TAV,-1.4799842662648e-07
fp16,42,TAV,0.01,head,AV,T,7.7643956504713e-09
fp16,42,TAV,0.01,head,AV,A,3.38131999919129e-08
fp16,42,TAV,0.01,head,AV,V,3.58326546583486e-07
fp16,42,TAV,0.01,head,AV,TA,-2.16148584742446e-07
fp16,42,TAV,0.01,head,AV,TV,-1.29510339581699e-07
fp16,42,TAV,0.01,head,AV,AV,3.04369187572678e-06
fp16,42,TAV,0.01,head,AV,TAV,-1.26588899942338e-07
fp16,42,TAV,0.01,head,TAV,T,3.09776845559114e-08
fp16,42,TAV,0.01,head,TAV,A,-6.43614385863325e-08
fp16,42,TAV,0.01,head,TAV,V,-8.17479804626481e-08
fp16,42,TAV,0.01,head,TAV,TA,-3.26800851931613e-08
fp16,42,TAV,0.01,head,TAV,TV,-1.4799842662648e-07
fp16,42,TAV,0.01,head,TAV,AV,-1.26588899942338e-07
fp16,42,TAV,0.01,head,TAV,TAV,8.78290751379947e-07
fp16,42,TAV,0.01,order,g1,g1,9.70910887509239e-06
fp16,42,TAV,0.01,order,g1,g2,-1.98110465742109e-05
fp16,42,TAV,0.01,order,g1,g3,9.98680596462548e-06
fp16,42,TAV,0.01,order,g2,g1,-1.98110465742109e-05
fp16,42,TAV,0.01,order,g2,g2,4.83280913616614e-05
fp16,42,TAV,0.01,order,g2,g3,-2.85940487302263e-05
fp16,42,TAV,0.01,order,g3,g1,9.98680596462548e-06
fp16,42,TAV,0.01,order,g3,g2,-2.85940487302263e-05
fp16,42,TAV,0.01,order,g3,g3,1.96776691942497e-05
fp16,42,TAV,0.05,head,T,T,6.08389310355533e-05
fp16,42,TAV,0.05,head,T,A,3.85726504875832e-08
fp16,42,TAV,0.05,head,T,V,1.61098168211973e-06
fp16,42,TAV,0.05,head,T,TA,3.07701304381849e-08
fp16,42,TAV,0.05,head,T,TV,-1.22821295118609e-06
fp16,42,TAV,0.05,head,T,AV,1.94865467129028e-07
fp16,42,TAV,0.05,head,T,TAV,7.67017114723782e-07
fp16,42,TAV,0.05,head,A,T,3.85726504875832e-08
fp16,42,TAV,0.05,head,A,A,9.4924065521882e-05
fp16,42,TAV,0.05,head,A,V,-6.10934606058492e-07
fp16,42,TAV,0.05,head,A,TA,-1.30464965911395e-05
fp16,42,TAV,0.05,head,A,TV,-1.30861606188904e-06
fp16,42,TAV,0.05,head,A,AV,8.50922084379178e-07
fp16,42,TAV,0.05,head,A,TAV,-1.59644018267456e-06
fp16,42,TAV,0.05,head,V,T,1.61098168211973e-06
fp16,42,TAV,0.05,head,V,A,-6.10934606058492e-07
fp16,42,TAV,0.05,head,V,V,8.48873115800779e-05
fp16,42,TAV,0.05,head,V,TA,-1.88559379709289e-07
fp16,42,TAV,0.05,head,V,TV,-4.02005668872863e-06
fp16,42,TAV,0.05,head,V,AV,8.96282952426665e-06
fp16,42,TAV,0.05,head,V,TAV,-2.03317366953991e-06
fp16,42,TAV,0.05,head,TA,T,3.07701304381849e-08
fp16,42,TAV,0.05,head,TA,A,-1.30464965911395e-05
fp16,42,TAV,0.05,head,TA,V,-1.88559379709289e-07
fp16,42,TAV,0.05,head,TA,TA,6.60918989576511e-05
fp16,42,TAV,0.05,head,TA,TV,-4.76072752140593e-06
fp16,42,TAV,0.05,head,TA,AV,-5.39950582458453e-06
fp16,42,TAV,0.05,head,TA,TAV,-8.21991751148635e-07
fp16,42,TAV,0.05,head,TV,T,-1.22821295118609e-06
fp16,42,TAV,0.05,head,TV,A,-1.30861606188904e-06
fp16,42,TAV,0.05,head,TV,V,-4.02005668872863e-06
fp16,42,TAV,0.05,head,TV,TA,-4.76072752140593e-06
fp16,42,TAV,0.05,head,TV,TV,8.25603920849078e-05
fp16,42,TAV,0.05,head,TV,AV,-3.2373466837833e-06
fp16,42,TAV,0.05,head,TV,TAV,-3.70242950954348e-06
fp16,42,TAV,0.05,head,AV,T,1.94865467129028e-07
fp16,42,TAV,0.05,head,AV,A,8.50922084379178e-07
fp16,42,TAV,0.05,head,AV,V,8.96282952426665e-06
fp16,42,TAV,0.05,head,AV,TA,-5.39950582458453e-06
fp16,42,TAV,0.05,head,AV,TV,-3.2373466837833e-06
fp16,42,TAV,0.05,head,AV,AV,7.60524051247971e-05
fp16,42,TAV,0.05,head,AV,TAV,-3.15874649736175e-06
fp16,42,TAV,0.05,head,TAV,T,7.67017114723782e-07
fp16,42,TAV,0.05,head,TAV,A,-1.59644018267456e-06
fp16,42,TAV,0.05,head,TAV,V,-2.03317366953991e-06
fp16,42,TAV,0.05,head,TAV,TA,-8.21991751148635e-07
fp16,42,TAV,0.05,head,TAV,TV,-3.70242950954348e-06
fp16,42,TAV,0.05,head,TAV,AV,-3.15874649736175e-06
fp16,42,TAV,0.05,head,TAV,TAV,2.19348947381059e-05
fp16,42,TAV,0.05,order,g1,g1,0.000242727547590611
fp16,42,TAV,0.05,order,g1,g2,-0.000495207649647661
fp16,42,TAV,0.05,order,g1,g3,0.00024961750531956
fp16,42,TAV,0.05,order,g2,g1,-0.000495207649647661
fp16,42,TAV,0.05,order,g2,g2,0.00120782994433601
fp16,42,TAV,0.05,order,g2,g3,-0.000714580268971421
fp16,42,TAV,0.05,order,g3,g1,0.00024961750531956
fp16,42,TAV,0.05,order,g3,g2,-0.000714580268971421
fp16,42,TAV,0.05,order,g3,g3,0.000491718229410531
fp16,42,TAV,0.1,head,T,T,0.000243355711100652
fp16,42,TAV,0.1,head,T,A,1.54355793110189e-07
fp16,42,TAV,0.1,head,T,V,6.44398177856843e-06
fp16,42,TAV,0.1,head,T,TA,1.35270662825146e-07
fp16,42,TAV,0.1,head,T,TV,-4.89796782659821e-06
fp16,42,TAV,0.1,head,T,AV,7.83045757778692e-07
fp16,42,TAV,0.1,head,T,TAV,3.0398496743063e-06
fp16,42,TAV,0.1,head,A,T,1.54355793110189e-07
fp16,42,TAV,0.1,head,A,A,0.000379696255556287
fp16,42,TAV,0.1,head,A,V,-2.44370343949432e-06
fp16,42,TAV,0.1,head,A,TA,-5.20325237459576e-05
fp16,42,TAV,0.1,head,A,TV,-5.15857932181239e-06
fp16,42,TAV,0.1,head,A,AV,3.47642889737137e-06
fp16,42,TAV,0.1,head,A,TAV,-6.3337306453295e-06
fp16,42,TAV,0.1,head,V,T,6.44398177856843e-06
fp16,42,TAV,0.1,head,V,A,-2.44370343949432e-06
fp16,42,TAV,0.1,head,V,V,0.000339549265832109
fp16,42,TAV,0.1,head,V,TA,-7.49049393381458e-07
fp16,42,TAV,0.1,head,V,TV,-1.59486988566562e-05
fp16,42,TAV,0.1,head,V,AV,3.58691097420222e-05
fp16,42,TAV,0.1,head,V,TAV,-8.07430593278772e-06
fp16,42,TAV,0.1,head,TA,T,1.35270662825146e-07
fp16,42,TAV,0.1,head,TA,A,-5.20325237459576e-05
fp16,42,TAV,0.1,head,TA,V,-7.49049393381458e-07
fp16,42,TAV,0.1,head,TA,TA,0.000264115283869609
fp16,42,TAV,0.1,head,TA,TV,-1.9078498549124e-05
fp16,42,TAV,0.1,head,TA,AV,-2.15524330071312e-05
fp16,42,TAV,0.1,head,TA,TAV,-3.31708995407583e-06
fp16,42,TAV,0.1,head,TV,T,-4.89796782659821e-06
fp16,42,TAV,0.1,head,TV,A,-5.15857932181239e-06
fp16,42,TAV,0.1,head,TV,V,-1.59486988566562e-05
fp16,42,TAV,0.1,head,TV,TA,-1.9078498549124e-05
fp16,42,TAV,0.1,head,TV,TV,0.00032982768038693
fp16,42,TAV,0.1,head,TV,AV,-1.29106179699387e-05
fp16,42,TAV,0.1,head,TV,TAV,-1.4787376042825e-05
fp16,42,TAV,0.1,head,AV,T,7.83045757778692e-07
fp16,42,TAV,0.1,head,AV,A,3.47642889737137e-06
fp16,42,TAV,0.1,head,AV,V,3.58691097420222e-05
fp16,42,TAV,0.1,head,AV,TA,-2.15524330071312e-05
fp16,42,TAV,0.1,head,AV,TV,-1.29106179699387e-05
fp16,42,TAV,0.1,head,AV,AV,0.00030369003428347
fp16,42,TAV,0.1,head,AV,TAV,-1.25590809609311e-05
fp16,42,TAV,0.1,head,TAV,T,3.0398496743063e-06
fp16,42,TAV,0.1,head,TAV,A,-6.3337306453295e-06
fp16,42,TAV,0.1,head,TAV,V,-8.07430593278772e-06
fp16,42,TAV,0.1,head,TAV,TA,-3.31708995407583e-06
fp16,42,TAV,0.1,head,TAV,TV,-1.4787376042825e-05
fp16,42,TAV,0.1,head,TAV,AV,-1.25590809609311e-05
fp16,42,TAV,0.1,head,TAV,TAV,8.75542907211354e-05
fp16,42,TAV,0.1,order,g1,g1,0.000970910500753417
fp16,42,TAV,0.1,order,g1,g2,-0.00198034396559124
fp16,42,TAV,0.1,order,g1,g3,0.000998065277934014
fp16,42,TAV,0.1,order,g2,g1,-0.00198034396559124
fp16,42,TAV,0.1,order,g2,g2,0.00482828375883892
fp16,42,TAV,0.1,order,g2,g3,-0.00285586696639789
fp16,42,TAV,0.1,order,g3,g1,0.000998065277934014
fp16,42,TAV,0.1,order,g3,g2,-0.00285586696639789
fp16,42,TAV,0.1,order,g3,g3,0.00196465133923903
fp16,93,T,0.01,head,T,T,2.43191796403417e-06
fp16,93,T,0.01,head,T,A,0
fp16,93,T,0.01,head,T,V,0
fp16,93,T,0.01,head,T,TA,-1.9833243605302e-07
fp16,93,T,0.01,head,T,TV,-2.47535319996662e-07
fp16,93,T,0.01,head,T,AV,0
fp16,93,T,0.01,head,T,TAV,5.43755931048933e-08
fp16,93,T,0.01,head,A,T,0
fp16,93,T,0.01,head,A,A,0
fp16,93,T,0.01,head,A,V,0
fp16,93,T,0.01,head,A,TA,0
fp16,93,T,0.01,head,A,TV,0
fp16,93,T,0.01,head,A,AV,0
fp16,93,T,0.01,head,A,TAV,0
fp16,93,T,0.01,head,V,T,0
fp16,93,T,0.01,head,V,A,0
fp16,93,T,0.01,head,V,V,0
fp16,93,T,0.01,head,V,TA,0
fp16,93,T,0.01,head,V,TV,0
fp16,93,T,0.01,head,V,AV,0
fp16,93,T,0.01,head,V,TAV,0
fp16,93,T,0.01,head,TA,T,-1.9833243605302e-07
fp16,93,T,0.01,head,TA,A,0
fp16,93,T,0.01,head,TA,V,0
fp16,93,T,0.01,head,TA,TA,1.00006067120479e-06
fp16,93,T,0.01,head,TA,TV,-2.02565428768843e-10
fp16,93,T,0.01,head,TA,AV,0
fp16,93,T,0.01,head,TA,TAV,-6.30653105245426e-08
fp16,93,T,0.01,head,TV,T,-2.47535319996662e-07
fp16,93,T,0.01,head,TV,A,0
fp16,93,T,0.01,head,TV,V,0
fp16,93,T,0.01,head,TV,TA,-2.02565428768843e-10
fp16,93,T,0.01,head,TV,TV,1.27595365067172e-06
fp16,93,T,0.01,head,TV,AV,0
fp16,93,T,0.01,head,TV,TAV,-8.46935730916212e-08
fp16,93,T,0.01,head,AV,T,0
fp16,93,T,0.01,head,AV,A,0
fp16,93,T,0.01,head,AV,V,0
fp16,93,T,0.01,head,AV,TA,0
fp16,93,T,0.01,head,AV,TV,0
fp16,93,T,0.01,head,AV,AV,0
fp16,93,T,0.01,head,AV,TAV,0
fp16,93,T,0.01,head,TAV,T,5.43755931048933e-08
fp16,93,T,0.01,head,TAV,A,0
fp16,93,T,0.01,head,TAV,V,0
fp16,93,T,0.01,head,TAV,TA,-6.30653105245426e-08
fp16,93,T,0.01,head,TAV,TV,-8.46935730916212e-08
fp16,93,T,0.01,head,TAV,AV,0
fp16,93,T,0.01,head,TAV,TAV,2.88925899190885e-07
fp16,93,T,0.01,order,g1,g1,2.43191796403417e-06
fp16,93,T,0.01,order,g1,g2,-5.30970368411802e-06
fp16,93,T,0.01,order,g1,g3,2.93216131318875e-06
fp16,93,T,0.01,order,g2,g1,-5.30970368411802e-06
fp16,93,T,0.01,order,g2,g2,1.37867520713544e-05
fp16,93,T,0.01,order,g2,g3,-8.73355845706231e-06
fp16,93,T,0.01,order,g3,g1,2.93216131318875e-06
fp16,93,T,0.01,order,g3,g2,-8.73355845706231e-06
fp16,93,T,0.01,order,g3,g3,6.2924575197855e-06
fp16,93,T,0.05,head,T,T,6.07978929944068e-05
fp16,93,T,0.05,head,T,A,0
fp16,93,T,0.05,head,T,V,0
fp16,93,T,0.05,head,T,TA,-4.9593596728501e-06
fp16,93,T,0.05,head,T,TV,-6.18858896849123e-06
fp16,93,T,0.05,head,T,AV,0
fp16,93,T,0.05,head,T,TAV,1.36141509472762e-06
fp16,93,T,0.05,head,A,T,0
fp16,93,T,0.05,head,A,A,0
fp16,93,T,0.05,head,A,V,0
fp16,93,T,0.05,head,A,TA,0
fp16,93,T,0.05,head,A,TV,0
fp16,93,T,0.05,head,A,AV,0
fp16,93,T,0.05,head,A,TAV,0
fp16,93,T,0.05,head,V,T,0
fp16,93,T,0.05,head,V,A,0
fp16,93,T,0.05,head,V,V,0
fp16,93,T,0.05,head,V,TA,0
fp16,93,T,0.05,head,V,TV,0
fp16,93,T,0.05,head,V,AV,0
fp16,93,T,0.05,head,V,TAV,0
fp16,93,T,0.05,head,TA,T,-4.9593596728501e-06
fp16,93,T,0.05,head,TA,A,0
fp16,93,T,0.05,head,TA,V,0
fp16,93,T,0.05,head,TA,TA,2.50003415328921e-05
fp16,93,T,0.05,head,TA,TV,-6.32969652894337e-09
fp16,93,T,0.05,head,TA,AV,0
fp16,93,T,0.05,head,TA,TAV,-1.57730170972455e-06
fp16,93,T,0.05,head,TV,T,-6.18858896849123e-06
fp16,93,T,0.05,head,TV,A,0
fp16,93,T,0.05,head,TV,V,0
fp16,93,T,0.05,head,TV,TA,-6.32969652894337e-09
fp16,93,T,0.05,head,TV,TV,3.19002197396769e-05
fp16,93,T,0.05,head,TV,AV,0
fp16,93,T,0.05,head,TV,TAV,-2.11570113114599e-06
fp16,93,T,0.05,head,AV,T,0
fp16,93,T,0.05,head,AV,A,0
fp16,93,T,0.05,head,AV,V,0
fp16,93,T,0.05,head,AV,TA,0
fp16,93,T,0.05,head,AV,TV,0
fp16,93,T,0.05,head,AV,AV,0
fp16,93,T,0.05,head,AV,TAV,0
fp16,93,T,0.05,head,TAV,T,1.36141509472762e-06
fp16,93,T,0.05,head,TAV,A,0
fp16,93,T,0.05,head,TAV,V,0
fp16,93,T,0.05,head,TAV,TA,-1.57730170972455e-06
fp16,93,T,0.05,head,TAV,TV,-2.11570113114599e-06
fp16,93,T,0.05,head,TAV,AV,0
fp16,93,T,0.05,head,TAV,TAV,7.22371892416287e-06
fp16,93,T,0.05,order,g1,g1,6.07978929944068e-05
fp16,93,T,0.05,order,g1,g2,-0.000132743734630155
fp16,93,T,0.05,order,g1,g3,7.33072567304758e-05
fp16,93,T,0.05,order,g2,g1,-0.000132743734630155
fp16,93,T,0.05,order,g2,g2,0.000344671268422504
fp16,93,T,0.05,order,g2,g3,-0.000218343366822675
fp16,93,T,0.05,order,g3,g1,7.33072567304758e-05
fp16,93,T,0.05,order,g3,g2,-0.000218343366822675
fp16,93,T,0.05,order,g3,g3,0.00015731424695196
fp16,93,T,0.1,head,T,T,0.000243191572047089
fp16,93,T,0.1,head,T,A,0
fp16,93,T,0.1,head,T,V,0
fp16,93,T,0.1,head,T,TA,-1.98354210069825e-05
fp16,93,T,0.1,head,T,TV,-2.47465423038746e-05
fp16,93,T,0.1,head,T,AV,0
fp16,93,T,0.1,head,T,TAV,5.46807235447607e-06
fp16,93,T,0.1,head,A,T,0
fp16,93,T,0.1,head,A,A,0
fp16,93,T,0.1,head,A,V,0
fp16,93,T,0.1,head,A,TA,0
fp16,93,T,0.1,head,A,TV,0
fp16,93,T,0.1,head,A,AV,0
fp16,93,T,0.1,head,A,TAV,0
fp16,93,T,0.1,head,V,T,0
fp16,93,T,0.1,head,V,A,0
fp16,93,T,0.1,head,V,V,0
fp16,93,T,0.1,head,V,TA,0
fp16,93,T,0.1,head,V,TV,0
fp16,93,T,0.1,head,V,AV,0
fp16,93,T,0.1,head,V,TAV,0
fp16,93,T,0.1,head,TA,T,-1.98354210069825e-05
fp16,93,T,0.1,head,TA,A,0
fp16,93,T,0.1,head,TA,V,0
fp16,93,T,0.1,head,TA,TA,9.99659658295696e-05
fp16,93,T,0.1,head,TA,TV,-1.51727841015428e-08
fp16,93,T,0.1,head,TA,AV,0
fp16,93,T,0.1,head,TA,TAV,-6.3048556733105e-06
fp16,93,T,0.1,head,TV,T,-2.47465423038746e-05
fp16,93,T,0.1,head,TV,A,0
fp16,93,T,0.1,head,TV,V,0
fp16,93,T,0.1,head,TV,TA,-1.51727841015428e-08
fp16,93,T,0.1,head,TV,TV,0.000127614613663913
fp16,93,T,0.1,head,TV,AV,0
fp16,93,T,0.1,head,TV,TAV,-8.45610996454857e-06
fp16,93,T,0.1,head,AV,T,0
fp16,93,T,0.1,head,AV,A,0
fp16,93,T,0.1,head,AV,V,0
fp16,93,T,0.1,head,AV,TA,0
fp16,93,T,0.1,head,AV,TV,0
fp16,93,T,0.1,head,AV,AV,0
fp16,93,T,0.1,head,AV,TAV,0
fp16,93,T,0.1,head,TAV,T,5.46807235447607e-06
fp16,93,T,0.1,head,TAV,A,0
fp16,93,T,0.1,head,TAV,V,0
fp16,93,T,0.1,head,TAV,TA,-6.3048556733105e-06
fp16,93,T,0.1,head,TAV,TV,-8.45610996454857e-06
fp16,93,T,0.1,head,TAV,AV,0
fp16,93,T,0.1,head,TAV,TAV,2.88993866052386e-05
fp16,93,T,0.1,order,g1,g1,0.000243191572047089
fp16,93,T,0.1,order,g1,g2,-0.000530965107405035
fp16,93,T,0.1,order,g1,g3,0.000293241607712422
fp16,93,T,0.1,order,g2,g1,-0.000530965107405035
fp16,93,T,0.1,order,g2,g2,0.00137864437535706
fp16,93,T,0.1,order,g2,g3,-0.000873376378298839
fp16,93,T,0.1,order,g3,g1,0.000293241607712422
fp16,93,T,0.1,order,g3,g2,-0.000873376378298839
fp16,93,T,0.1,order,g3,g3,0.000629263195183991
fp16,93,A,0.01,head,T,T,0
fp16,93,A,0.01,head,T,A,0
fp16,93,A,0.01,head,T,V,0
fp16,93,A,0.01,head,T,TA,0
fp16,93,A,0.01,head,T,TV,0
fp16,93,A,0.01,head,T,AV,0
fp16,93,A,0.01,head,T,TAV,0
fp16,93,A,0.01,head,A,T,0
fp16,93,A,0.01,head,A,A,4.00651271578587e-06
fp16,93,A,0.01,head,A,V,0
fp16,93,A,0.01,head,A,TA,-5.87517488386658e-08
fp16,93,A,0.01,head,A,TV,0
fp16,93,A,0.01,head,A,AV,3.95475646008268e-08
fp16,93,A,0.01,head,A,TAV,-6.69568588346445e-08
fp16,93,A,0.01,head,V,T,0
fp16,93,A,0.01,head,V,A,0
fp16,93,A,0.01,head,V,V,0
fp16,93,A,0.01,head,V,TA,0
fp16,93,A,0.01,head,V,TV,0
fp16,93,A,0.01,head,V,AV,0
fp16,93,A,0.01,head,V,TAV,0
fp16,93,A,0.01,head,TA,T,0
fp16,93,A,0.01,head,TA,A,-5.87517488386658e-08
fp16,93,A,0.01,head,TA,V,0
fp16,93,A,0.01,head,TA,TA,1.28222925668652e-06
fp16,93,A,0.01,head,TA,TV,0
fp16,93,A,0.01,head,TA,AV,-1.64590754153908e-07
fp16,93,A,0.01,head,TA,TAV,6.54151985098947e-08
fp16,93,A,0.01,head,TV,T,0
fp16,93,A,0.01,head,TV,A,0
fp16,93,A,0.01,head,TV,V,0
fp16,93,A,0.01,head,TV,TA,0
fp16,93,A,0.01,head,TV,TV,0
fp16,93,A,0.01,head,TV,AV,0
fp16,93,A,0.01,head,TV,TAV,0
fp16,93,A,0.01,head,AV,T,0
fp16,93,A,0.01,head,AV,A,3.95475646008268e-08
fp16,93,A,0.01,head,AV,V,0
fp16,93,A,0.01,head,AV,TA,-1.64590754153908e-07
fp16,93,A,0.01,head,AV,TV,0
fp16,93,A,0.01,head,AV,AV,2.13811188439181e-06
fp16,93,A,0.01,head,AV,TAV,-2.98423516875686e-07
fp16,93,A,0.01,head,TAV,T,0
fp16,93,A,0.01,head,TAV,A,-6.69568588346445e-08
fp16,93,A,0.01,head,TAV,V,0
fp16,93,A,0.01,head,TAV,TA,6.54151985098947e-08
fp16,93,A,0.01,head,TAV,TV,0
fp16,93,A,0.01,head,TAV,AV,-2.98423516875686e-07
fp16,93,A,0.01,head,TAV,TAV,4.39079379228331e-07
fp16,93,A,0.01,order,g1,g1,4.00651271578587e-06
fp16,93,A,0.01,order,g1,g2,-8.03222961580957e-06
fp16,93,A,0.01,order,g1,g3,3.95876004118906e-06
fp16,93,A,0.01,order,g2,g1,-8.03222961580957e-06
fp16,93,A,0.01,order,g2,g2,1.91940272328653e-05
fp16,93,A,0.01,order,g2,g3,-1.12608922177523e-05
fp16,93,A,0.01,order,g3,g1,3.95876004118906e-06
fp16,93,A,0.01,order,g3,g2,-1.12608922177523e-05
fp16,93,A,0.01,order,g3,g3,7.90726301532268e-06
fp16,93,A,0.05,head,T,T,0
fp16,93,A,0.05,head,T,A,0
fp16,93,A,0.05,head,T,V,0
fp16,93,A,0.05,head,T,TA,0
fp16,93,A,0.05,head,T,TV,0
fp16,93,A,0.05,head,T,AV,0
fp16,93,A,0.05,head,T,TAV,0
fp16,93,A,0.05,head,A,T,0
fp16,93,A,0.05,head,A,A,0.000100162763110608
fp16,93,A,0.05,head,A,V,0
fp16,93,A,0.05,head,A,TA,-1.45356889772938e-06
fp16,93,A,0.05,head,A,TV,0
fp16,93,A,0.05,head,A,AV,9.93670475695847e-07
fp16,93,A,0.05,head,A,TAV,-1.66815202319278e-06
fp16,93,A,0.05,head,V,T,0
fp16,93,A,0.05,head,V,A,0
fp16,93,A,0.05,head,V,V,0
fp16,93,A,0.05,head,V,TA,0
fp16,93,A,0.05,head,V,TV,0
fp16,93,A,0.05,head,V,AV,0
fp16,93,A,0.05,head,V,TAV,0
fp16,93,A,0.05,head,TA,T,0
fp16,93,A,0.05,head,TA,A,-1.45356889772938e-06
fp16,93,A,0.05,head,TA,V,0
fp16,93,A,0.05,head,TA,TA,3.20363607204891e-05
fp16,93,A,0.05,head,TA,TV,0
fp16,93,A,0.05,head,TA,AV,-4.10859849832008e-06
fp16,93,A,0.05,head,TA,TAV,1.63221423504747e-06
fp16,93,A,0.05,head,TV,T,0
fp16,93,A,0.05,head,TV,A,0
fp16,93,A,0.05,head,TV,V,0
fp16,93,A,0.05,head,TV,TA,0
fp16,93,A,0.05,head,TV,TV,0
fp16,93,A,0.05,head,TV,AV,0
fp16,93,A,0.05,head,TV,TAV,0
fp16,93,A,0.05,head,AV,T,0
fp16,93,A,0.05,head,AV,A,9.93670475695847e-07
fp16,93,A,0.05,head,AV,V,0
fp16,93,A,0.05,head,AV,TA,-4.10859849832008e-06
fp16,93,A,0.05,head,AV,TV,0
fp16,93,A,0.05,head,AV,AV,5.34403722695961e-05
fp16,93,A,0.05,head,AV,TAV,-7.46194298778275e-06
fp16,93,A,0.05,head,TAV,T,0
fp16,93,A,0.05,head,TAV,A,-1.66815202319278e-06
fp16,93,A,0.05,head,TAV,V,0
fp16,93,A,0.05,head,TAV,TA,1.63221423504747e-06
fp16,93,A,0.05,head,TAV,TV,0
fp16,93,A,0.05,head,TAV,AV,-7.46194298778275e-06
fp16,93,A,0.05,head,TAV,TAV,1.09723267595481e-05
fp16,93,A,0.05,order,g1,g1,0.000100162763110608
fp16,93,A,0.05,order,g1,g2,-0.00020078542464325
fp16,93,A,0.05,order,g1,g3,9.89545095094489e-05
fp16,93,A,0.05,order,g2,g1,-0.00020078542464325
fp16,93,A,0.05,order,g2,g2,0.000479750182124012
fp16,93,A,0.05,order,g2,g3,-0.000281458182187112
fp16,93,A,0.05,order,g3,g1,9.89545095094489e-05
fp16,93,A,0.05,order,g3,g2,-0.000281458182187112
fp16,93,A,0.05,order,g3,g3,0.000197637576166753
fp16,93,A,0.1,head,T,T,0
fp16,93,A,0.1,head,T,A,0
fp16,93,A,0.1,head,T,V,0
fp16,93,A,0.1,head,T,TA,0
fp16,93,A,0.1,head,T,TV,0
fp16,93,A,0.1,head,T,AV,0
fp16,93,A,0.1,head,T,TAV,0
fp16,93,A,0.1,head,A,T,0
fp16,93,A,0.1,head,A,A,0.000400651095897744
fp16,93,A,0.1,head,A,V,0
fp16,93,A,0.1,head,A,TA,-5.69825017043171e-06
fp16,93,A,0.1,head,A,TV,0
fp16,93,A,0.1,head,A,AV,4.03243404345643e-06
fp16,93,A,0.1,head,A,TAV,-6.65020883079634e-06
fp16,93,A,0.1,head,V,T,0
fp16,93,A,0.1,head,V,A,0
fp16,93,A,0.1,head,V,V,0
fp16,93,A,0.1,head,V,TA,0
fp16,93,A,0.1,head,V,TV,0
fp16,93,A,0.1,head,V,AV,0
fp16,93,A,0.1,head,V,TAV,0
fp16,93,A,0.1,head,TA,T,0
fp16,93,A,0.1,head,TA,A,-5.69825017043171e-06
fp16,93,A,0.1,head,TA,V,0
fp16,93,A,0.1,head,TA,TA,0.000127975237138624
fp16,93,A,0.1,head,TA,TV,0
fp16,93,A,0.1,head,TA,AV,-1.63790720766627e-05
fp16,93,A,0.1,head,TA,TAV,6.51073044829957e-06
fp16,93,A,0.1,head,TV,T,0
fp16,93,A,0.1,head,TV,A,0
fp16,93,A,0.1,head,TV,V,0
fp16,93,A,0.1,head,TV,TA,0
fp16,93,A,0.1,head,TV,TV,0
fp16,93,A,0.1,head,TV,AV,0
fp16,93,A,0.1,head,TV,TAV,0
fp16,93,A,0.1,head,AV,T,0
fp16,93,A,0.1,head,AV,A,4.03243404345643e-06
fp16,93,A,0.1,head,AV,V,0
fp16,93,A,0.1,head,AV,TA,-1.63790720766627e-05
fp16,93,A,0.1,head,AV,TV,0
fp16,93,A,0.1,head,AV,AV,0.000213520031225482
fp16,93,A,0.1,head,AV,TAV,-2.98324235172674e-05
fp16,93,A,0.1,head,TAV,T,0
fp16,93,A,0.1,head,TAV,A,-6.65020883079634e-06
fp16,93,A,0.1,head,TAV,V,0
fp16,93,A,0.1,head,TAV,TA,6.51073044829957e-06
fp16,93,A,0.1,head,TAV,TV,0
fp16,93,A,0.1,head,TAV,AV,-2.98324235172674e-05
fp16,93,A,0.1,head,TAV,TAV,4.38298257277916e-05
fp16,93,A,0.1,order,g1,g1,0.000400651095897744
fp16,93,A,0.1,order,g1,g2,-0.000802968007922463
fp16,93,A,0.1,order,g1,g3,0.000395666703193923
fp16,93,A,0.1,order,g2,g1,-0.000802968007922463
fp16,93,A,0.1,order,g2,g2,0.00191800477230966
fp16,93,A,0.1,order,g2,g3,-0.00112505803979457
fp16,93,A,0.1,order,g3,g1,0.000395666703193923
fp16,93,A,0.1,order,g3,g2,-0.00112505803979457
fp16,93,A,0.1,order,g3,g3,0.000789892646566609
fp16,93,V,0.01,head,T,T,0
fp16,93,V,0.01,head,T,A,0
fp16,93,V,0.01,head,T,V,0
fp16,93,V,0.01,head,T,TA,0
fp16,93,V,0.01,head,T,TV,0
fp16,93,V,0.01,head,T,AV,0
fp16,93,V,0.01,head,T,TAV,0
fp16,93,V,0.01,head,A,T,0
fp16,93,V,0.01,head,A,A,0
fp16,93,V,0.01,head,A,V,0
fp16,93,V,0.01,head,A,TA,0
fp16,93,V,0.01,head,A,TV,0
fp16,93,V,0.01,head,A,AV,0
fp16,93,V,0.01,head,A,TAV,0
fp16,93,V,0.01,head,V,T,0
fp16,93,V,0.01,head,V,A,0
fp16,93,V,0.01,head,V,V,3.35445864579817e-06
fp16,93,V,0.01,head,V,TA,0
fp16,93,V,0.01,head,V,TV,-2.66261674430921e-07
fp16,93,V,0.01,head,V,AV,-3.49348580928941e-08
fp16,93,V,0.01,head,V,TAV,1.68497497062927e-08
fp16,93,V,0.01,head,TA,T,0
fp16,93,V,0.01,head,TA,A,0
fp16,93,V,0.01,head,TA,V,0
fp16,93,V,0.01,head,TA,TA,0
fp16,93,V,0.01,head,TA,TV,0
fp16,93,V,0.01,head,TA,AV,0
fp16,93,V,0.01,head,TA,TAV,0
fp16,93,V,0.01,head,TV,T,0
fp16,93,V,0.01,head,TV,A,0
fp16,93,V,0.01,head,TV,V,-2.66261674430921e-07
fp16,93,V,0.01,head,TV,TA,0
fp16,93,V,0.01,head,TV,TV,1.99449695309414e-06
fp16,93,V,0.01,head,TV,AV,-4.44392532323394e-07
fp16,93,V,0.01,head,TV,TAV,-7.3380805416951e-08
fp16,93,V,0.01,head,AV,T,0
fp16,93,V,0.01,head,AV,A,0
fp16,93,V,0.01,head,AV,V,-3.49348580928941e-08
fp16,93,V,0.01,head,AV,TA,0
fp16,93,V,0.01,head,AV,TV,-4.44392532323394e-07
fp16,93,V,0.01,head,AV,AV,2.28745340690195e-06
fp16,93,V,0.01,head,AV,TAV,-1.50536600180205e-07
fp16,93,V,0.01,head,TAV,T,0
fp16,93,V,0.01,head,TAV,A,0
fp16,93,V,0.01,head,TAV,V,1.68497497062927e-08
fp16,93,V,0.01,head,TAV,TA,0
fp16,93,V,0.01,head,TAV,TV,-7.3380805416951e-08
fp16,93,V,0.01,head,TAV,AV,-1.50536600180205e-07
fp16,93,V,0.01,head,TAV,TAV,4.70950596525127e-07
fp16,93,V,0.01,order,g1,g1,3.35445864579817e-06
fp16,93,V,0.01,order,g1,g2,-7.01011382412016e-06
fp16,93,V,0.01,order,g1,g3,3.67250492802828e-06
fp16,93,V,0.01,order,g2,g1,-7.01011382412016e-06
fp16,93,V,0.01,order,g2,g2,1.80157860086373e-05
fp16,93,V,0.01,order,g2,g3,-1.12632890895268e-05
fp16,93,V,0.01,order,g3,g1,3.67250492802828e-06
fp16,93,V,0.01,order,g3,g2,-1.12632890895268e-05
fp16,93,V,0.01,order,g3,g3,8.30250191332713e-06
fp16,93,V,0.05,head,T,T,0
fp16,93,V,0.05,head,T,A,0
fp16,93,V,0.05,head,T,V,0
fp16,93,V,0.05,head,T,TA,0
fp16,93,V,0.05,head,T,TV,0
fp16,93,V,0.05,head,T,AV,0
fp16,93,V,0.05,head,T,TAV,0
fp16,93,V,0.05,head,A,T,0
fp16,93,V,0.05,head,A,A,0
fp16,93,V,0.05,head,A,V,0
fp16,93,V,0.05,head,A,TA,0
fp16,93,V,0.05,head,A,TV,0
fp16,93,V,0.05,head,A,AV,0
fp16,93,V,0.05,head,A,TAV,0
fp16,93,V,0.05,head,V,T,0
fp16,93,V,0.05,head,V,A,0
fp16,93,V,0.05,head,V,V,8.3861490019482e-05
fp16,93,V,0.05,head,V,TA,0
fp16,93,V,0.05,head,V,TV,-6.65507279517344e-06
fp16,93,V,0.05,head,V,AV,-8.66195025666706e-07
fp16,93,V,0.05,head,V,TAV,4.15453356767772e-07
fp16,93,V,0.05,head,TA,T,0
fp16,93,V,0.05,head,TA,A,0
fp16,93,V,0.05,head,TA,V,0
fp16,93,V,0.05,head,TA,TA,0
fp16,93,V,0.05,head,TA,TV,0
fp16,93,V,0.05,head,TA,AV,0
fp16,93,V,0.05,head,TA,TAV,0
fp16,93,V,0.05,head,TV,T,0
fp16,93,V,0.05,head,TV,A,0
fp16,93,V,0.05,head,TV,V,-6.65507279517344e-06
fp16,93,V,0.05,head,TV,TA,0
fp16,93,V,0.05,head,TV,TV,4.98457199313587e-05
fp16,93,V,0.05,head,TV,AV,-1.11026685611626e-05
fp16,93,V,0.05,head,TV,TAV,-1.84364023052845e-06
fp16,93,V,0.05,head,AV,T,0
fp16,93,V,0.05,head,AV,A,0
fp16,93,V,0.05,head,AV,V,-8.66195025666706e-07
fp16,93,V,0.05,head,AV,TA,0
fp16,93,V,0.05,head,AV,TV,-1.11026685611626e-05
fp16,93,V,0.05,head,AV,AV,5.7161927085836e-05
fp16,93,V,0.05,head,AV,TAV,-3.75376402052202e-06
fp16,93,V,0.05,head,TAV,T,0
fp16,93,V,0.05,head,TAV,A,0
fp16,93,V,0.05,head,TAV,V,4.15453356767772e-07
fp16,93,V,0.05,head,TAV,TA,0
fp16,93,V,0.05,head,TAV,TV,-1.84364023052845e-06
fp16,93,V,0.05,head,TAV,AV,-3.75376402052202e-06
fp16,93,V,0.05,head,TAV,TAV,1.17678231451973e-05
fp16,93,V,0.05,order,g1,g1,8.3861490019482e-05
fp16,93,V,0.05,order,g1,g2,-0.000175244247859804
fp16,93,V,0.05,order,g1,g3,9.17982111970899e-05
fp16,93,V,0.05,order,g2,g1,-0.000175244247859804
fp16,93,V,0.05,order,g2,g2,0.000450333341256158
fp16,93,V,0.05,order,g2,g3,-0.00028151740436094
fp16,93,V,0.05,order,g3,g1,9.17982111970899e-05
fp16,93,V,0.05,order,g3,g2,-0.00028151740436094
fp16,93,V,0.05,order,g3,g3,0.000207499873916865
fp16,93,V,0.1,head,T,T,0
fp16,93,V,0.1,head,T,A,0
fp16,93,V,0.1,head,T,V,0
fp16,93,V,0.1,head,T,TA,0
fp16,93,V,0.1,head,T,TV,0
fp16,93,V,0.1,head,T,AV,0
fp16,93,V,0.1,head,T,TAV,0
fp16,93,V,0.1,head,A,T,0
fp16,93,V,0.1,head,A,A,0
fp16,93,V,0.1,head,A,V,0
fp16,93,V,0.1,head,A,TA,0
fp16,93,V,0.1,head,A,TV,0
fp16,93,V,0.1,head,A,AV,0
fp16,93,V,0.1,head,A,TAV,0
fp16,93,V,0.1,head,V,T,0
fp16,93,V,0.1,head,V,A,0
fp16,93,V,0.1,head,V,V,0.000335445969336037
fp16,93,V,0.1,head,V,TA,0
fp16,93,V,0.1,head,V,TV,-2.65987240373922e-05
fp16,93,V,0.1,head,V,AV,-3.40935761490398e-06
fp16,93,V,0.1,head,V,TAV,1.62525746746586e-06
fp16,93,V,0.1,head,TA,T,0
fp16,93,V,0.1,head,TA,A,0
fp16,93,V,0.1,head,TA,V,0
fp16,93,V,0.1,head,TA,TA,0
fp16,93,V,0.1,head,TA,TV,0
fp16,93,V,0.1,head,TA,AV,0
fp16,93,V,0.1,head,TA,TAV,0
fp16,93,V,0.1,head,TV,T,0
fp16,93,V,0.1,head,TV,A,0
fp16,93,V,0.1,head,TV,V,-2.65987240373922e-05
fp16,93,V,0.1,head,TV,TA,0
fp16,93,V,0.1,head,TV,TV,0.000199122445273797
fp16,93,V,0.1,head,TV,AV,-4.43038359120087e-05
fp16,93,V,0.1,head,TV,TAV,-7.41012245840946e-06
fp16,93,V,0.1,head,AV,T,0
fp16,93,V,0.1,head,AV,A,0
fp16,93,V,0.1,head,AV,V,-3.40935761490398e-06
fp16,93,V,0.1,head,AV,TA,0
fp16,93,V,0.1,head,AV,TV,-4.43038359120087e-05
fp16,93,V,0.1,head,AV,AV,0.000228308727340092
fp16,93,V,0.1,head,AV,TAV,-1.49451995090173e-05
fp16,93,V,0.1,head,TAV,T,0
fp16,93,V,0.1,head,TAV,A,0
fp16,93,V,0.1,head,TAV,V,1.62525746746586e-06
fp16,93,V,0.1,head,TAV,TA,0
fp16,93,V,0.1,head,TAV,TV,-7.41012245840946e-06
fp16,93,V,0.1,head,TAV,AV,-1.49451995090173e-05
fp16,93,V,0.1,head,TAV,TAV,4.6982486423417e-05
fp16,93,V,0.1,order,g1,g1,0.000335445969336037
fp16,93,V,0.1,order,g1,g2,-0.000700900020324371
fp16,93,V,0.1,order,g1,g3,0.000367079308455799
fp16,93,V,0.1,order,g2,g1,-0.000700900020324371
fp16,93,V,0.1,order,g2,g2,0.00180063970474321
fp16,93,V,0.1,order,g2,g3,-0.00112534552132119
fp16,93,V,0.1,order,g3,g1,0.000367079308455799
fp16,93,V,0.1,order,g3,g2,-0.00112534552132119
fp16,93,V,0.1,order,g3,g3,0.000829229278723704
fp16,93,AV,0.01,head,T,T,0
fp16,93,AV,0.01,head,T,A,0
fp16,93,AV,0.01,head,T,V,0
fp16,93,AV,0.01,head,T,TA,0
fp16,93,AV,0.01,head,T,TV,0
fp16,93,AV,0.01,head,T,AV,0
fp16,93,AV,0.01,head,T,TAV,0
fp16,93,AV,0.01,head,A,T,0
fp16,93,AV,0.01,head,A,A,4.00651271578587e-06
fp16,93,AV,0.01,head,A,V,5.17854902140811e-09
fp16,93,AV,0.01,head,A,TA,-5.87517488386658e-08
fp16,93,AV,0.01,head,A,TV,3.5483454819081e-08
fp16,93,AV,0.01,head,A,AV,6.44171210328465e-08
fp16,93,AV,0.01,head,A,TAV,-9.51144810884106e-08
fp16,93,AV,0.01,head,V,T,0
fp16,93,AV,0.01,head,V,A,5.17854902140811e-09
fp16,93,AV,0.01,head,V,V,3.35445864579817e-06
fp16,93,AV,0.01,head,V,TA,5.55599497747461e-08
fp16,93,AV,0.01,head,V,TV,-2.66261674430921e-07
fp16,93,AV,0.01,head,V,AV,-2.3454517891859e-08
fp16,93,AV,0.01,head,V,TAV,3.54142301209185e-08
fp16,93,AV,0.01,head,TA,T,0
fp16,93,AV,0.01,head,TA,A,-5.87517488386658e-08
fp16,93,AV,0.01,head,TA,V,5.55599497747461e-08
fp16,93,AV,0.01,head,TA,TA,1.28222925668652e-06
fp16,93,AV,0.01,head,TA,TV,2.22400219048206e-08
fp16,93,AV,0.01,head,TA,AV,-1.6966399662784e-07
fp16,93,AV,0.01,head,TA,TAV,6.06618496658387e-08
fp16,93,AV,0.01,head,TV,T,0
fp16,93,AV,0.01,head,TV,A,3.5483454819081e-08
fp16,93,AV,0.01,head,TV,V,-2.66261674430921e-07
fp16,93,AV,0.01,head,TV,TA,2.22400219048206e-08
fp16,93,AV,0.01,head,TV,TV,1.99449695309414e-06
fp16,93,AV,0.01,head,TV,AV,-4.45288079945132e-07
fp16,93,AV,0.01,head,TV,TAV,-8.29497825273555e-08
fp16,93,AV,0.01,head,AV,T,0
fp16,93,AV,0.01,head,AV,A,6.44171210328465e-08
fp16,93,AV,0.01,head,AV,V,-2.3454517891859e-08
fp16,93,AV,0.01,head,AV,TA,-1.6966399662784e-07
fp16,93,AV,0.01,head,AV,TV,-4.45288079945132e-07
fp16,93,AV,0.01,head,AV,AV,4.47766541077459e-06
fp16,93,AV,0.01,head,AV,TAV,-4.55654069517636e-07
fp16,93,AV,0.01,head,TAV,T,0
fp16,93,AV,0.01,head,TAV,A,-9.51144810884106e-08
fp16,93,AV,0.01,head,TAV,V,3.54142301209185e-08
fp16,93,AV,0.01,head,TAV,TA,6.06618496658387e-08
fp16,93,AV,0.01,head,TAV,TV,-8.29497825273555e-08
fp16,93,AV,0.01,head,TAV,AV,-4.55654069517636e-07
fp16,93,AV,0.01,head,TAV,TAV,9.13113225490779e-07
fp16,93,AV,0.01,order,g1,g1,7.37132845962686e-06
fp16,93,AV,0.01,order,g1,g2,-1.49356643347885e-05
fp16,93,AV,0.01,order,g1,g3,7.50463562419414e-06
fp16,93,AV,0.01,order,g2,g1,-1.49356643347885e-05
fp16,93,AV,0.01,order,g2,g2,3.68263110118655e-05
fp16,93,AV,0.01,order,g2,g3,-2.22491881775211e-05
fp16,93,AV,0.01,order,g3,g1,7.50463562419414e-06
fp16,93,AV,0.01,order,g3,g2,-2.22491881775211e-05
fp16,93,AV,0.01,order,g3,g3,1.60759075302295e-05
fp16,93,AV,0.05,head,T,T,0
fp16,93,AV,0.05,head,T,A,0
fp16,93,AV,0.05,head,T,V,0
fp16,93,AV,0.05,head,T,TA,0
fp16,93,AV,0.05,head,T,TV,0
fp16,93,AV,0.05,head,T,AV,0
fp16,93,AV,0.05,head,T,TAV,0
fp16,93,AV,0.05,head,A,T,0
fp16,93,AV,0.05,head,A,A,0.000100162763110608
fp16,93,AV,0.05,head,A,V,1.29469406479581e-07
fp16,93,AV,0.05,head,A,TA,-1.45356889772938e-06
fp16,93,AV,0.05,head,A,TV,8.82135059418455e-07
fp16,93,AV,0.05,head,A,AV,1.60315673392961e-06
fp16,93,AV,0.05,head,A,TAV,-2.37084855992511e-06
fp16,93,AV,0.05,head,V,T,0
fp16,93,AV,0.05,head,V,A,1.29469406479581e-07
fp16,93,AV,0.05,head,V,V,8.3861490019482e-05
fp16,93,AV,0.05,head,V,TA,1.392998594153e-06
fp16,93,AV,0.05,head,V,TV,-6.65507279517344e-06
fp16,93,AV,0.05,head,V,AV,-5.79059699564746e-07
fp16,93,AV,0.05,head,V,TAV,8.84504225982217e-07
fp16,93,AV,0.05,head,TA,T,0
fp16,93,AV,0.05,head,TA,A,-1.45356889772938e-06
fp16,93,AV,0.05,head,TA,V,1.392998594153e-06
fp16,93,AV,0.05,head,TA,TA,3.20363607204891e-05
fp16,93,AV,0.05,head,TA,TV,5.61347190164458e-07
fp16,93,AV,0.05,head,TA,AV,-4.2289902128128e-06
fp16,93,AV,0.05,head,TA,TAV,1.50822653196511e-06
fp16,93,AV,0.05,head,TV,T,0
fp16,93,AV,0.05,head,TV,A,8.82135059418455e-07
fp16,93,AV,0.05,head,TV,V,-6.65507279517344e-06
fp16,93,AV,0.05,head,TV,TA,5.61347190164458e-07
fp16,93,AV,0.05,head,TV,TV,4.98457199313587e-05
fp16,93,AV,0.05,head,TV,AV,-1.11196174026828e-05
fp16,93,AV,0.05,head,TV,TAV,-2.08476554763414e-06
fp16,93,AV,0.05,head,AV,T,0
fp16,93,AV,0.05,head,AV,A,1.60315673392961e-06
fp16,93,AV,0.05,head,AV,V,-5.79059699564746e-07
fp16,93,AV,0.05,head,AV,TA,-4.2289902128128e-06
fp16,93,AV,0.05,head,AV,TV,-1.11196174026828e-05
fp16,93,AV,0.05,head,AV,AV,0.000111901722521316
fp16,93,AV,0.05,head,AV,TAV,-1.13895348022651e-05
fp16,93,AV,0.05,head,TAV,T,0
fp16,93,AV,0.05,head,TAV,A,-2.37084855992511e-06
fp16,93,AV,0.05,head,TAV,V,8.84504225982217e-07
fp16,93,AV,0.05,head,TAV,TA,1.50822653196511e-06
fp16,93,AV,0.05,head,TAV,TV,-2.08476554763414e-06
fp16,93,AV,0.05,head,TAV,AV,-1.13895348022651e-05
fp16,93,AV,0.05,head,TAV,TAV,2.28273423803535e-05
fp16,93,AV,0.05,order,g1,g1,0.000184283191943049
fp16,93,AV,0.05,order,g1,g2,-0.000373375794891065
fp16,93,AV,0.05,order,g1,g3,0.000187606258614073
fp16,93,AV,0.05,order,g2,g1,-0.000373375794891065
fp16,93,AV,0.05,order,g2,g2,0.000920579694114565
fp16,93,AV,0.05,order,g2,g3,-0.000556197284373548
fp16,93,AV,0.05,order,g3,g1,0.000187606258614073
fp16,93,AV,0.05,order,g3,g2,-0.000556197284373548
fp16,93,AV,0.05,order,g3,g3,0.00040189809762382
fp16,93,AV,0.1,head,T,T,0
fp16,93,AV,0.1,head,T,A,0
fp16,93,AV,0.1,head,T,V,0
fp16,93,AV,0.1,head,T,TA,0
fp16,93,AV,0.1,head,T,TV,0
fp16,93,AV,0.1,head,T,AV,0
fp16,93,AV,0.1,head,T,TAV,0
fp16,93,AV,0.1,head,A,T,0
fp16,93,AV,0.1,head,A,A,0.000400651095897744
fp16,93,AV,0.1,head,A,V,5.17871180342363e-07
fp16,93,AV,0.1,head,A,TA,-5.69825017043171e-06
fp16,93,AV,0.1,head,A,TV,3.50483792779212e-06
fp16,93,AV,0.1,head,A,AV,6.40890794447346e-06
fp16,93,AV,0.1,head,A,TAV,-9.44905133741855e-06
fp16,93,AV,0.1,head,V,T,0
fp16,93,AV,0.1,head,V,A,5.17871180342363e-07
fp16,93,AV,0.1,head,V,V,0.000335445969336037
fp16,93,AV,0.1,head,V,TA,5.58848226380382e-06
fp16,93,AV,0.1,head,V,TV,-2.65987240373922e-05
fp16,93,AV,0.1,head,V,AV,-2.26352059155958e-06
fp16,93,AV,0.1,head,V,TAV,3.52359165207427e-06
fp16,93,AV,0.1,head,TA,T,0
fp16,93,AV,0.1,head,TA,A,-5.69825017043171e-06
fp16,93,AV,0.1,head,TA,V,5.58848226380382e-06
fp16,93,AV,0.1,head,TA,TA,0.000127975237138624
fp16,93,AV,0.1,head,TA,TV,2.27105034952861e-06
fp16,93,AV,0.1,head,TA,AV,-1.68218784951442e-05
fp16,93,AV,0.1,head,TA,TAV,5.98156792679187e-06
fp16,93,AV,0.1,head,TV,T,0
fp16,93,AV,0.1,head,TV,A,3.50483792779212e-06
fp16,93,AV,0.1,head,TV,V,-2.65987240373922e-05
fp16,93,AV,0.1,head,TV,TA,2.27105034952861e-06
fp16,93,AV,0.1,head,TV,TV,0.000199122445273797
fp16,93,AV,0.1,head,TV,AV,-4.4344775410368e-05
fp16,93,AV,0.1,head,TV,TAV,-8.3836071069201e-06
fp16,93,AV,0.1,head,AV,T,0
fp16,93,AV,0.1,head,AV,A,6.40890794447346e-06
fp16,93,AV,0.1,head,AV,V,-2.26352059155958e-06
fp16,93,AV,0.1,head,AV,TA,-1.68218784951442e-05
fp16,93,AV,0.1,head,AV,TV,-4.4344775410368e-05
fp16,93,AV,0.1,head,AV,AV,0.000446908921612601
fp16,93,AV,0.1,head,AV,TAV,-4.54854616188751e-05
fp16,93,AV,0.1,head,TAV,T,0
fp16,93,AV,0.1,head,TAV,A,-9.44905133741855e-06
fp16,93,AV,0.1,head,TAV,V,3.52359165207427e-06
fp16,93,AV,0.1,head,TAV,TA,5.98156792679187e-06
fp16,93,AV,0.1,head,TAV,TV,-8.3836071069201e-06
fp16,93,AV,0.1,head,TAV,AV,-4.54854616188751e-05
fp16,93,AV,0.1,head,TAV,TAV,9.11915635177783e-05
fp16,93,AV,0.1,order,g1,g1,0.000737132807594466
fp16,93,AV,0.1,order,g1,g2,-0.00149332388185225
fp16,93,AV,0.1,order,g1,g3,0.000750265614572436
fp16,93,AV,0.1,order,g2,g1,-0.00149332388185225
fp16,93,AV,0.1,order,g2,g2,0.00368097969394417
fp16,93,AV,0.1,order,g2,g3,-0.00222369239352024
fp16,93,AV,0.1,order,g3,g1,0.000750265614572436
fp16,93,AV,0.1,order,g3,g2,-0.00222369239352024
fp16,93,AV,0.1,order,g3,g3,0.00160658038357925
fp16,93,TAV,0.01,head,T,T,2.43191796403417e-06
fp16,93,TAV,0.01,head,T,A,-1.70216828957185e-08
fp16,93,TAV,0.01,head,T,V,4.91010417450431e-09
fp16,93,TAV,0.01,head,T,TA,-2.32774306902735e-07
fp16,93,TAV,0.01,head,T,TV,-2.44877109508575e-07
fp16,93,TAV,0.01,head,T,AV,2.75391012680259e-08
fp16,93,TAV,0.01,head,T,TAV,3.44517163450784e-08
fp16,93,TAV,0.01,head,A,T,-1.70216828957185e-08
fp16,93,TAV,0.01,head,A,A,4.00651271578587e-06
fp16,93,TAV,0.01,head,A,V,5.17854902140811e-09
fp16,93,TAV,0.01,head,A,TA,-6.99202918869716e-08
fp16,93,TAV,0.01,head,A,TV,5.06665197870816e-08
fp16,93,TAV,0.01,head,A,AV,6.44171210328465e-08
fp16,93,TAV,0.01,head,A,TAV,-9.66182497422015e-08
fp16,93,TAV,0.01,head,V,T,4.91010417450431e-09
fp16,93,TAV,0.01,head,V,A,5.17854902140811e-09
fp16,93,TAV,0.01,head,V,V,3.35445864579817e-06
fp16,93,TAV,0.01,head,V,TA,6.80432708376295e-08
fp16,93,TAV,0.01,head,V,TV,-2.8030447989729e-07
fp16,93,TAV,0.01,head,V,AV,-2.3454517891859e-08
fp16,93,TAV,0.01,head,V,TAV,4.62482483799672e-08
fp16,93,TAV,0.01,head,TA,T,-2.32774306902735e-07
fp16,93,TAV,0.01,head,TA,A,-6.99202918869716e-08
fp16,93,TAV,0.01,head,TA,V,6.80432708376295e-08
fp16,93,TAV,0.01,head,TA,TA,2.29579961769939e-06
fp16,93,TAV,0.01,head,TA,TV,-1.64036533707912e-08
fp16,93,TAV,0.01,head,TA,AV,-1.55591849579175e-07
fp16,93,TAV,0.01,head,TA,TAV,-9.90387115456569e-09
fp16,93,TAV,0.01,head,TV,T,-2.44877109508575e-07
fp16,93,TAV,0.01,head,TV,A,5.06665197870816e-08
fp16,93,TAV,0.01,head,TV,V,-2.8030447989729e-07
fp16,93,TAV,0.01,head,TV,TA,-1.64036533707912e-08
fp16,93,TAV,0.01,head,TV,TV,3.26661480663343e-06
fp16,93,TAV,0.01,head,TV,AV,-4.48339743956423e-07
fp16,93,TAV,0.01,head,TV,TAV,-1.7942251775767e-07
fp16,93,TAV,0.01,head,AV,T,2.75391012680259e-08
fp16,93,TAV,0.01,head,AV,A,6.44171210328465e-08
fp16,93,TAV,0.01,head,AV,V,-2.3454517891859e-08
fp16,93,TAV,0.01,head,AV,TA,-1.55591849579175e-07
fp16,93,TAV,0.01,head,AV,TV,-4.48339743956423e-07
fp16,93,TAV,0.01,head,AV,AV,4.47766541077459e-06
fp16,93,TAV,0.01,head,AV,TAV,-4.49270788869644e-07
fp16,93,TAV,0.01,head,TAV,T,3.44517163450784e-08
fp16,93,TAV,0.01,head,TAV,A,-9.66182497422015e-08
fp16,93,TAV,0.01,head,TAV,V,4.62482483799672e-08
fp16,93,TAV,0.01,head,TAV,TA,-9.90387115456569e-09
fp16,93,TAV,0.01,head,TAV,TV,-1.7942251775767e-07
fp16,93,TAV,0.01,head,TAV,AV,-4.49270788869644e-07
fp16,93,TAV,0.01,head,TAV,TAV,1.19112789982354e-06
fp16,93,TAV,0.01,order,g1,g1,9.7790232662186e-06
fp16,93,TAV,0.01,order,g1,g2,-2.0198711225599e-05
fp16,93,TAV,0.01,order,g1,g3,1.04037696743633e-05
fp16,93,TAV,0.01,order,g2,g1,-2.0198711225599e-05
fp16,93,TAV,0.01,order,g2,g2,5.04781611788164e-05
fp16,93,TAV,0.01,order,g2,g3,-3.08862105609649e-05
fp16,93,TAV,0.01,order,g3,g1,1.04037696743633e-05
fp16,93,TAV,0.01,order,g3,g2,-3.08862105609649e-05
fp16,93,TAV,0.01,order,g3,g3,2.22962476791899e-05
fp16,93,TAV,0.05,head,T,T,6.07978929944068e-05
fp16,93,TAV,0.05,head,T,A,-4.25580939182747e-07
fp16,93,TAV,0.05,head,T,V,1.22734990120707e-07
fp16,93,TAV,0.05,head,T,TA,-5.8207848403214e-06
fp16,93,TAV,0.05,head,T,TV,-6.11893189192379e-06
fp16,93,TAV,0.05,head,T,AV,6.7705523977785e-07
fp16,93,TAV,0.05,head,T,TAV,8.65002759184478e-07
fp16,93,TAV,0.05,head,A,T,-4.25580939182747e-07
fp16,93,TAV,0.05,head,A,A,0.000100162763110608
fp16,93,TAV,0.05,head,A,V,1.29469406479581e-07
fp16,93,TAV,0.05,head,A,TA,-1.72362794968183e-06
fp16,93,TAV,0.05,head,A,TV,1.25979948264208e-06
fp16,93,TAV,0.05,head,A,AV,1.60315673392961e-06
fp16,93,TAV,0.05,head,A,TAV,-2.40157665706026e-06
fp16,93,TAV,0.05,head,V,T,1.22734990120707e-07
fp16,93,TAV,0.05,head,V,A,1.29469406479581e-07
fp16,93,TAV,0.05,head,V,V,8.3861490019482e-05
fp16,93,TAV,0.05,head,V,TA,1.69572394659323e-06
fp16,93,TAV,0.05,head,V,TV,-6.99914108067359e-06
fp16,93,TAV,0.05,head,V,AV,-5.79059699564746e-07
fp16,93,TAV,0.05,head,V,TAV,1.15511867311105e-06
fp16,93,TAV,0.05,head,TA,T,-5.8207848403214e-06
fp16,93,TAV,0.05,head,TA,A,-1.72362794968183e-06
fp16,93,TAV,0.05,head,TA,V,1.69572394659323e-06
fp16,93,TAV,0.05,head,TA,TA,5.7382865690182e-05
fp16,93,TAV,0.05,head,TA,TV,-3.97571113741376e-07
fp16,93,TAV,0.05,head,TA,AV,-3.87256053516598e-06
fp16,93,TAV,0.05,head,TA,TAV,-2.57820584333439e-07
fp16,93,TAV,0.05,head,TV,T,-6.11893189192379e-06
fp16,93,TAV,0.05,head,TV,A,1.25979948264208e-06
fp16,93,TAV,0.05,head,TV,V,-6.99914108067359e-06
fp16,93,TAV,0.05,head,TV,TA,-3.97571113741376e-07
fp16,93,TAV,0.05,head,TV,TV,8.16452796937573e-05
fp16,93,TAV,0.05,head,TV,AV,-1.12129293976027e-05
fp16,93,TAV,0.05,head,TV,TAV,-4.49733236291306e-06
fp16,93,TAV,0.05,head,AV,T,6.7705523977785e-07
fp16,93,TAV,0.05,head,AV,A,1.60315673392961e-06
fp16,93,TAV,0.05,head,AV,V,-5.79059699564746e-07
fp16,93,TAV,0.05,head,AV,TA,-3.87256053516598e-06
fp16,93,TAV,0.05,head,AV,TV,-1.12129293976027e-05
fp16,93,TAV,0.05,head,AV,AV,0.000111901722521316
fp16,93,TAV,0.05,head,AV,TAV,-1.1245363485036e-05
fp16,93,TAV,0.05,head,TAV,T,8.65002759184478e-07
fp16,93,TAV,0.05,head,TAV,A,-2.40157665706026e-06
fp16,93,TAV,0.05,head,TAV,V,1.15511867311105e-06
fp16,93,TAV,0.05,head,TAV,TA,-2.57820584333439e-07
fp16,93,TAV,0.05,head,TAV,TV,-4.49733236291306e-06
fp16,93,TAV,0.05,head,TAV,AV,-1.1245363485036e-05
fp16,93,TAV,0.05,head,TAV,TAV,2.97805349688469e-05
fp16,93,TAV,0.05,order,g1,g1,0.000244475393039332
fp16,93,TAV,0.05,order,g1,g2,-0.000504956596137887
fp16,93,TAV,0.05,order,g1,g3,0.00026009974787379
fp16,93,TAV,0.05,order,g2,g1,-0.000504956596137887
fp16,93,TAV,0.05,order,g2,g2,0.00126188855820645
fp16,93,TAV,0.05,order,g2,g3,-0.00077216956805132
fp16,93,TAV,0.05,order,g3,g1,0.00026009974787379
fp16,93,TAV,0.05,order,g3,g2,-0.00077216956805132
fp16,93,TAV,0.05,order,g3,g3,0.000557469416353895
fp16,93,TAV,0.1,head,T,T,0.000243191572047089
fp16,93,TAV,0.1,head,T,A,-1.70235915460078e-06
fp16,93,TAV,0.1,head,T,V,4.90921806517484e-07
fp16,93,TAV,0.1,head,T,TA,-2.32783932768804e-05
fp16,93,TAV,0.1,head,T,TV,-2.44451597133319e-05
fp16,93,TAV,0.1,head,T,AV,2.65177032821964e-06
fp16,93,TAV,0.1,head,T,TAV,3.48744176828269e-06
fp16,93,TAV,0.1,head,A,T,-1.70235915460078e-06
fp16,93,TAV,0.1,head,A,A,0.000400651095897744
fp16,93,TAV,0.1,head,A,V,5.17871180342363e-07
fp16,93,TAV,0.1,head,A,TA,-6.73546406930114e-06
fp16,93,TAV,0.1,head,A,TV,5.00650345213999e-06
fp16,93,TAV,0.1,head,A,AV,6.40890794447346e-06
fp16,93,TAV,0.1,head,A,TAV,-9.54029777509131e-06
fp16,93,TAV,0.1,head,V,T,4.90921806517484e-07
fp16,93,TAV,0.1,head,V,A,5.17871180342363e-07
fp16,93,TAV,0.1,head,V,V,0.000335445969336037
fp16,93,TAV,0.1,head,V,TA,6.7521712170075e-06
fp16,93,TAV,0.1,head,V,TV,-2.79470015078938e-05
fp16,93,TAV,0.1,head,V,AV,-2.26352059155958e-06
fp16,93,TAV,0.1,head,V,TAV,4.60415358981777e-06
fp16,93,TAV,0.1,head,TA,T,-2.32783932768804e-05
fp16,93,TAV,0.1,head,TA,A,-6.73546406930114e-06
fp16,93,TAV,0.1,head,TA,V,6.7521712170075e-06
fp16,93,TAV,0.1,head,TA,TA,0.000229349547717323
fp16,93,TAV,0.1,head,TA,TV,-1.51239277291391e-06
fp16,93,TAV,0.1,head,TA,AV,-1.53770193025786e-05
fp16,93,TAV,0.1,head,TA,TAV,-1.07096362300023e-06
fp16,93,TAV,0.1,head,TV,T,-2.44451597133319e-05
fp16,93,TAV,0.1,head,TV,A,5.00650345213999e-06
fp16,93,TAV,0.1,head,TV,V,-2.79470015078938e-05
fp16,93,TAV,0.1,head,TV,TA,-1.51239277291391e-06
fp16,93,TAV,0.1,head,TV,TV,0.000326311000213754
fp16,93,TAV,0.1,head,TV,AV,-4.48082126147119e-05
fp16,93,TAV,0.1,head,TV,TAV,-1.80401241946541e-05
fp16,93,TAV,0.1,head,AV,T,2.65177032821964e-06
fp16,93,TAV,0.1,head,AV,A,6.40890794447346e-06
fp16,93,TAV,0.1,head,AV,V,-2.26352059155958e-06
fp16,93,TAV,0.1,head,AV,TA,-1.53770193025786e-05
fp16,93,TAV,0.1,head,AV,TV,-4.48082126147119e-05
fp16,93,TAV,0.1,head,AV,AV,0.000446908921612601
fp16,93,TAV,0.1,head,AV,TAV,-4.49876123189548e-05
fp16,93,TAV,0.1,head,TAV,T,3.48744176828269e-06
fp16,93,TAV,0.1,head,TAV,A,-9.54029777509131e-06
fp16,93,TAV,0.1,head,TAV,V,4.60415358981777e-06
fp16,93,TAV,0.1,head,TAV,TA,-1.07096362300023e-06
fp16,93,TAV,0.1,head,TAV,TV,-1.80401241946541e-05
fp16,93,TAV,0.1,head,TAV,AV,-4.49876123189548e-05
fp16,93,TAV,0.1,head,TAV,TAV,0.000119041758755862
fp16,93,TAV,0.1,order,g1,g1,0.000977901504945388
fp16,93,TAV,0.1,order,g1,g2,-0.0020196531961079
fp16,93,TAV,0.1,order,g1,g3,0.00104030298874552
fp16,93,TAV,0.1,order,g2,g1,-0.0020196531961079
fp16,93,TAV,0.1,order,g2,g2,0.00504618098481333
fp16,93,TAV,0.1,order,g2,g3,-0.00308772908400805
fp16,93,TAV,0.1,order,g3,g1,0.00104030298874552
fp16,93,TAV,0.1,order,g3,g2,-0.00308772908400805
fp16,93,TAV,0.1,order,g3,g3,0.00222911785173801
fp16,99,T,0.01,head,T,T,2.34887452543798e-06
fp16,99,T,0.01,head,T,A,0
fp16,99,T,0.01,head,T,V,0
fp16,99,T,0.01,head,T,TA,-6.92214398206835e-08
fp16,99,T,0.01,head,T,TV,-1.42072000022414e-07
fp16,99,T,0.01,head,T,AV,0
fp16,99,T,0.01,head,T,TAV,3.65177517087065e-08
fp16,99,T,0.01,head,A,T,0
fp16,99,T,0.01,head,A,A,0
fp16,99,T,0.01,head,A,V,0
fp16,99,T,0.01,head,A,TA,0
fp16,99,T,0.01,head,A,TV,0
fp16,99,T,0.01,head,A,AV,0
fp16,99,T,0.01,head,A,TAV,0
fp16,99,T,0.01,head,V,T,0
fp16,99,T,0.01,head,V,A,0
fp16,99,T,0.01,head,V,V,0
fp16,99,T,0.01,head,V,TA,0
fp16,99,T,0.01,head,V,TV,0
fp16,99,T,0.01,head,V,AV,0
fp16,99,T,0.01,head,V,TAV,0
fp16,99,T,0.01,head,TA,T,-6.92214398206835e-08
fp16,99,T,0.01,head,TA,A,0
fp16,99,T,0.01,head,TA,V,0
fp16,99,T,0.01,head,TA,TA,9.5328422328713e-07
fp16,99,T,0.01,head,TA,TV,9.52657046980152e-09
fp16,99,T,0.01,head,TA,AV,0
fp16,99,T,0.01,head,TA,TAV,-4.93835465396189e-08
fp16,99,T,0.01,head,TV,T,-1.42072000022414e-07
fp16,99,T,0.01,head,TV,A,0
fp16,99,T,0.01,head,TV,V,0
fp16,99,T,0.01,head,TV,TA,9.52657046980152e-09
fp16,99,T,0.01,head,TV,TV,1.1353882492437e-06
fp16,99,T,0.01,head,TV,AV,0
fp16,99,T,0.01,head,TV,TAV,-6.98917553663985e-08
fp16,99,T,0.01,head,AV,T,0
fp16,99,T,0.01,head,AV,A,0
fp16,99,T,0.01,head,AV,V,0
fp16,99,T,0.01,head,AV,TA,0
fp16,99,T,0.01,head,AV,TV,0
fp16,99,T,0.01,head,AV,AV,0
fp16,99,T,0.01,head,AV,TAV,0
fp16,99,T,0.01,head,TAV,T,3.65177517087065e-08
fp16,99,T,0.01,head,TAV,A,0
fp16,99,T,0.01,head,TAV,V,0
fp16,99,T,0.01,head,TAV,TA,-4.93835465396189e-08
fp16,99,T,0.01,head,TAV,TV,-6.98917553663985e-08
fp16,99,T,0.01,head,TAV,AV,0
fp16,99,T,0.01,head,TAV,TAV,1.94345931869335e-07
fp16,99,T,0.01,order,g1,g1,2.34887452543798e-06
fp16,99,T,0.01,order,g1,g2,-4.90904249071905e-06
fp16,99,T,0.01,order,g1,g3,2.59668571698978e-06
fp16,99,T,0.01,order,g2,g1,-4.90904249071905e-06
fp16,99,T,0.01,order,g2,g2,1.23483974745947e-05
fp16,99,T,0.01,order,g2,g3,-7.63166578919911e-06
fp16,99,T,0.01,order,g3,g1,2.59668571698978e-06
fp16,99,T,0.01,order,g3,g2,-7.63166578919911e-06
fp16,99,T,0.01,order,g3,g3,5.38511905769339e-06
fp16,99,T,0.05,head,T,T,5.87218692947143e-05
fp16,99,T,0.05,head,T,A,0
fp16,99,T,0.05,head,T,V,0
fp16,99,T,0.05,head,T,TA,-1.72972089026536e-06
fp16,99,T,0.05,head,T,TV,-3.55187269414919e-06
fp16,99,T,0.05,head,T,AV,0
fp16,99,T,0.05,head,T,TAV,9.11970061850879e-07
fp16,99,T,0.05,head,A,T,0
fp16,99,T,0.05,head,A,A,0
fp16,99,T,0.05,head,A,V,0
fp16,99,T,0.05,head,A,TA,0
fp16,99,T,0.05,head,A,TV,0
fp16,99,T,0.05,head,A,AV,0
fp16,99,T,0.05,head,A,TAV,0
fp16,99,T,0.05,head,V,T,0
fp16,99,T,0.05,head,V,A,0
fp16,99,T,0.05,head,V,V,0
fp16,99,T,0.05,head,V,TA,0
fp16,99,T,0.05,head,V,TV,0
fp16,99,T,0.05,head,V,AV,0
fp16,99,T,0.05,head,V,TAV,0
fp16,99,T,0.05,head,TA,T,-1.72972089026536e-06
fp16,99,T,0.05,head,TA,A,0
fp16,99,T,0.05,head,TA,V,0
fp16,99,T,0.05,head,TA,TA,2.38322759419829e-05
fp16,99,T,0.05,head,TA,TV,2.38429597746116e-07
fp16,99,T,0.05,head,TA,AV,0
fp16,99,T,0.05,head,TA,TAV,-1.23495373051838e-06
fp16,99,T,0.05,head,TV,T,-3.55187269414919e-06
fp16,99,T,0.05,head,TV,A,0
fp16,99,T,0.05,head,TV,V,0
fp16,99,T,0.05,head,TV,TA,2.38429597746116e-07
fp16,99,T,0.05,head,TV,TV,2.83781130685014e-05
fp16,99,T,0.05,head,TV,AV,0
fp16,99,T,0.05,head,TV,TAV,-1.74816448465324e-06
fp16,99,T,0.05,head,AV,T,0
fp16,99,T,0.05,head,AV,A,0
fp16,99,T,0.05,head,AV,V,0
fp16,99,T,0.05,head,AV,TA,0
fp16,99,T,0.05,head,AV,TV,0
fp16,99,T,0.05,head,AV,AV,0
fp16,99,T,0.05,head,AV,TAV,0
fp16,99,T,0.05,head,TAV,T,9.11970061850879e-07
fp16,99,T,0.05,head,TAV,A,0
fp16,99,T,0.05,head,TAV,V,0
fp16,99,T,0.05,head,TAV,TA,-1.23495373051838e-06
fp16,99,T,0.05,head,TAV,TV,-1.74816448465324e-06
fp16,99,T,0.05,head,TAV,AV,0
fp16,99,T,0.05,head,TAV,TAV,4.85949415735207e-06
fp16,99,T,0.05,order,g1,g1,5.87218692947143e-05
fp16,99,T,0.05,order,g1,g2,-0.000122725332173843
fp16,99,T,0.05,order,g1,g3,6.49154329409797e-05
fp16,99,T,0.05,order,g2,g1,-0.000122725332173843
fp16,99,T,0.05,order,g2,g2,0.000308701099722492
fp16,99,T,0.05,order,g2,g3,-0.000190782825887522
fp16,99,T,0.05,order,g3,g1,6.49154329409797e-05
fp16,99,T,0.05,order,g3,g2,-0.000190782825887522
fp16,99,T,0.05,order,g3,g3,0.000134621975380917
fp16,99,T,0.1,head,T,T,0.000234887529974026
fp16,99,T,0.1,head,T,A,0
fp16,99,T,0.1,head,T,V,0
fp16,99,T,0.1,head,T,TA,-6.90689706969677e-06
fp16,99,T,0.1,head,T,TV,-1.42017227202437e-05
fp16,99,T,0.1,head,T,AV,0
fp16,99,T,0.1,head,T,TAV,3.64840367326975e-06
fp16,99,T,0.1,head,A,T,0
fp16,99,T,0.1,head,A,A,0
fp16,99,T,0.1,head,A,V,0
fp16,99,T,0.1,head,A,TA,0
fp16,99,T,0.1,head,A,TV,0
fp16,99,T,0.1,head,A,AV,0
fp16,99,T,0.1,head,A,TAV,0
fp16,99,T,0.1,head,V,T,0
fp16,99,T,0.1,head,V,A,0
fp16,99,T,0.1,head,V,V,0
fp16,99,T,0.1,head,V,TA,0
fp16,99,T,0.1,head,V,TV,0
fp16,99,T,0.1,head,V,AV,0
fp16,99,T,0.1,head,V,TAV,0
fp16,99,T,0.1,head,TA,T,-6.90689706969677e-06
fp16,99,T,0.1,head,TA,A,0
fp16,99,T,0.1,head,TA,V,0
fp16,99,T,0.1,head,TA,TA,9.53186221934562e-05
fp16,99,T,0.1,head,TA,TV,9.59202305653603e-07
fp16,99,T,0.1,head,TA,AV,0
fp16,99,T,0.1,head,TA,TAV,-4.93509199922063e-06
fp16,99,T,0.1,head,TV,T,-1.42017227202437e-05
fp16,99,T,0.1,head,TV,A,0
fp16,99,T,0.1,head,TV,V,0
fp16,99,T,0.1,head,TV,TA,9.59202305653603e-07
fp16,99,T,0.1,head,TV,TV,0.000113443838964672
fp16,99,T,0.1,head,TV,AV,0
fp16,99,T,0.1,head,TV,TAV,-6.98822547527312e-06
fp16,99,T,0.1,head,AV,T,0
fp16,99,T,0.1,head,AV,A,0
fp16,99,T,0.1,head,AV,V,0
fp16,99,T,0.1,head,AV,TA,0
fp16,99,T,0.1,head,AV,TV,0
fp16,99,T,0.1,head,AV,AV,0
fp16,99,T,0.1,head,AV,TAV,0
fp16,99,T,0.1,head,TAV,T,3.64840367326975e-06
fp16,99,T,0.1,head,TAV,A,0
fp16,99,T,0.1,head,TAV,V,0
fp16,99,T,0.1,head,TAV,TA,-4.93509199922063e-06
fp16,99,T,0.1,head,TAV,TV,-6.98822547527312e-06
fp16,99,T,0.1,head,TAV,AV,0
fp16,99,T,0.1,head,TAV,TAV,1.94364541708089e-05
fp16,99,T,0.1,order,g1,g1,0.000234887529974026
fp16,99,T,0.1,order,g1,g2,-0.000490883679737992
fp16,99,T,0.1,order,g1,g3,0.000259644553437236
fp16,99,T,0.1,order,g2,g1,-0.000490883679737992
fp16,99,T,0.1,order,g2,g2,0.0012346654648253
fp16,99,T,0.1,order,g2,g3,-0.000763001909908342
fp16,99,T,0.1,order,g3,g1,0.000259644553437236
fp16,99,T,0.1,order,g3,g2,-0.000763001909908342
fp16,99,T,0.1,order,g3,g3,0.000538365531789678
fp16,99,A,0.01,head,T,T,0
fp16,99,A,0.01,head,T,A,0
fp16,99,A,0.01,head,T,V,0
fp16,99,A,0.01,head,T,TA,0
fp16,99,A,0.01,head,T,TV,0
fp16,99,A,0.01,head,T,AV,0
fp16,99,A,0.01,head,T,TAV,0
fp16,99,A,0.01,head,A,T,0
fp16,99,A,0.01,head,A,A,4.24182560339614e-06
fp16,99,A,0.01,head,A,V,0
fp16,99,A,0.01,head,A,TA,-2.41957675968308e-07
fp16,99,A,0.01,head,A,TV,0
fp16,99,A,0.01,head,A,AV,-2.96193597464911e-07
fp16,99,A,0.01,head,A,TAV,-5.82776550140249e-08
fp16,99,A,0.01,head,V,T,0
fp16,99,A,0.01,head,V,A,0
fp16,99,A,0.01,head,V,V,0
fp16,99,A,0.01,head,V,TA,0
fp16,99,A,0.01,head,V,TV,0
fp16,99,A,0.01,head,V,AV,0
fp16,99,A,0.01,head,V,TAV,0
fp16,99,A,0.01,head,TA,T,0
fp16,99,A,0.01,head,TA,A,-2.41957675968308e-07
fp16,99,A,0.01,head,TA,V,0
fp16,99,A,0.01,head,TA,TA,1.46018731858841e-06
fp16,99,A,0.01,head,TA,TV,0
fp16,99,A,0.01,head,TA,AV,9.75649569212269e-09
fp16,99,A,0.01,head,TA,TAV,-9.54858741576651e-08
fp16,99,A,0.01,head,TV,T,0
fp16,99,A,0.01,head,TV,A,0
fp16,99,A,0.01,head,TV,V,0
fp16,99,A,0.01,head,TV,TA,0
fp16,99,A,0.01,head,TV,TV,0
fp16,99,A,0.01,head,TV,AV,0
fp16,99,A,0.01,head,TV,TAV,0
fp16,99,A,0.01,head,AV,T,0
fp16,99,A,0.01,head,AV,A,-2.96193597464911e-07
fp16,99,A,0.01,head,AV,V,0
fp16,99,A,0.01,head,AV,TA,9.75649569212269e-09
fp16,99,A,0.01,head,AV,TV,0
fp16,99,A,0.01,head,AV,AV,1.29476218807518e-06
fp16,99,A,0.01,head,AV,TAV,-9.97034505554007e-08
fp16,99,A,0.01,head,TAV,T,0
fp16,99,A,0.01,head,TAV,A,-5.82776550140249e-08
fp16,99,A,0.01,head,TAV,V,0
fp16,99,A,0.01,head,TAV,TA,-9.54858741576651e-08
fp16,99,A,0.01,head,TAV,TV,0
fp16,99,A,0.01,head,TAV,AV,-9.97034505554007e-08
fp16,99,A,0.01,head,TAV,TAV,2.30529519858148e-07
fp16,99,A,0.01,order,g1,g1,4.24182560339614e-06
fp16,99,A,0.01,order,g1,g2,-9.0218024802255e-06
fp16,99,A,0.01,order,g1,g3,4.72169922181533e-06
fp16,99,A,0.01,order,g2,g1,-9.0218024802255e-06
fp16,99,A,0.01,order,g2,g2,2.18943700053653e-05
fp16,99,A,0.01,order,g2,g3,-1.29512015398248e-05
fp16,99,A,0.01,order,g3,g1,4.72169922181533e-06
fp16,99,A,0.01,order,g3,g2,-1.29512015398248e-05
fp16,99,A,0.01,order,g3,g3,8.59694350756665e-06
fp16,99,A,0.05,head,T,T,0
fp16,99,A,0.05,head,T,A,0
fp16,99,A,0.05,head,T,V,0
fp16,99,A,0.05,head,T,TA,0
fp16,99,A,0.05,head,T,TV,0
fp16,99,A,0.05,head,T,AV,0
fp16,99,A,0.05,head,T,TAV,0
fp16,99,A,0.05,head,A,T,0
fp16,99,A,0.05,head,A,A,0.000106045608538637
fp16,99,A,0.05,head,A,V,0
fp16,99,A,0.05,head,A,TA,-6.03767296996656e-06
fp16,99,A,0.05,head,A,TV,0
fp16,99,A,0.05,head,A,AV,-7.403955503349e-06
fp16,99,A,0.05,head,A,TAV,-1.47087043014946e-06
fp16,99,A,0.05,head,V,T,0
fp16,99,A,0.05,head,V,A,0
fp16,99,A,0.05,head,V,V,0
fp16,99,A,0.05,head,V,TA,0
fp16,99,A,0.05,head,V,TV,0
fp16,99,A,0.05,head,V,AV,0
fp16,99,A,0.05,head,V,TAV,0
fp16,99,A,0.05,head,TA,T,0
fp16,99,A,0.05,head,TA,A,-6.03767296996656e-06
fp16,99,A,0.05,head,TA,V,0
fp16,99,A,0.05,head,TA,TA,3.64924957642431e-05
fp16,99,A,0.05,head,TA,TV,0
fp16,99,A,0.05,head,TA,AV,2.40388296000369e-07
fp16,99,A,0.05,head,TA,TAV,-2.37909077934883e-06
fp16,99,A,0.05,head,TV,T,0
fp16,99,A,0.05,head,TV,A,0
fp16,99,A,0.05,head,TV,V,0
fp16,99,A,0.05,head,TV,TA,0
fp16,99,A,0.05,head,TV,TV,0
fp16,99,A,0.05,head,TV,AV,0
fp16,99,A,0.05,head,TV,TAV,0
fp16,99,A,0.05,head,AV,T,0
fp16,99,A,0.05,head,AV,A,-7.403955503349e-06
fp16,99,A,0.05,head,AV,V,0
fp16,99,A,0.05,head,AV,TA,2.40388296000369e-07
fp16,99,A,0.05,head,AV,TV,0
fp16,99,A,0.05,head,AV,AV,3.2352227099336e-05
fp16,99,A,0.05,head,AV,TAV,-2.49079436960746e-06
fp16,99,A,0.05,head,TAV,T,0
fp16,99,A,0.05,head,TAV,A,-1.47087043014946e-06
fp16,99,A,0.05,head,TAV,V,0
fp16,99,A,0.05,head,TAV,TA,-2.37909077934883e-06
fp16,99,A,0.05,head,TAV,TV,0
fp16,99,A,0.05,head,TAV,AV,-2.49079436960746e-06
fp16,99,A,0.05,head,TAV,TAV,5.76352817150482e-06
fp16,99,A,0.05,order,g1,g1,0.000106045608538637
fp16,99,A,0.05,order,g1,g2,-0.00022553284555059
fp16,99,A,0.05,order,g1,g3,0.000118016366581803
fp16,99,A,0.05,order,g2,g1,-0.00022553284555059
fp16,99,A,0.05,order,g2,g2,0.000547274447503391
fp16,99,A,0.05,order,g2,g3,-0.000323669746241459
fp16,99,A,0.05,order,g3,g1,0.000118016366581803
fp16,99,A,0.05,order,g3,g2,-0.000323669746241459
fp16,99,A,0.05,order,g3,g3,0.000214815922549967
fp16,99,A,0.1,head,T,T,0
fp16,99,A,0.1,head,T,A,0
fp16,99,A,0.1,head,T,V,0
fp16,99,A,0.1,head,T,TA,0
fp16,99,A,0.1,head,T,TV,0
fp16,99,A,0.1,head,T,AV,0
fp16,99,A,0.1,head,T,TAV,0
fp16,99,A,0.1,head,A,T,0
fp16,99,A,0.1,head,A,A,0.000424182445411993
fp16,99,A,0.1,head,A,V,0
fp16,99,A,0.1,head,A,TA,-2.40474519243432e-05
fp16,99,A,0.1,head,A,TV,0
fp16,99,A,0.1,head,A,AV,-2.95818755436134e-05
fp16,99,A,0.1,head,A,TAV,-5.96604811833628e-06
fp16,99,A,0.1,head,V,T,0
fp16,99,A,0.1,head,V,A,0
fp16,99,A,0.1,head,V,V,0
fp16,99,A,0.1,head,V,TA,0
fp16,99,A,0.1,head,V,TV,0
fp16,99,A,0.1,head,V,AV,0
fp16,99,A,0.1,head,V,TAV,0
fp16,99,A,0.1,head,TA,T,0
fp16,99,A,0.1,head,TA,A,-2.40474519243432e-05
fp16,99,A,0.1,head,TA,V,0
fp16,99,A,0.1,head,TA,TA,0.000145786117077846
fp16,99,A,0.1,head,TA,TV,0
fp16,99,A,0.1,head,TA,AV,9.39804896114585e-07
fp16,99,A,0.1,head,TA,TAV,-9.46182821428039e-06
fp16,99,A,0.1,head,TV,T,0
fp16,99,A,0.1,head,TV,A,0
fp16,99,A,0.1,head,TV,V,0
fp16,99,A,0.1,head,TV,TA,0
fp16,99,A,0.1,head,TV,TV,0
fp16,99,A,0.1,head,TV,AV,0
fp16,99,A,0.1,head,TV,TAV,0
fp16,99,A,0.1,head,AV,T,0
fp16,99,A,0.1,head,AV,A,-2.95818755436134e-05
fp16,99,A,0.1,head,AV,V,0
fp16,99,A,0.1,head,AV,TA,9.39804896114585e-07
fp16,99,A,0.1,head,AV,TV,0
fp16,99,A,0.1,head,AV,AV,0.000129247135681534
fp16,99,A,0.1,head,AV,TAV,-9.95213444613577e-06
fp16,99,A,0.1,head,TAV,T,0
fp16,99,A,0.1,head,TAV,A,-5.96604811833628e-06
fp16,99,A,0.1,head,TAV,V,0
fp16,99,A,0.1,head,TAV,TA,-9.46182821428039e-06
fp16,99,A,0.1,head,TAV,TV,0
fp16,99,A,0.1,head,TAV,AV,-9.95213444613577e-06
fp16,99,A,0.1,head,TAV,TAV,2.30438080502687e-05
fp16,99,A,0.1,order,g1,g1,0.000424182445411993
fp16,99,A,0.1,order,g1,g2,-0.000901994218291943
fp16,99,A,0.1,order,g1,g3,0.000471845724761614
fp16,99,A,0.1,order,g2,g1,-0.000901994218291943
fp16,99,A,0.1,order,g2,g2,0.00218815995407141
fp16,99,A,0.1,order,g2,g3,-0.00129364760220321
fp16,99,A,0.1,order,g3,g1,0.000471845724761614
fp16,99,A,0.1,order,g3,g2,-0.00129364760220321
fp16,99,A,0.1,order,g3,g3,0.000858293600033944
fp16,99,V,0.01,head,T,T,0
fp16,99,V,0.01,head,T,A,0
fp16,99,V,0.01,head,T,V,0
fp16,99,V,0.01,head,T,TA,0
fp16,99,V,0.01,head,T,TV,0
fp16,99,V,0.01,head,T,AV,0
fp16,99,V,0.01,head,T,TAV,0
fp16,99,V,0.01,head,A,T,0
fp16,99,V,0.01,head,A,A,0
fp16,99,V,0.01,head,A,V,0
fp16,99,V,0.01,head,A,TA,0
fp16,99,V,0.01,head,A,TV,0
fp16,99,V,0.01,head,A,AV,0
fp16,99,V,0.01,head,A,TAV,0
fp16,99,V,0.01,head,V,T,0
fp16,99,V,0.01,head,V,A,0
fp16,99,V,0.01,head,V,V,3.56443906698491e-06
fp16,99,V,0.01,head,V,TA,0
fp16,99,V,0.01,head,V,TV,-2.76280722126547e-07
fp16,99,V,0.01,head,V,AV,-1.60723840947698e-07
fp16,99,V,0.01,head,V,TAV,-8.61465039364118e-08
fp16,99,V,0.01,head,TA,T,0
fp16,99,V,0.01,head,TA,A,0
fp16,99,V,0.01,head,TA,V,0
fp16,99,V,0.01,head,TA,TA,0
fp16,99,V,0.01,head,TA,TV,0
fp16,99,V,0.01,head,TA,AV,0
fp16,99,V,0.01,head,TA,TAV,0
fp16,99,V,0.01,head,TV,T,0
fp16,99,V,0.01,head,TV,A,0
fp16,99,V,0.01,head,TV,V,-2.76280722126547e-07
fp16,99,V,0.01,head,TV,TA,0
fp16,99,V,0.01,head,TV,TV,2.04645666206411e-06
fp16,99,V,0.01,head,TV,AV,-3.66516314437879e-07
fp16,99,V,0.01,head,TV,TAV,-1.43304986954928e-07
fp16,99,V,0.01,head,AV,T,0
fp16,99,V,0.01,head,AV,A,0
fp16,99,V,0.01,head,AV,V,-1.60723840947698e-07
fp16,99,V,0.01,head,AV,TA,0
fp16,99,V,0.01,head,AV,TV,-3.66516314437879e-07
fp16,99,V,0.01,head,AV,AV,1.34163757247923e-06
fp16,99,V,0.01,head,AV,TAV,-1.04649615185909e-07
fp16,99,V,0.01,head,TAV,T,0
fp16,99,V,0.01,head,TAV,A,0
fp16,99,V,0.01,head,TAV,V,-8.61465039364118e-08
fp16,99,V,0.01,head,TAV,TA,0
fp16,99,V,0.01,head,TAV,TV,-1.43304986954928e-07
fp16,99,V,0.01,head,TAV,AV,-1.04649615185909e-07
fp16,99,V,0.01,head,TAV,TAV,2.80291713972706e-07
fp16,99,V,0.01,order,g1,g1,3.56443906698491e-06
fp16,99,V,0.01,order,g1,g2,-7.56588269704407e-06
fp16,99,V,0.01,order,g1,g3,3.91529712612275e-06
fp16,99,V,0.01,order,g2,g1,-7.56588269704407e-06
fp16,99,V,0.01,order,g2,g2,1.86608361259042e-05
fp16,99,V,0.01,order,g2,g3,-1.11706150231282e-05
fp16,99,V,0.01,order,g3,g1,3.91529712612275e-06
fp16,99,V,0.01,order,g3,g2,-1.11706150231282e-05
fp16,99,V,0.01,order,g3,g3,7.69741770918255e-06
fp16,99,V,0.05,head,T,T,0
fp16,99,V,0.05,head,T,A,0
fp16,99,V,0.05,head,T,V,0
fp16,99,V,0.05,head,T,TA,0
fp16,99,V,0.05,head,T,TV,0
fp16,99,V,0.05,head,T,AV,0
fp16,99,V,0.05,head,T,TAV,0
fp16,99,V,0.05,head,A,T,0
fp16,99,V,0.05,head,A,A,0
fp16,99,V,0.05,head,A,V,0
fp16,99,V,0.05,head,A,TA,0
fp16,99,V,0.05,head,A,TV,0
fp16,99,V,0.05,head,A,AV,0
fp16,99,V,0.05,head,A,TAV,0
fp16,99,V,0.05,head,V,T,0
fp16,99,V,0.05,head,V,A,0
fp16,99,V,0.05,head,V,V,8.91110028217356e-05
fp16,99,V,0.05,head,V,TA,0
fp16,99,V,0.05,head,V,TV,-6.89749629904377e-06
fp16,99,V,0.05,head,V,AV,-4.0116744239206e-06
fp16,99,V,0.05,head,V,TAV,-2.1477075567626e-06
fp16,99,V,0.05,head,TA,T,0
fp16,99,V,0.05,head,TA,A,0
fp16,99,V,0.05,head,TA,V,0
fp16,99,V,0.05,head,TA,TA,0
fp16,99,V,0.05,head,TA,TV,0
fp16,99,V,0.05,head,TA,AV,0
fp16,99,V,0.05,head,TA,TAV,0
fp16,99,V,0.05,head,TV,T,0
fp16,99,V,0.05,head,TV,A,0
fp16,99,V,0.05,head,TV,V,-6.89749629904377e-06
fp16,99,V,0.05,head,TV,TA,0
fp16,99,V,0.05,head,TV,TV,5.11466461450659e-05
fp16,99,V,0.05,head,TV,AV,-9.16005950691457e-06
fp16,99,V,0.05,head,TV,TAV,-3.58082192781469e-06
fp16,99,V,0.05,head,AV,T,0
fp16,99,V,0.05,head,AV,A,0
fp16,99,V,0.05,head,AV,V,-4.0116744239206e-06
fp16,99,V,0.05,head,AV,TA,0
fp16,99,V,0.05,head,AV,TV,-9.16005950691457e-06
fp16,99,V,0.05,head,AV,AV,3.35305120165034e-05
fp16,99,V,0.05,head,AV,TAV,-2.61353922437196e-06
fp16,99,V,0.05,head,TAV,T,0
fp16,99,V,0.05,head,TAV,A,0
fp16,99,V,0.05,head,TAV,V,-2.1477075567626e-06
fp16,99,V,0.05,head,TAV,TA,0
fp16,99,V,0.05,head,TAV,TV,-3.58082192781469e-06
fp16,99,V,0.05,head,TAV,AV,-2.61353922437196e-06
fp16,99,V,0.05,head,TAV,TAV,7.00345687421107e-06
fp16,99,V,0.05,order,g1,g1,8.91110028217356e-05
fp16,99,V,0.05,order,g1,g2,-0.000189131176366436
fp16,99,V,0.05,order,g1,g3,9.78724659879374e-05
fp16,99,V,0.05,order,g2,g1,-0.000189131176366436
fp16,99,V,0.05,order,g2,g2,0.00046643773332654
fp16,99,V,0.05,order,g2,g3,-0.000279205502998766
fp16,99,V,0.05,order,g3,g1,9.78724659879374e-05
fp16,99,V,0.05,order,g3,g2,-0.000279205502998766
fp16,99,V,0.05,order,g3,g3,0.000192383147480464
fp16,99,V,0.1,head,T,T,0
fp16,99,V,0.1,head,T,A,0
fp16,99,V,0.1,head,T,V,0
fp16,99,V,0.1,head,T,TA,0
fp16,99,V,0.1,head,T,TV,0
fp16,99,V,0.1,head,T,AV,0
fp16,99,V,0.1,head,T,TAV,0
fp16,99,V,0.1,head,A,T,0
fp16,99,V,0.1,head,A,A,0
fp16,99,V,0.1,head,A,V,0
fp16,99,V,0.1,head,A,TA,0
fp16,99,V,0.1,head,A,TV,0
fp16,99,V,0.1,head,A,AV,0
fp16,99,V,0.1,head,A,TAV,0
fp16,99,V,0.1,head,V,T,0
fp16,99,V,0.1,head,V,A,0
fp16,99,V,0.1,head,V,V,0.000356444061785731
fp16,99,V,0.1,head,V,TA,0
fp16,99,V,0.1,head,V,TV,-2.74847880132385e-05
fp16,99,V,0.1,head,V,AV,-1.59828963649306e-05
fp16,99,V,0.1,head,V,TAV,-8.54030626115808e-06
fp16,99,V,0.1,head,TA,T,0
fp16,99,V,0.1,head,TA,A,0
fp16,99,V,0.1,head,TA,V,0
fp16,99,V,0.1,head,TA,TA,0
fp16,99,V,0.1,head,TA,TV,0
fp16,99,V,0.1,head,TA,AV,0
fp16,99,V,0.1,head,TA,TAV,0
fp16,99,V,0.1,head,TV,T,0
fp16,99,V,0.1,head,TV,A,0
fp16,99,V,0.1,head,TV,V,-2.74847880132385e-05
fp16,99,V,0.1,head,TV,TA,0
fp16,99,V,0.1,head,TV,TV,0.000204260275642398
fp16,99,V,0.1,head,TV,AV,-3.65966471711889e-05
fp16,99,V,0.1,head,TV,TAV,-1.43072564430709e-05
fp16,99,V,0.1,head,AV,T,0
fp16,99,V,0.1,head,AV,A,0
fp16,99,V,0.1,head,AV,V,-1.59828963649306e-05
fp16,99,V,0.1,head,AV,TA,0
fp16,99,V,0.1,head,AV,TV,-3.65966471711889e-05
fp16,99,V,0.1,head,AV,AV,0.000133965025564057
fp16,99,V,0.1,head,AV,TAV,-1.04425779954781e-05
fp16,99,V,0.1,head,TAV,T,0
fp16,99,V,0.1,head,TAV,A,0
fp16,99,V,0.1,head,TAV,V,-8.54030626115808e-06
fp16,99,V,0.1,head,TAV,TA,0
fp16,99,V,0.1,head,TAV,TV,-1.43072564430709e-05
fp16,99,V,0.1,head,TAV,AV,-1.04425779954781e-05
fp16,99,V,0.1,head,TAV,TAV,2.79759765934693e-05
fp16,99,V,0.1,order,g1,g1,0.000356444061785731
fp16,99,V,0.1,order,g1,g2,-0.000756355807949632
fp16,99,V,0.1,order,g1,g3,0.000391371439902742
fp16,99,V,0.1,order,g2,g1,-0.000756355807949632
fp16,99,V,0.1,order,g2,g2,0.00186467899151968
fp16,99,V,0.1,order,g2,g3,-0.00111599240548628
fp16,99,V,0.1,order,g3,g1,0.000391371439902742
fp16,99,V,0.1,order,g3,g2,-0.00111599240548628
fp16,99,V,0.1,order,g3,g3,0.000768806470354398
fp16,99,AV,0.01,head,T,T,0
fp16,99,AV,0.01,head,T,A,0
fp16,99,AV,0.01,head,T,V,0
fp16,99,AV,0.01,head,T,TA,0
fp16,99,AV,0.01,head,T,TV,0
fp16,99,AV,0.01,head,T,AV,0
fp16,99,AV,0.01,head,T,TAV,0
fp16,99,AV,0.01,head,A,T,0
fp16,99,AV,0.01,head,A,A,4.24182560339614e-06
fp16,99,AV,0.01,head,A,V,9.6708769203671e-08
fp16,99,AV,0.01,head,A,TA,-2.41957675968308e-07
fp16,99,AV,0.01,head,A,TV,-2.90978337647479e-08
fp16,99,AV,0.01,head,A,AV,-3.09199481162573e-07
fp16,99,AV,0.01,head,A,TAV,-5.22161399722964e-08
fp16,99,AV,0.01,head,V,T,0
fp16,99,AV,0.01,head,V,A,9.6708769203671e-08
fp16,99,AV,0.01,head,V,V,3.56443906698491e-06
fp16,99,AV,0.01,head,V,TA,-1.47157167957189e-08
fp16,99,AV,0.01,head,V,TV,-2.76280722126547e-07
fp16,99,AV,0.01,head,V,AV,-1.99478974351497e-07
fp16,99,AV,0.01,head,V,TAV,-7.9992879065078e-08
fp16,99,AV,0.01,head,TA,T,0
fp16,99,AV,0.01,head,TA,A,-2.41957675968308e-07
fp16,99,AV,0.01,head,TA,V,-1.47157167957189e-08
fp16,99,AV,0.01,head,TA,TA,1.46018731858841e-06
fp16,99,AV,0.01,head,TA,TV,2.80703281550742e-08
fp16,99,AV,0.01,head,TA,AV,2.17362533812417e-09
fp16,99,AV,0.01,head,TA,TAV,-1.15802336184971e-07
fp16,99,AV,0.01,head,TV,T,0
fp16,99,AV,0.01,head,TV,A,-2.90978337647479e-08
fp16,99,AV,0.01,head,TV,V,-2.76280722126547e-07
fp16,99,AV,0.01,head,TV,TA,2.80703281550742e-08
fp16,99,AV,0.01,head,TV,TV,2.04645666206411e-06
fp16,99,AV,0.01,head,TV,AV,-3.66557065223705e-07
fp16,99,AV,0.01,head,TV,TAV,-1.4246988465735e-07
fp16,99,AV,0.01,head,AV,T,0
fp16,99,AV,0.01,head,AV,A,-3.09199481162573e-07
fp16,99,AV,0.01,head,AV,V,-1.99478974351497e-07
fp16,99,AV,0.01,head,AV,TA,2.17362533812417e-09
fp16,99,AV,0.01,head,AV,TV,-3.66557065223705e-07
fp16,99,AV,0.01,head,AV,AV,2.60033475912856e-06
fp16,99,AV,0.01,head,AV,TAV,-2.12128957740803e-07
fp16,99,AV,0.01,head,TAV,T,0
fp16,99,AV,0.01,head,TAV,A,-5.22161399722964e-08
fp16,99,AV,0.01,head,TAV,V,-7.9992879065078e-08
fp16,99,AV,0.01,head,TAV,TA,-1.15802336184971e-07
fp16,99,AV,0.01,head,TAV,TV,-1.4246988465735e-07
fp16,99,AV,0.01,head,TAV,AV,-2.12128957740803e-07
fp16,99,AV,0.01,head,TAV,TAV,5.0779521017274e-07
fp16,99,AV,0.01,order,g1,g1,7.9996822087884e-06
fp16,99,AV,0.01,order,g1,g2,-1.70700948217462e-05
fp16,99,AV,0.01,order,g1,g3,8.93820359392041e-06
fp16,99,AV,0.01,order,g2,g1,-1.70700948217462e-05
fp16,99,AV,0.01,order,g2,g2,4.17160029681512e-05
fp16,99,AV,0.01,order,g2,g3,-2.48518912869134e-05
fp16,99,AV,0.01,order,g3,g1,8.93820359392041e-06
fp16,99,AV,0.01,order,g3,g2,-2.48518912869134e-05
fp16,99,AV,0.01,order,g3,g3,1.67596750627115e-05
fp16,99,AV,0.05,head,T,T,0
fp16,99,AV,0.05,head,T,A,0
fp16,99,AV,0.05,head,T,V,0
fp16,99,AV,0.05,head,T,TA,0
fp16,99,AV,0.05,head,T,TV,0
fp16,99,AV,0.05,head,T,AV,0
fp16,99,AV,0.05,head,T,TAV,0
fp16,99,AV,0.05,head,A,T,0
fp16,99,AV,0.05,head,A,A,0.000106045608538637
fp16,99,AV,0.05,head,A,V,2.41773316353535e-06
fp16,99,AV,0.05,head,A,TA,-6.03767296996656e-06
fp16,99,AV,0.05,head,A,TV,-7.22136744095298e-07
fp16,99,AV,0.05,head,A,AV,-7.73464275883835e-06
fp16,99,AV,0.05,head,A,TAV,-1.32191151384988e-06
fp16,99,AV,0.05,head,V,T,0
fp16,99,AV,0.05,head,V,A,2.41773316353535e-06
fp16,99,AV,0.05,head,V,V,8.91110028217356e-05
fp16,99,AV,0.05,head,V,TA,-3.67198421863264e-07
fp16,99,AV,0.05,head,V,TV,-6.89749629904377e-06
fp16,99,AV,0.05,head,V,AV,-4.97735861802631e-06
fp16,99,AV,0.05,head,V,TAV,-1.99846801741638e-06
fp16,99,AV,0.05,head,TA,T,0
fp16,99,AV,0.05,head,TA,A,-6.03767296996656e-06
fp16,99,AV,0.05,head,TA,V,-3.67198421863264e-07
fp16,99,AV,0.05,head,TA,TA,3.64924957642431e-05
fp16,99,AV,0.05,head,TA,TV,6.9288367869462e-07
fp16,99,AV,0.05,head,TA,AV,5.7174856517769e-08
fp16,99,AV,0.05,head,TA,TAV,-2.89007038842563e-06
fp16,99,AV,0.05,head,TV,T,0
fp16,99,AV,0.05,head,TV,A,-7.22136744095298e-07
fp16,99,AV,0.05,head,TV,V,-6.89749629904377e-06
fp16,99,AV,0.05,head,TV,TA,6.9288367869462e-07
fp16,99,AV,0.05,head,TV,TV,5.11466461450659e-05
fp16,99,AV,0.05,head,TV,AV,-9.15434660651209e-06
fp16,99,AV,0.05,head,TV,TAV,-3.55568476916383e-06
fp16,99,AV,0.05,head,AV,T,0
fp16,99,AV,0.05,head,AV,A,-7.73464275883835e-06
fp16,99,AV,0.05,head,AV,V,-4.97735861802631e-06
fp16,99,AV,0.05,head,AV,TA,5.7174856517769e-08
fp16,99,AV,0.05,head,AV,TV,-9.15434660651209e-06
fp16,99,AV,0.05,head,AV,AV,6.50005598568287e-05
fp16,99,AV,0.05,head,AV,TAV,-5.29842586923137e-06
fp16,99,AV,0.05,head,TAV,T,0
fp16,99,AV,0.05,head,TAV,A,-1.32191151384988e-06
fp16,99,AV,0.05,head,TAV,V,-1.99846801741638e-06
fp16,99,AV,0.05,head,TAV,TA,-2.89007038842563e-06
fp16,99,AV,0.05,head,TAV,TV,-3.55568476916383e-06
fp16,99,AV,0.05,head,TAV,AV,-5.29842586923137e-06
fp16,99,AV,0.05,head,TAV,TAV,1.26911632129958e-05
fp16,99,AV,0.05,order,g1,g1,0.000199992077687444
fp16,99,AV,0.05,order,g1,g2,-0.000426720661186721
fp16,99,AV,0.05,order,g1,g3,0.000223408203968011
fp16,99,AV,0.05,order,g2,g1,-0.000426720661186721
fp16,99,AV,0.05,order,g2,g2,0.00104274545962065
fp16,99,AV,0.05,order,g2,g3,-0.000621128220398215
fp16,99,AV,0.05,order,g3,g1,0.000223408203968011
fp16,99,AV,0.05,order,g3,g2,-0.000621128220398215
fp16,99,AV,0.05,order,g3,g3,0.000418834981138754
fp16,99,AV,0.1,head,T,T,0
fp16,99,AV,0.1,head,T,A,0
fp16,99,AV,0.1,head,T,V,0
fp16,99,AV,0.1,head,T,TA,0
fp16,99,AV,0.1,head,T,TV,0
fp16,99,AV,0.1,head,T,AV,0
fp16,99,AV,0.1,head,T,TAV,0
fp16,99,AV,0.1,head,A,T,0
fp16,99,AV,0.1,head,A,A,0.000424182445411993
fp16,99,AV,0.1,head,A,V,9.67094742024162e-06
fp16,99,AV,0.1,head,A,TA,-2.40474519243432e-05
fp16,99,AV,0.1,head,A,TV,-2.85723225432812e-06
fp16,99,AV,0.1,head,A,AV,-3.0922609599278e-05
fp16,99,AV,0.1,head,A,TAV,-5.38531829250572e-06
fp16,99,AV,0.1,head,V,T,0
fp16,99,AV,0.1,head,V,A,9.67094742024162e-06
fp16,99,AV,0.1,head,V,V,0.000356444061785731
fp16,99,AV,0.1,head,V,TA,-1.46709323897593e-06
fp16,99,AV,0.1,head,V,TV,-2.74847880132385e-05
fp16,99,AV,0.1,head,V,AV,-1.9820884041269e-05
fp16,99,AV,0.1,head,V,TAV,-7.96876373987952e-06
fp16,99,AV,0.1,head,TA,T,0
fp16,99,AV,0.1,head,TA,A,-2.40474519243432e-05
fp16,99,AV,0.1,head,TA,V,-1.46709323897593e-06
fp16,99,AV,0.1,head,TA,TA,0.000145786117077846
fp16,99,AV,0.1,head,TA,TV,2.72579676214268e-06
fp16,99,AV,0.1,head,TA,AV,2.42950524546743e-07
fp16,99,AV,0.1,head,TA,TAV,-1.15113153841198e-05
fp16,99,AV,0.1,head,TV,T,0
fp16,99,AV,0.1,head,TV,A,-2.85723225432812e-06
fp16,99,AV,0.1,head,TV,V,-2.74847880132385e-05
fp16,99,AV,0.1,head,TV,TA,2.72579676214268e-06
fp16,99,AV,0.1,head,TV,TV,0.000204260275642398
fp16,99,AV,0.1,head,TV,AV,-3.65409236792534e-05
fp16,99,AV,0.1,head,TV,TAV,-1.41857593270088e-05
fp16,99,AV,0.1,head,AV,T,0
fp16,99,AV,0.1,head,AV,A,-3.0922609599278e-05
fp16,99,AV,0.1,head,AV,V,-1.9820884041269e-05
fp16,99,AV,0.1,head,AV,TA,2.42950524546743e-07
fp16,99,AV,0.1,head,AV,TV,-3.65409236792534e-05
fp16,99,AV,0.1,head,AV,AV,0.00025975192736903
fp16,99,AV,0.1,head,AV,TAV,-2.11623744046177e-05
fp16,99,AV,0.1,head,TAV,T,0
fp16,99,AV,0.1,head,TAV,A,-5.38531829250572e-06
fp16,99,AV,0.1,head,TAV,V,-7.96876373987952e-06
fp16,99,AV,0.1,head,TAV,TA,-1.15113153841198e-05
fp16,99,AV,0.1,head,TAV,TV,-1.41857593270088e-05
fp16,99,AV,0.1,head,TAV,AV,-2.11623744046177e-05
fp16,99,AV,0.1,head,TAV,TAV,5.07242183494348e-05
fp16,99,AV,0.1,order,g1,g1,0.000799968402038208
fp16,99,AV,0.1,order,g1,g2,-0.00170653686314785
fp16,99,AV,0.1,order,g1,g3,0.000893214379077255
fp16,99,AV,0.1,order,g2,g1,-0.00170653686314785
fp16,99,AV,0.1,order,g2,g2,0.00416892781174271
fp16,99,AV,0.1,order,g2,g3,-0.00248254223364584
fp16,99,AV,0.1,order,g3,g1,0.000893214379077256
fp16,99,AV,0.1,order,g3,g2,-0.00248254223364584
fp16,99,AV,0.1,order,g3,g3,0.00167355744000138
fp16,99,TAV,0.01,head,T,T,2.34887452543798e-06
fp16,99,TAV,0.01,head,T,A,-6.88324327179309e-08
fp16,99,TAV,0.01,head,T,V,-4.8692407964009e-08
fp16,99,TAV,0.01,head,T,TA,-9.54776690663283e-08
fp16,99,TAV,0.01,head,T,TV,-1.48376838802762e-07
fp16,99,TAV,0.01,head,T,AV,1.03221534474532e-09
fp16,99,TAV,0.01,head,T,TAV,2.23846100614675e-08
fp16,99,TAV,0.01,head,A,T,-6.88324327179309e-08
fp16,99,TAV,0.01,head,A,A,4.24182560339614e-06
fp16,99,TAV,0.01,head,A,V,9.6708769203671e-08
fp16,99,TAV,0.01,head,A,TA,-1.99259292290666e-07
fp16,99,TAV,0.01,head,A,TV,4.92113933299372e-10
fp16,99,TAV,0.01,head,A,AV,-3.09199481162573e-07
fp16,99,TAV,0.01,head,A,TAV,-4.70379115281479e-08
fp16,99,TAV,0.01,head,V,T,-4.8692407964009e-08
fp16,99,TAV,0.01,head,V,A,9.6708769203671e-08
fp16,99,TAV,0.01,head,V,V,3.56443906698491e-06
fp16,99,TAV,0.01,head,V,TA,2.17703739186996e-09
fp16,99,TAV,0.01,head,V,TV,-3.12892287275093e-07
fp16,99,TAV,0.01,head,V,AV,-1.99478974351497e-07
fp16,99,TAV,0.01,head,V,TAV,-8.89808896903712e-08
fp16,99,TAV,0.01,head,TA,T,-9.54776690663283e-08
fp16,99,TAV,0.01,head,TA,A,-1.99259292290666e-07
fp16,99,TAV,0.01,head,TA,V,2.17703739186996e-09
fp16,99,TAV,0.01,head,TA,TA,2.4297207598227e-06
fp16,99,TAV,0.01,head,TA,TV,2.6154157737119e-08
fp16,99,TAV,0.01,head,TA,AV,-2.9025109759378e-08
fp16,99,TAV,0.01,head,TA,TAV,-1.49199321899271e-07
fp16,99,TAV,0.01,head,TV,T,-1.48376838802762e-07
fp16,99,TAV,0.01,head,TV,A,4.92113933299372e-10
fp16,99,TAV,0.01,head,TV,V,-3.12892287275093e-07
fp16,99,TAV,0.01,head,TV,TA,2.6154157737119e-08
fp16,99,TAV,0.01,head,TV,TV,3.17081267278052e-06
fp16,99,TAV,0.01,head,TV,AV,-3.6452232799931e-07
fp16,99,TAV,0.01,head,TV,TAV,-2.09325384192389e-07
fp16,99,TAV,0.01,head,AV,T,1.03221534474532e-09
fp16,99,TAV,0.01,head,AV,A,-3.09199481162573e-07
fp16,99,TAV,0.01,head,AV,V,-1.99478974351497e-07
fp16,99,TAV,0.01,head,AV,TA,-2.9025109759378e-08
fp16,99,TAV,0.01,head,AV,TV,-3.6452232799931e-07
fp16,99,TAV,0.01,head,AV,AV,2.60033475912856e-06
fp16,99,TAV,0.01,head,AV,TAV,-2.06944920600303e-07
fp16,99,TAV,0.01,head,TAV,T,2.23846100614675e-08
fp16,99,TAV,0.01,head,TAV,A,-4.70379115281479e-08
fp16,99,TAV,0.01,head,TAV,V,-8.89808896903712e-08
fp16,99,TAV,0.01,head,TAV,TA,-1.49199321899271e-07
fp16,99,TAV,0.01,head,TAV,TV,-2.09325384192389e-07
fp16,99,TAV,0.01,head,TAV,AV,-2.06944920600303e-07
fp16,99,TAV,0.01,head,TAV,TAV,6.97542628739676e-07
fp16,99,TAV,0.01,order,g1,g1,1.01135070528625e-05
fp16,99,TAV,0.01,order,g1,g2,-2.1487997282004e-05
fp16,99,TAV,0.01,order,g1,g3,1.12608560379844e-05
fp16,99,TAV,0.01,order,g2,g1,-2.1487997282004e-05
fp16,99,TAV,0.01,order,g2,g2,5.29640425482546e-05
fp16,99,TAV,0.01,order,g2,g3,-3.18142465106285e-05
fp16,99,TAV,0.01,order,g3,g1,1.12608560379844e-05
fp16,99,TAV,0.01,order,g3,g2,-3.18142465106285e-05
fp16,99,TAV,0.01,order,g3,g3,2.17027685369186e-05
fp16,99,TAV,0.05,head,T,T,5.87218692947143e-05
fp16,99,TAV,0.05,head,T,A,-1.7209101007863e-06
fp16,99,TAV,0.05,head,T,V,-1.21733415559174e-06
fp16,99,TAV,0.05,head,T,TA,-2.39219938751888e-06
fp16,99,TAV,0.05,head,T,TV,-3.70893856759944e-06
fp16,99,TAV,0.05,head,T,AV,1.80449436267289e-08
fp16,99,TAV,0.05,head,T,TAV,5.4637980256677e-07
fp16,99,TAV,0.05,head,A,T,-1.7209101007863e-06
fp16,99,TAV,0.05,head,A,A,0.000106045608538637
fp16,99,TAV,0.05,head,A,V,2.41773316353535e-06
fp16,99,TAV,0.05,head,A,TA,-4.9742369812818e-06
fp16,99,TAV,0.05,head,A,TV,2.22732219018359e-08
fp16,99,TAV,0.05,head,A,AV,-7.73464275883835e-06
fp16,99,TAV,0.05,head,A,TAV,-1.20210415369498e-06
fp16,99,TAV,0.05,head,V,T,-1.21733415559174e-06
fp16,99,TAV,0.05,head,V,A,2.41773316353535e-06
fp16,99,TAV,0.05,head,V,V,8.91110028217356e-05
fp16,99,TAV,0.05,head,V,TA,5.51812585113565e-08
fp16,99,TAV,0.05,head,V,TV,-7.81286886380612e-06
fp16,99,TAV,0.05,head,V,AV,-4.97735861802631e-06
fp16,99,TAV,0.05,head,V,TAV,-2.212601917169e-06
fp16,99,TAV,0.05,head,TA,T,-2.39219938751888e-06
fp16,99,TAV,0.05,head,TA,A,-4.9742369812818e-06
fp16,99,TAV,0.05,head,TA,V,5.51812585113565e-08
fp16,99,TAV,0.05,head,TA,TA,6.07380165510482e-05
fp16,99,TAV,0.05,head,TA,TV,6.57034782583013e-07
fp16,99,TAV,0.05,head,TA,AV,-7.30854132389653e-07
fp16,99,TAV,0.05,head,TA,TAV,-3.72141367189068e-06
fp16,99,TAV,0.05,head,TV,T,-3.70893856759944e-06
fp16,99,TAV,0.05,head,TV,A,2.22732219018359e-08
fp16,99,TAV,0.05,head,TV,V,-7.81286886380612e-06
fp16,99,TAV,0.05,head,TV,TA,6.57034782583013e-07
fp16,99,TAV,0.05,head,TV,TV,7.9248279881534e-05
fp16,99,TAV,0.05,head,TV,AV,-9.11314155895228e-06
fp16,99,TAV,0.05,head,TV,TAV,-5.23588704957369e-06
fp16,99,TAV,0.05,head,AV,T,1.80449436267289e-08
fp16,99,TAV,0.05,head,AV,A,-7.73464275883835e-06
fp16,99,TAV,0.05,head,AV,V,-4.97735861802631e-06
fp16,99,TAV,0.05,head,AV,TA,-7.30854132389653e-07
fp16,99,TAV,0.05,head,AV,TV,-9.11314155895228e-06
fp16,99,TAV,0.05,head,AV,AV,6.50005598568287e-05
fp16,99,TAV,0.05,head,AV,TAV,-5.17318166141849e-06
fp16,99,TAV,0.05,head,TAV,T,5.4637980256677e-07
fp16,99,TAV,0.05,head,TAV,A,-1.20210415369498e-06
fp16,99,TAV,0.05,head,TAV,V,-2.212601917169e-06
fp16,99,TAV,0.05,head,TAV,TA,-3.72141367189068e-06
fp16,99,TAV,0.05,head,TAV,TV,-5.23588704957369e-06
fp16,99,TAV,0.05,head,TAV,AV,-5.17318166141849e-06
fp16,99,TAV,0.05,head,TAV,TAV,1.74358489164975e-05
fp16,99,TAV,0.05,order,g1,g1,0.000252837458469402
fp16,99,TAV,0.05,order,g1,g2,-0.000537179662691835
fp16,99,TAV,0.05,order,g1,g3,0.000281473877954136
fp16,99,TAV,0.05,order,g2,g1,-0.000537179662691835
fp16,99,TAV,0.05,order,g2,g2,0.00132398175136162
fp16,99,TAV,0.05,order,g2,g3,-0.000795195918516078
fp16,99,TAV,0.05,order,g3,g1,0.000281473877954136
fp16,99,TAV,0.05,order,g3,g2,-0.000795195918516078
fp16,99,TAV,0.05,order,g3,g3,0.000542420045593026
fp16,99,TAV,0.1,head,T,T,0.000234887529974026
fp16,99,TAV,0.1,head,T,A,-6.88357618562493e-06
fp16,99,TAV,0.1,head,T,V,-4.8692858079766e-06
fp16,99,TAV,0.1,head,T,TA,-9.58177347626105e-06
fp16,99,TAV,0.1,head,T,TV,-1.48142947881635e-05
fp16,99,TAV,0.1,head,T,AV,2.76339386456197e-08
fp16,99,TAV,0.1,head,T,TAV,2.12581487540565e-06
fp16,99,TAV,0.1,head,A,T,-6.88357618562493e-06
fp16,99,TAV,0.1,head,A,A,0.000424182445411993
fp16,99,TAV,0.1,head,A,V,9.67094742024162e-06
fp16,99,TAV,0.1,head,A,TA,-1.98247548186351e-05
fp16,99,TAV,0.1,head,A,TV,1.48096862847055e-07
fp16,99,TAV,0.1,head,A,AV,-3.0922609599278e-05
fp16,99,TAV,0.1,head,A,TAV,-4.95976670132836e-06
fp16,99,TAV,0.1,head,V,T,-4.8692858079766e-06
fp16,99,TAV,0.1,head,V,A,9.67094742024162e-06
fp16,99,TAV,0.1,head,V,V,0.000356444061785731
fp16,99,TAV,0.1,head,V,TA,2.19761259036238e-07
fp16,99,TAV,0.1,head,V,TV,-3.1146691695475e-05
fp16,99,TAV,0.1,head,V,AV,-1.9820884041269e-05
fp16,99,TAV,0.1,head,V,TAV,-8.77281783912419e-06
fp16,99,TAV,0.1,head,TA,T,-9.58177347626105e-06
fp16,99,TAV,0.1,head,TA,A,-1.98247548186351e-05
fp16,99,TAV,0.1,head,TA,V,2.19761259036238e-07
fp16,99,TAV,0.1,head,TA,TA,0.000242779755955369
fp16,99,TAV,0.1,head,TA,TV,2.6519250327656e-06
fp16,99,TAV,0.1,head,TA,AV,-2.94076681218946e-06
fp16,99,TAV,0.1,head,TA,TAV,-1.48110060825411e-05
fp16,99,TAV,0.1,head,TV,T,-1.48142947881635e-05
fp16,99,TAV,0.1,head,TV,A,1.48096862847055e-07
fp16,99,TAV,0.1,head,TV,V,-3.1146691695475e-05
fp16,99,TAV,0.1,head,TV,TA,2.6519250327656e-06
fp16,99,TAV,0.1,head,TV,TV,0.000316519177802503
fp16,99,TAV,0.1,head,TV,AV,-3.64291229611536e-05
fp16,99,TAV,0.1,head,TV,TAV,-2.0932810773983e-05
fp16,99,TAV,0.1,head,AV,T,2.76339386456197e-08
fp16,99,TAV,0.1,head,AV,A,-3.0922609599278e-05
fp16,99,TAV,0.1,head,AV,V,-1.9820884041269e-05
fp16,99,TAV,0.1,head,AV,TA,-2.94076681218946e-06
fp16,99,TAV,0.1,head,AV,TV,-3.64291229611536e-05
fp16,99,TAV,0.1,head,AV,AV,0.00025975192736903
fp16,99,TAV,0.1,head,AV,TAV,-2.0684661176635e-05
fp16,99,TAV,0.1,head,TAV,T,2.12581487540565e-06
fp16,99,TAV,0.1,head,TAV,A,-4.95976670132836e-06
fp16,99,TAV,0.1,head,TAV,V,-8.77281783912419e-06
fp16,99,TAV,0.1,head,TAV,TA,-1.48110060825411e-05
fp16,99,TAV,0.1,head,TAV,TV,-2.0932810773983e-05
fp16,99,TAV,0.1,head,TAV,AV,-2.0684661176635e-05
fp16,99,TAV,0.1,head,TAV,TAV,6.97124130318089e-05
fp16,99,TAV,0.1,order,g1,g1,0.00101135020802503
fp16,99,TAV,0.1,order,g1,g2,-0.00214841593240861
fp16,99,TAV,0.1,order,g1,g3,0.00112545895471854
fp16,99,TAV,0.1,order,g2,g1,-0.00214841593240861
fp16,99,TAV,0.1,order,g2,g2,0.00529387782918008
fp16,99,TAV,0.1,order,g2,g3,-0.00317867683547453
fp16,99,TAV,0.1,order,g3,g1,0.00112545895471854
fp16,99,TAV,0.1,order,g3,g2,-0.00317867683547453
fp16,99,TAV,0.1,order,g3,g3,0.00216775200215592
fp32,7,T,0.01,head,T,T,2.14106076548867e-06
fp32,7,T,0.01,head,T,A,0
fp32,7,T,0.01,head,T,V,0
fp32,7,T,0.01,head,T,TA,-9.65875777706163e-08
fp32,7,T,0.01,head,T,TV,1.55463644376063e-08
fp32,7,T,0.01,head,T,AV,0
fp32,7,T,0.01,head,T,TAV,-4.43721624104798e-08
fp32,7,T,0.01,head,A,T,0
fp32,7,T,0.01,head,A,A,0
fp32,7,T,0.01,head,A,V,0
fp32,7,T,0.01,head,A,TA,0
fp32,7,T,0.01,head,A,TV,0
fp32,7,T,0.01,head,A,AV,0
fp32,7,T,0.01,head,A,TAV,0
fp32,7,T,0.01,head,V,T,0
fp32,7,T,0.01,head,V,A,0
fp32,7,T,0.01,head,V,V,0
fp32,7,T,0.01,head,V,TA,0
fp32,7,T,0.01,head,V,TV,0
fp32,7,T,0.01,head,V,AV,0
fp32,7,T,0.01,head,V,TAV,0
fp32,7,T,0.01,head,TA,T,-9.65875777706163e-08
fp32,7,T,0.01,head,TA,A,0
fp32,7,T,0.01,head,TA,V,0
fp32,7,T,0.01,head,TA,TA,1.09972971054001e-06
fp32,7,T,0.01,head,TA,TV,-3.33939834741573e-07
fp32,7,T,0.01,head,TA,AV,0
fp32,7,T,0.01,head,TA,TAV,-1.65165454355091e-08
fp32,7,T,0.01,head,TV,T,1.55463644376063e-08
fp32,7,T,0.01,head,TV,A,0
fp32,7,T,0.01,head,TV,V,0
fp32,7,T,0.01,head,TV,TA,-3.33939834741573e-07
fp32,7,T,0.01,head,TV,TV,1.07769071550616e-06
fp32,7,T,0.01,head,TV,AV,0
fp32,7,T,0.01,head,TV,TAV,-1.86152365946008e-09
fp32,7,T,0.01,head,AV,T,0
fp32,7,T,0.01,head,AV,A,0
fp32,7,T,0.01,head,AV,V,0
fp32,7,T,0.01,head,AV,TA,0
fp32,7,T,0.01,head,AV,TV,0
fp32,7,T,0.01,head,AV,AV,0
fp32,7,T,0.01,head,AV,TAV,0
fp32,7,T,0.01,head,TAV,T,-4.43721624104798e-08
fp32,7,T,0.01,head,TAV,A,0
fp32,7,T,0.01,head,TAV,V,0
fp32,7,T,0.01,head,TAV,TA,-1.65165454355091e-08
fp32,7,T,0.01,head,TAV,TV,-1.86152365946008e-09
fp32,7,T,0.01,head,TAV,AV,0
fp32,7,T,0.01,head,TAV,TAV,2.60002009593972e-07
fp32,7,T,0.01,order,g1,g1,2.14106076548867e-06
fp32,7,T,0.01,order,g1,g2,-4.36316274431034e-06
fp32,7,T,0.01,order,g1,g3,2.1777298164112e-06
fp32,7,T,0.01,order,g2,g1,-4.36316274431034e-06
fp32,7,T,0.01,order,g2,g2,1.03979486718497e-05
fp32,7,T,0.01,order,g2,g3,-5.96441967181339e-06
fp32,7,T,0.01,order,g3,g1,2.1777298164112e-06
fp32,7,T,0.01,order,g3,g2,-5.96441967181339e-06
fp32,7,T,0.01,order,g3,g3,4.02069777168066e-06
fp32,7,T,0.05,head,T,T,5.35265605100299e-05
fp32,7,T,0.05,head,T,A,0
fp32,7,T,0.05,head,T,V,0
fp32,7,T,0.05,head,T,TA,-2.40522082179099e-06
fp32,7,T,0.05,head,T,TV,3.85730302475862e-07
fp32,7,T,0.05,head,T,AV,0
fp32,7,T,0.05,head,T,TAV,-1.10772573528088e-06
fp32,7,T,0.05,head,A,T,0
fp32,7,T,0.05,head,A,A,0
fp32,7,T,0.05,head,A,V,0
fp32,7,T,0.05,head,A,TA,0
fp32,7,T,0.05,head,A,TV,0
fp32,7,T,0.05,head,A,AV,0
fp32,7,T,0.05,head,A,TAV,0
fp32,7,T,0.05,head,V,T,0
fp32,7,T,0.05,head,V,A,0
fp32,7,T,0.05,head,V,V,0
fp32,7,T,0.05,head,V,TA,0
fp32,7,T,0.05,head,V,TV,0
fp32,7,T,0.05,head,V,AV,0
fp32,7,T,0.05,head,V,TAV,0
fp32,7,T,0.05,head,TA,T,-2.40522082179099e-06
fp32,7,T,0.05,head,TA,A,0
fp32,7,T,0.05,head,TA,V,0
fp32,7,T,0.05,head,TA,TA,2.74866290639251e-05
fp32,7,T,0.05,head,TA,TV,-8.34020230187664e-06
fp32,7,T,0.05,head,TA,AV,0
fp32,7,T,0.05,head,TA,TAV,-4.11649210831216e-07
fp32,7,T,0.05,head,TV,T,3.85730302475862e-07
fp32,7,T,0.05,head,TV,A,0
fp32,7,T,0.05,head,TV,V,0
fp32,7,T,0.05,head,TV,TA,-8.34020230187664e-06
fp32,7,T,0.05,head,TV,TV,2.69397473410376e-05
fp32,7,T,0.05,head,TV,AV,0
fp32,7,T,0.05,head,TV,TAV,-4.67391137334828e-08
fp32,7,T,0.05,head,AV,T,0
fp32,7,T,0.05,head,AV,A,0
fp32,7,T,0.05,head,AV,V,0
fp32,7,T,0.05,head,AV,TA,0
fp32,7,T,0.05,head,AV,TV,0
fp32,7,T,0.05,head,AV,AV,0
fp32,7,T,0.05,head,AV,TAV,0
fp32,7,T,0.05,head,TAV,T,-1.10772573528088e-06
fp32,7,T,0.05,head,TAV,A,0
fp32,7,T,0.05,head,TAV,V,0
fp32,7,T,0.05,head,TAV,TA,-4.11649210831216e-07
fp32,7,T,0.05,head,TAV,TV,-4.67391137334828e-08
fp32,7,T,0.05,head,TAV,AV,0
fp32,7,T,0.05,head,TAV,TAV,6.49794562538233e-06
fp32,7,T,0.05,order,g1,g1,5.35265605100299e-05
fp32,7,T,0.05,order,g1,g2,-0.000109072611539375
fp32,7,T,0.05,order,g1,g3,5.44383252940641e-05
fp32,7,T,0.05,order,g2,g1,-0.000109072611539375
fp32,7,T,0.05,order,g2,g2,0.000259930175918589
fp32,7,T,0.05,order,g2,g3,-0.000149100501233217
fp32,7,T,0.05,order,g3,g1,5.44383252940641e-05
fp32,7,T,0.05,order,g3,g2,-0.000149100501233217
fp32,7,T,0.05,order,g3,g3,0.000100510784153819
fp32,7,T,0.1,head,T,T,0.000214106329899424
fp32,7,T,0.1,head,T,A,0
fp32,7,T,0.1,head,T,V,0
fp32,7,T,0.1,head,T,TA,-9.53594077130334e-06
fp32,7,T,0.1,head,T,TV,1.54310275417466e-06
fp32,7,T,0.1,head,T,AV,0
fp32,7,T,0.1,head,T,TAV,-4.41467932807786e-06
fp32,7,T,0.1,head,A,T,0
fp32,7,T,0.1,head,A,A,0
fp32,7,T,0.1,head,A,V,0
fp32,7,T,0.1,head,A,TA,0
fp32,7,T,0.1,head,A,TV,0
fp32,7,T,0.1,head,A,AV,0
fp32,7,T,0.1,head,A,TAV,0
fp32,7,T,0.1,head,V,T,0
fp32,7,T,0.1,head,V,A,0
fp32,7,T,0.1,head,V,V,0
fp32,7,T,0.1,head,V,TA,0
fp32,7,T,0.1,head,V,TV,0
fp32,7,T,0.1,head,V,AV,0
fp32,7,T,0.1,head,V,TAV,0
fp32,7,T,0.1,head,TA,T,-9.53594077130334e-06
fp32,7,T,0.1,head,TA,A,0
fp32,7,T,0.1,head,TA,V,0
fp32,7,T,0.1,head,TA,TA,0.000109884779977023
fp32,7,T,0.1,head,TA,TV,-3.32899877407701e-05
fp32,7,T,0.1,head,TA,AV,0
fp32,7,T,0.1,head,TA,TAV,-1.63511598798027e-06
fp32,7,T,0.1,head,TV,T,1.54310275417466e-06
fp32,7,T,0.1,head,TV,A,0
fp32,7,T,0.1,head,TV,V,0
fp32,7,T,0.1,head,TV,TA,-3.32899877407701e-05
fp32,7,T,0.1,head,TV,TV,0.000107723352908524
fp32,7,T,0.1,head,TV,AV,0
fp32,7,T,0.1,head,TV,TAV,-1.76782308969159e-07
fp32,7,T,0.1,head,AV,T,0
fp32,7,T,0.1,head,AV,A,0
fp32,7,T,0.1,head,AV,V,0
fp32,7,T,0.1,head,AV,TA,0
fp32,7,T,0.1,head,AV,TV,0
fp32,7,T,0.1,head,AV,AV,0
fp32,7,T,0.1,head,AV,TAV,0
fp32,7,T,0.1,head,TAV,T,-4.41467932807786e-06
fp32,7,T,0.1,head,TAV,A,0
fp32,7,T,0.1,head,TAV,V,0
fp32,7,T,0.1,head,TAV,TA,-1.63511598798027e-06
fp32,7,T,0.1,head,TAV,TV,-1.76782308969159e-07
fp32,7,T,0.1,head,TAV,AV,0
fp32,7,T,0.1,head,TAV,TAV,2.59740805728686e-05
fp32,7,T,0.1,order,g1,g1,0.000214106329899424
fp32,7,T,0.1,order,g1,g2,-0.000436205497815976
fp32,7,T,0.1,order,g1,g3,0.000217684488588475
fp32,7,T,0.1,order,g2,g1,-0.000436205497815976
fp32,7,T,0.1,order,g2,g2,0.00103942482907022
fp32,7,T,0.1,order,g2,g3,-0.000596201870895033
fp32,7,T,0.1,order,g3,g1,0.000217684488588475
fp32,7,T,0.1,order,g3,g2,-0.000596201870895033
fp32,7,T,0.1,order,g3,g3,0.000401888681848299
fp32,7,A,0.01,head,T,T,0
fp32,7,A,0.01,head,T,A,0
fp32,7,A,0.01,head,T,V,0
fp32,7,A,0.01,head,T,TA,0
fp32,7,A,0.01,head,T,TV,0
fp32,7,A,0.01,head,T,AV,0
fp32,7,A,0.01,head,T,TAV,0
fp32,7,A,0.01,head,A,T,0
fp32,7,A,0.01,head,A,A,3.60241680422216e-06
fp32,7,A,0.01,head,A,V,0
fp32,7,A,0.01,head,A,TA,-2.98139056574421e-07
fp32,7,A,0.01,head,A,TV,0
fp32,7,A,0.01,head,A,AV,-3.31428799807796e-07
fp32,7,A,0.01,head,A,TAV,-6.84145817551722e-08
fp32,7,A,0.01,head,V,T,0
fp32,7,A,0.01,head,V,A,0
fp32,7,A,0.01,head,V,V,0
fp32,7,A,0.01,head,V,TA,0
fp32,7,A,0.01,head,V,TV,0
fp32,7,A,0.01,head,V,AV,0
fp32,7,A,0.01,head,V,TAV,0
fp32,7,A,0.01,head,TA,T,0
fp32,7,A,0.01,head,TA,A,-2.98139056574421e-07
fp32,7,A,0.01,head,TA,V,0
fp32,7,A,0.01,head,TA,TA,1.52363357914199e-06
fp32,7,A,0.01,head,TA,TV,0
fp32,7,A,0.01,head,TA,AV,-4.03769207585548e-07
fp32,7,A,0.01,head,TA,TAV,-4.61564831184725e-08
fp32,7,A,0.01,head,TV,T,0
fp32,7,A,0.01,head,TV,A,0
fp32,7,A,0.01,head,TV,V,0
fp32,7,A,0.01,head,TV,TA,0
fp32,7,A,0.01,head,TV,TV,0
fp32,7,A,0.01,head,TV,AV,0
fp32,7,A,0.01,head,TV,TAV,0
fp32,7,A,0.01,head,AV,T,0
fp32,7,A,0.01,head,AV,A,-3.31428799807796e-07
fp32,7,A,0.01,head,AV,V,0
fp32,7,A,0.01,head,AV,TA,-4.03769207585548e-07
fp32,7,A,0.01,head,AV,TV,0
fp32,7,A,0.01,head,AV,AV,1.7285388474065e-06
fp32,7,A,0.01,head,AV,TAV,-1.8136840677264e-07
fp32,7,A,0.01,head,TAV,T,0
fp32,7,A,0.01,head,TAV,A,-6.84145817551722e-08
fp32,7,A,0.01,head,TAV,V,0
fp32,7,A,0.01,head,TAV,TA,-4.61564831184725e-08
fp32,7,A,0.01,head,TAV,TV,0
fp32,7,A,0.01,head,TAV,AV,-1.8136840677264e-07
fp32,7,A,0.01,head,TAV,TAV,2.94301754200316e-07
fp32,7,A,0.01,order,g1,g1,3.60241680422216e-06
fp32,7,A,0.01,order,g1,g2,-7.83440146482654e-06
fp32,7,A,0.01,order,g1,g3,4.16357007884921e-06
fp32,7,A,0.01,order,g2,g1,-7.83440146482654e-06
fp32,7,A,0.01,order,g2,g2,1.93725726537949e-05
fp32,7,A,0.01,order,g2,g3,-1.16288669153491e-05
fp32,7,A,0.01,order,g3,g1,4.16357007884921e-06
fp32,7,A,0.01,order,g3,g2,-1.16288669153491e-05
fp32,7,A,0.01,order,g3,g3,7.91870889883619e-06
fp32,7,A,0.05,head,T,T,0
fp32,7,A,0.05,head,T,A,0
fp32,7,A,0.05,head,T,V,0
fp32,7,A,0.05,head,T,TA,0
fp32,7,A,0.05,head,T,TV,0
fp32,7,A,0.05,head,T,AV,0
fp32,7,A,0.05,head,T,TAV,0
fp32,7,A,0.05,head,A,T,0
fp32,7,A,0.05,head,A,A,9.00603889250467e-05
fp32,7,A,0.05,head,A,V,0
fp32,7,A,0.05,head,A,TA,-7.44986270731244e-06
fp32,7,A,0.05,head,A,TV,0
fp32,7,A,0.05,head,A,AV,-8.27932134563523e-06
fp32,7,A,0.05,head,A,TAV,-1.70522077020555e-06
fp32,7,A,0.05,head,V,T,0
fp32,7,A,0.05,head,V,A,0
fp32,7,A,0.05,head,V,V,0
fp32,7,A,0.05,head,V,TA,0
fp32,7,A,0.05,head,V,TV,0
fp32,7,A,0.05,head,V,AV,0
fp32,7,A,0.05,head,V,TAV,0
fp32,7,A,0.05,head,TA,T,0
fp32,7,A,0.05,head,TA,A,-7.44986270731244e-06
fp32,7,A,0.05,head,TA,V,0
fp32,7,A,0.05,head,TA,TA,3.80817628789592e-05
fp32,7,A,0.05,head,TA,TV,0
fp32,7,A,0.05,head,TA,AV,-1.00935805788667e-05
fp32,7,A,0.05,head,TA,TAV,-1.15443953903124e-06
fp32,7,A,0.05,head,TV,T,0
fp32,7,A,0.05,head,TV,A,0
fp32,7,A,0.05,head,TV,V,0
fp32,7,A,0.05,head,TV,TA,0
fp32,7,A,0.05,head,TV,TV,0
fp32,7,A,0.05,head,TV,AV,0
fp32,7,A,0.05,head,TV,TAV,0
fp32,7,A,0.05,head,AV,T,0
fp32,7,A,0.05,head,AV,A,-8.27932134563523e-06
fp32,7,A,0.05,head,AV,V,0
fp32,7,A,0.05,head,AV,TA,-1.00935805788667e-05
fp32,7,A,0.05,head,AV,TV,0
fp32,7,A,0.05,head,AV,AV,4.31831143843142e-05
fp32,7,A,0.05,head,AV,TAV,-4.53381846910004e-06
fp32,7,A,0.05,head,TAV,T,0
fp32,7,A,0.05,head,TAV,A,-1.70522077020555e-06
fp32,7,A,0.05,head,TAV,V,0
fp32,7,A,0.05,head,TAV,TA,-1.15443953903124e-06
fp32,7,A,0.05,head,TAV,TV,0
fp32,7,A,0.05,head,TAV,AV,-4.53381846910004e-06
fp32,7,A,0.05,head,TAV,TAV,7.35321543275154e-06
fp32,7,A,0.05,order,g1,g1,9.00603889250467e-05
fp32,7,A,0.05,order,g1,g2,-0.000195849961903041
fp32,7,A,0.05,order,g1,g3,0.000104084352207789
fp32,7,A,0.05,order,g2,g1,-0.000195849961903041
fp32,7,A,0.05,order,g2,g2,0.000484236008017517
fp32,7,A,0.05,order,g2,g3,-0.000290663862582197
fp32,7,A,0.05,order,g3,g1,0.000104084352207789
fp32,7,A,0.05,order,g3,g2,-0.000290663862582197
fp32,7,A,0.05,order,g3,g3,0.000197915763045085
fp32,7,A,0.1,head,T,T,0
fp32,7,A,0.1,head,T,A,0
fp32,7,A,0.1,head,T,V,0
fp32,7,A,0.1,head,T,TA,0
fp32,7,A,0.1,head,T,TV,0
fp32,7,A,0.1,head,T,AV,0
fp32,7,A,0.1,head,T,TAV,0
fp32,7,A,0.1,head,A,T,0
fp32,7,A,0.1,head,A,A,0.000360241607692639
fp32,7,A,0.1,head,A,V,0
fp32,7,A,0.1,head,A,TA,-2.97613929668136e-05
fp32,7,A,0.1,head,A,TV,0
fp32,7,A,0.1,head,A,AV,-3.3027040664956e-05
fp32,7,A,0.1,head,A,TAV,-6.77995996546329e-06
fp32,7,A,0.1,head,V,T,0
fp32,7,A,0.1,head,V,A,0
fp32,7,A,0.1,head,V,V,0
fp32,7,A,0.1,head,V,TA,0
fp32,7,A,0.1,head,V,TV,0
fp32,7,A,0.1,head,V,AV,0
fp32,7,A,0.1,head,V,TAV,0
fp32,7,A,0.1,head,TA,T,0
fp32,7,A,0.1,head,TA,A,-2.97613929668136e-05
fp32,7,A,0.1,head,TA,V,0
fp32,7,A,0.1,head,TA,TA,0.000152157964210869
fp32,7,A,0.1,head,TA,TV,0
fp32,7,A,0.1,head,TA,AV,-4.03200677766618e-05
fp32,7,A,0.1,head,TA,TAV,-4.62055112834628e-06
fp32,7,A,0.1,head,TV,T,0
fp32,7,A,0.1,head,TV,A,0
fp32,7,A,0.1,head,TV,V,0
fp32,7,A,0.1,head,TV,TA,0
fp32,7,A,0.1,head,TV,TV,0
fp32,7,A,0.1,head,TV,AV,0
fp32,7,A,0.1,head,TV,TAV,0
fp32,7,A,0.1,head,AV,T,0
fp32,7,A,0.1,head,AV,A,-3.3027040664956e-05
fp32,7,A,0.1,head,AV,V,0
fp32,7,A,0.1,head,AV,TA,-4.03200677766618e-05
fp32,7,A,0.1,head,AV,TV,0
fp32,7,A,0.1,head,AV,AV,0.000172415208252973
fp32,7,A,0.1,head,AV,TAV,-1.81288601757911e-05
fp32,7,A,0.1,head,TAV,T,0
fp32,7,A,0.1,head,TAV,A,-6.77995996546329e-06
fp32,7,A,0.1,head,TAV,V,0
fp32,7,A,0.1,head,TAV,TA,-4.62055112834628e-06
fp32,7,A,0.1,head,TAV,TV,0
fp32,7,A,0.1,head,TAV,AV,-1.81288601757911e-05
fp32,7,A,0.1,head,TAV,TAV,2.93644778295175e-05
fp32,7,A,0.1,order,g1,g1,0.000360241607692639
fp32,7,A,0.1,order,g1,g2,-0.000783271649017047
fp32,7,A,0.1,order,g1,g3,0.000416250081358945
fp32,7,A,0.1,order,g2,g1,-0.000783271649017047
fp32,7,A,0.1,order,g2,g2,0.00193605320220815
fp32,7,A,0.1,order,g2,g3,-0.00116197104456431
fp32,7,A,0.1,order,g3,g1,0.000416250081358945
fp32,7,A,0.1,order,g3,g2,-0.00116197104456432
fp32,7,A,0.1,order,g3,g3,0.000791054892373561
fp32,7,V,0.01,head,T,T,0
fp32,7,V,0.01,head,T,A,0
fp32,7,V,0.01,head,T,V,0
fp32,7,V,0.01,head,T,TA,0
fp32,7,V,0.01,head,T,TV,0
fp32,7,V,0.01,head,T,AV,0
fp32,7,V,0.01,head,T,TAV,0
fp32,7,V,0.01,head,A,T,0
fp32,7,V,0.01,head,A,A,0
fp32,7,V,0.01,head,A,V,0
fp32,7,V,0.01,head,A,TA,0
fp32,7,V,0.01,head,A,TV,0
fp32,7,V,0.01,head,A,AV,0
fp32,7,V,0.01,head,A,TAV,0
fp32,7,V,0.01,head,V,T,0
fp32,7,V,0.01,head,V,A,0
fp32,7,V,0.01,head,V,V,3.73292504784824e-06
fp32,7,V,0.01,head,V,TA,0
fp32,7,V,0.01,head,V,TV,-2.98732949046853e-07
fp32,7,V,0.01,head,V,AV,-8.10448948890193e-09
fp32,7,V,0.01,head,V,TAV,-1.41086198479996e-07
fp32,7,V,0.01,head,TA,T,0
fp32,7,V,0.01,head,TA,A,0
fp32,7,V,0.01,head,TA,V,0
fp32,7,V,0.01,head,TA,TA,0
fp32,7,V,0.01,head,TA,TV,0
fp32,7,V,0.01,head,TA,AV,0
fp32,7,V,0.01,head,TA,TAV,0
fp32,7,V,0.01,head,TV,T,0
fp32,7,V,0.01,head,TV,A,0
fp32,7,V,0.01,head,TV,V,-2.98732949046853e-07
fp32,7,V,0.01,head,TV,TA,0
fp32,7,V,0.01,head,TV,TV,1.71373958859312e-06
fp32,7,V,0.01,head,TV,AV,-2.63228047033576e-07
fp32,7,V,0.01,head,TV,TAV,-5.98560624331264e-08
fp32,7,V,0.01,head,AV,T,0
fp32,7,V,0.01,head,AV,A,0
fp32,7,V,0.01,head,AV,V,-8.10448948890193e-09
fp32,7,V,0.01,head,AV,TA,0
fp32,7,V,0.01,head,AV,TV,-2.63228047033576e-07
fp32,7,V,0.01,head,AV,AV,1.73284175364926e-06
fp32,7,V,0.01,head,AV,TAV,-2.10506746194806e-07
fp32,7,V,0.01,head,TAV,T,0
fp32,7,V,0.01,head,TAV,A,0
fp32,7,V,0.01,head,TAV,V,-1.41086198479996e-07
fp32,7,V,0.01,head,TAV,TA,0
fp32,7,V,0.01,head,TAV,TV,-5.98560624331264e-08
fp32,7,V,0.01,head,TAV,AV,-2.10506746194806e-07
fp32,7,V,0.01,head,TAV,TAV,3.39050824053237e-07
fp32,7,V,0.01,order,g1,g1,3.73292504784824e-06
fp32,7,V,0.01,order,g1,g2,-7.77268753423224e-06
fp32,7,V,0.01,order,g1,g3,3.898676287904e-06
fp32,7,V,0.01,order,g2,g1,-7.77268753423224e-06
fp32,7,V,0.01,order,g2,g2,1.90791751937112e-05
fp32,7,V,0.01,order,g2,g3,-1.12946780711469e-05
fp32,7,V,0.01,order,g3,g1,3.898676287904e-06
fp32,7,V,0.01,order,g3,g2,-1.12946780711469e-05
fp32,7,V,0.01,order,g3,g3,7.86432921744409e-06
fp32,7,V,0.05,head,T,T,0
fp32,7,V,0.05,head,T,A,0
fp32,7,V,0.05,head,T,V,0
fp32,7,V,0.05,head,T,TA,0
fp32,7,V,0.05,head,T,TV,0
fp32,7,V,0.05,head,T,AV,0
fp32,7,V,0.05,head,T,TAV,0
fp32,7,V,0.05,head,A,T,0
fp32,7,V,0.05,head,A,A,0
fp32,7,V,0.05,head,A,V,0
fp32,7,V,0.05,head,A,TA,0
fp32,7,V,0.05,head,A,TV,0
fp32,7,V,0.05,head,A,AV,0
fp32,7,V,0.05,head,A,TAV,0
fp32,7,V,0.05,head,V,T,0
fp32,7,V,0.05,head,V,A,0
fp32,7,V,0.05,head,V,V,9.33231469292956e-05
fp32,7,V,0.05,head,V,TA,0
fp32,7,V,0.05,head,V,TV,-7.47120028605542e-06
fp32,7,V,0.05,head,V,AV,-1.98458319388444e-07
fp32,7,V,0.05,head,V,TAV,-3.52468567182994e-06
fp32,7,V,0.05,head,TA,T,0
fp32,7,V,0.05,head,TA,A,0
fp32,7,V,0.05,head,TA,V,0
fp32,7,V,0.05,head,TA,TA,0
fp32,7,V,0.05,head,TA,TV,0
fp32,7,V,0.05,head,TA,AV,0
fp32,7,V,0.05,head,TA,TAV,0
fp32,7,V,0.05,head,TV,T,0
fp32,7,V,0.05,head,TV,A,0
fp32,7,V,0.05,head,TV,V,-7.47120028605542e-06
fp32,7,V,0.05,head,TV,TA,0
fp32,7,V,0.05,head,TV,TV,4.28277039303708e-05
fp32,7,V,0.05,head,TV,AV,-6.58103249503012e-06
fp32,7,V,0.05,head,TV,TAV,-1.49294702849276e-06
fp32,7,V,0.05,head,AV,T,0
fp32,7,V,0.05,head,AV,A,0
fp32,7,V,0.05,head,AV,V,-1.98458319388444e-07
fp32,7,V,0.05,head,AV,TA,0
fp32,7,V,0.05,head,AV,TV,-6.58103249503012e-06
fp32,7,V,0.05,head,AV,AV,4.33073865684401e-05
fp32,7,V,0.05,head,AV,TAV,-5.25466243028892e-06
fp32,7,V,0.05,head,TAV,T,0
fp32,7,V,0.05,head,TAV,A,0
fp32,7,V,0.05,head,TAV,V,-3.52468567182994e-06
fp32,7,V,0.05,head,TAV,TA,0
fp32,7,V,0.05,head,TAV,TV,-1.49294702849276e-06
fp32,7,V,0.05,head,TAV,AV,-5.25466243028892e-06
fp32,7,V,0.05,head,TAV,TAV,8.47030240011719e-06
fp32,7,V,0.05,order,g1,g1,9.33231469292956e-05
fp32,7,V,0.05,order,g1,g2,-0.000194315952464035
fp32,7,V,0.05,order,g1,g3,9.74681198629095e-05
fp32,7,V,0.05,order,g2,g1,-0.000194315952464035
fp32,7,V,0.05,order,g2,g2,0.000476944247647709
fp32,7,V,0.05,order,g2,g3,-0.000282326533298795
fp32,7,V,0.05,order,g3,g1,9.74681198629095e-05
fp32,7,V,0.05,order,g3,g2,-0.000282326533298795
fp32,7,V,0.05,order,g3,g3,0.000196551639622955
fp32,7,V,0.1,head,T,T,0
fp32,7,V,0.1,head,T,A,0
fp32,7,V,0.1,head,T,V,0
fp32,7,V,0.1,head,T,TA,0
fp32,7,V,0.1,head,T,TV,0
fp32,7,V,0.1,head,T,AV,0
fp32,7,V,0.1,head,T,TAV,0
fp32,7,V,0.1,head,A,T,0
fp32,7,V,0.1,head,A,A,0
fp32,7,V,0.1,head,A,V,0
fp32,7,V,0.1,head,A,TA,0
fp32,7,V,0.1,head,A,TV,0
fp32,7,V,0.1,head,A,AV,0
fp32,7,V,0.1,head,A,TAV,0
fp32,7,V,0.1,head,V,T,0
fp32,7,V,0.1,head,V,A,0
fp32,7,V,0.1,head,V,V,0.000373292619940843
fp32,7,V,0.1,head,V,TA,0
fp32,7,V,0.1,head,V,TV,-2.98795794270484e-05
fp32,7,V,0.1,head,V,AV,-7.69760818956602e-07
fp32,7,V,0.1,head,V,TAV,-1.4073992357363e-05
fp32,7,V,0.1,head,TA,T,0
fp32,7,V,0.1,head,TA,A,0
fp32,7,V,0.1,head,TA,V,0
fp32,7,V,0.1,head,TA,TA,0
fp32,7,V,0.1,head,TA,TV,0
fp32,7,V,0.1,head,TA,AV,0
fp32,7,V,0.1,head,TA,TAV,0
fp32,7,V,0.1,head,TV,T,0
fp32,7,V,0.1,head,TV,A,0
fp32,7,V,0.1,head,TV,V,-2.98795794270484e-05
fp32,7,V,0.1,head,TV,TA,0
fp32,7,V,0.1,head,TV,TV,0.000171020295335756
fp32,7,V,0.1,head,TV,AV,-2.6299966682711e-05
fp32,7,V,0.1,head,TV,TAV,-5.93141788850001e-06
fp32,7,V,0.1,head,AV,T,0
fp32,7,V,0.1,head,AV,A,0
fp32,7,V,0.1,head,AV,V,-7.69760818956602e-07
fp32,7,V,0.1,head,AV,TA,0
fp32,7,V,0.1,head,AV,TV,-2.6299966682711e-05
fp32,7,V,0.1,head,AV,AV,0.000172982642165063
fp32,7,V,0.1,head,AV,TAV,-2.09468947082147e-05
fp32,7,V,0.1,head,TAV,T,0
fp32,7,V,0.1,head,TAV,A,0
fp32,7,V,0.1,head,TAV,V,-1.4073992357363e-05
fp32,7,V,0.1,head,TAV,TA,0
fp32,7,V,0.1,head,TAV,TV,-5.93141788850001e-06
fp32,7,V,0.1,head,TAV,AV,-2.09468947082147e-05
fp32,7,V,0.1,head,TAV,TAV,3.38029138764531e-05
fp32,7,V,0.1,order,g1,g1,0.000373292619940843
fp32,7,V,0.1,order,g1,g2,-0.000777234580127691
fp32,7,V,0.1,order,g1,g3,0.000389867967829485
fp32,7,V,0.1,order,g2,g1,-0.000777234580127691
fp32,7,V,0.1,order,g2,g2,0.00190717084488279
fp32,7,V,0.1,order,g2,g3,-0.00112866659263709
fp32,7,V,0.1,order,g3,g1,0.000389867967829485
fp32,7,V,0.1,order,g3,g2,-0.00112866659263709
fp32,7,V,0.1,order,g3,g3,0.000785405858923407
fp32,7,AV,0.01,head,T,T,0
fp32,7,AV,0.01,head,T,A,0
fp32,7,AV,0.01,head,T,V,0
fp32,7,AV,0.01,head,T,TA,0
fp32,7,AV,0.01,head,T,TV,0
fp32,7,AV,0.01,head,T,AV,0
fp32,7,AV,0.01,head,T,TAV,0
fp32,7,AV,0.01,head,A,T,0
fp32,7,AV,0.01,head,A,A,3.60241680422216e-06
fp32,7,AV,0.01,head,A,V,8.4187232005856e-09
fp32,7,AV,0.01,head,A,TA,-2.98139056574421e-07
fp32,7,AV,0.01,head,A,TV,3.82689749564005e-08
fp32,7,AV,0.01,head,A,AV,-3.25063654914334e-07
fp32,7,AV,0.01,head,A,TAV,-7.91923564017929e-08
fp32,7,AV,0.01,head,V,T,0
fp32,7,AV,0.01,head,V,A,8.4187232005856e-09
fp32,7,AV,0.01,head,V,V,3.73292504784824e-06
fp32,7,AV,0.01,head,V,TA,-1.52674730638652e-08
fp32,7,AV,0.01,head,V,TV,-2.98732949046853e-07
fp32,7,AV,0.01,head,V,AV,-3.36848787435524e-08
fp32,7,AV,0.01,head,V,TAV,-1.39704558977047e-07
fp32,7,AV,0.01,head,TA,T,0
fp32,7,AV,0.01,head,TA,A,-2.98139056574421e-07
fp32,7,AV,0.01,head,TA,V,-1.52674730638652e-08
fp32,7,AV,0.01,head,TA,TA,1.52363357914199e-06
fp32,7,AV,0.01,head,TA,TV,-1.85678714720735e-08
fp32,7,AV,0.01,head,TA,AV,-3.88895978461076e-07
fp32,7,AV,0.01,head,TA,TAV,-4.30247414158156e-08
fp32,7,AV,0.01,head,TV,T,0
fp32,7,AV,0.01,head,TV,A,3.82689749564005e-08
fp32,7,AV,0.01,head,TV,V,-2.98732949046853e-07
fp32,7,AV,0.01,head,TV,TA,-1.85678714720735e-08
fp32,7,AV,0.01,head,TV,TV,1.71373958859312e-06
fp32,7,AV,0.01,head,TV,AV,-2.89544508308658e-07
fp32,7,AV,0.01,head,TV,TAV,-5.50705952718661e-08
fp32,7,AV,0.01,head,AV,T,0
fp32,7,AV,0.01,head,AV,A,-3.25063654914334e-07
fp32,7,AV,0.01,head,AV,V,-3.36848787435524e-08
fp32,7,AV,0.01,head,AV,TA,-3.88895978461076e-07
fp32,7,AV,0.01,head,AV,TV,-2.89544508308658e-07
fp32,7,AV,0.01,head,AV,AV,3.47915026944466e-06
fp32,7,AV,0.01,head,AV,TAV,-3.75049603074417e-07
fp32,7,AV,0.01,head,TAV,T,0
fp32,7,AV,0.01,head,TAV,A,-7.91923564017929e-08
fp32,7,AV,0.01,head,TAV,V,-1.39704558977047e-07
fp32,7,AV,0.01,head,TAV,TA,-4.30247414158156e-08
fp32,7,AV,0.01,head,TAV,TV,-5.50705952718661e-08
fp32,7,AV,0.01,head,TAV,AV,-3.75049603074417e-07
fp32,7,AV,0.01,head,TAV,TAV,6.34862629927732e-07
fp32,7,AV,0.01,order,g1,g1,7.35217929847158e-06
fp32,7,AV,0.01,order,g1,g2,-1.56369776343298e-05
fp32,7,AV,0.01,order,g1,g3,8.06590142047936e-06
fp32,7,AV,0.01,order,g2,g1,-1.56369776343298e-05
fp32,7,AV,0.01,order,g2,g2,3.8461700064129e-05
fp32,7,AV,0.01,order,g2,g3,-2.28600735388036e-05
fp32,7,AV,0.01,order,g3,g1,8.06590142047936e-06
fp32,7,AV,0.01,order,g3,g2,-2.28600735388036e-05
fp32,7,AV,0.01,order,g3,g3,1.56832827726352e-05
fp32,7,AV,0.05,head,T,T,0
fp32,7,AV,0.05,head,T,A,0
fp32,7,AV,0.05,head,T,V,0
fp32,7,AV,0.05,head,T,TA,0
fp32,7,AV,0.05,head,T,TV,0
fp32,7,AV,0.05,head,T,AV,0
fp32,7,AV,0.05,head,T,TAV,0
fp32,7,AV,0.05,head,A,T,0
fp32,7,AV,0.05,head,A,A,9.00603889250467e-05
fp32,7,AV,0.05,head,A,V,2.10431635019559e-07
fp32,7,AV,0.05,head,A,TA,-7.44986270731244e-06
fp32,7,AV,0.05,head,A,TV,9.6044439402594e-07
fp32,7,AV,0.05,head,A,AV,-8.12216757977223e-06
fp32,7,AV,0.05,head,A,TAV,-1.97603076489202e-06
fp32,7,AV,0.05,head,V,T,0
fp32,7,AV,0.05,head,V,A,2.10431635019559e-07
fp32,7,AV,0.05,head,V,V,9.33231469292956e-05
fp32,7,AV,0.05,head,V,TA,-3.85225651280699e-07
fp32,7,AV,0.05,head,V,TV,-7.47120028605542e-06
fp32,7,AV,0.05,head,V,AV,-8.3214012223011e-07
fp32,7,AV,0.05,head,V,TAV,-3.49442468854657e-06
fp32,7,AV,0.05,head,TA,T,0
fp32,7,AV,0.05,head,TA,A,-7.44986270731244e-06
fp32,7,AV,0.05,head,TA,V,-3.85225651280699e-07
fp32,7,AV,0.05,head,TA,TA,3.80817628789592e-05
fp32,7,AV,0.05,head,TA,TV,-4.70307821558848e-07
fp32,7,AV,0.05,head,TA,AV,-9.71844854918448e-06
fp32,7,AV,0.05,head,TA,TAV,-1.07055893571049e-06
fp32,7,AV,0.05,head,TV,T,0
fp32,7,AV,0.05,head,TV,A,9.6044439402594e-07
fp32,7,AV,0.05,head,TV,V,-7.47120028605542e-06
fp32,7,AV,0.05,head,TV,TA,-4.70307821558848e-07
fp32,7,AV,0.05,head,TV,TV,4.28277039303708e-05
fp32,7,AV,0.05,head,TV,AV,-7.24111005032118e-06
fp32,7,AV,0.05,head,TV,TAV,-1.37093665064599e-06
fp32,7,AV,0.05,head,AV,T,0
fp32,7,AV,0.05,head,AV,A,-8.12216757977223e-06
fp32,7,AV,0.05,head,AV,V,-8.3214012223011e-07
fp32,7,AV,0.05,head,AV,TA,-9.71844854918448e-06
fp32,7,AV,0.05,head,AV,TV,-7.24111005032118e-06
fp32,7,AV,0.05,head,AV,AV,8.69057044449116e-05
fp32,7,AV,0.05,head,AV,TAV,-9.35522332406727e-06
fp32,7,AV,0.05,head,TAV,T,0
fp32,7,AV,0.05,head,TAV,A,-1.97603076489202e-06
fp32,7,AV,0.05,head,TAV,V,-3.49442468854657e-06
fp32,7,AV,0.05,head,TAV,TA,-1.07055893571049e-06
fp32,7,AV,0.05,head,TAV,TV,-1.37093665064599e-06
fp32,7,AV,0.05,head,TAV,AV,-9.35522332406727e-06
fp32,7,AV,0.05,head,TAV,TAV,1.58545784310291e-05
fp32,7,AV,0.05,order,g1,g1,0.000183804399124381
fp32,7,AV,0.05,order,g1,g2,-0.000390908950201388
fp32,7,AV,0.05,order,g1,g3,0.000201634095623568
fp32,7,AV,0.05,order,g2,g1,-0.000390908950201388
fp32,7,AV,0.05,order,g2,g2,0.000961373642720138
fp32,7,AV,0.05,order,g2,g3,-0.000571320500522297
fp32,7,AV,0.05,order,g3,g1,0.000201634095623568
fp32,7,AV,0.05,order,g3,g2,-0.000571320500522297
fp32,7,AV,0.05,order,g3,g3,0.000391867246786743
fp32,7,AV,0.1,head,T,T,0
fp32,7,AV,0.1,head,T,A,0
fp32,7,AV,0.1,head,T,V,0
fp32,7,AV,0.1,head,T,TA,0
fp32,7,AV,0.1,head,T,TV,0
fp32,7,AV,0.1,head,T,AV,0
fp32,7,AV,0.1,head,T,TAV,0
fp32,7,AV,0.1,head,A,T,0
fp32,7,AV,0.1,head,A,A,0.000360241607692639
fp32,7,AV,0.1,head,A,V,8.41675672583408e-07
fp32,7,AV,0.1,head,A,TA,-2.97613929668136e-05
fp32,7,AV,0.1,head,A,TV,3.86162770542531e-06
fp32,7,AV,0.1,head,A,AV,-3.23812371678077e-05
fp32,7,AV,0.1,head,A,TAV,-7.87127921559485e-06
fp32,7,AV,0.1,head,V,T,0
fp32,7,AV,0.1,head,V,A,8.41675672583408e-07
fp32,7,AV,0.1,head,V,V,0.000373292619940843
fp32,7,AV,0.1,head,V,TA,-1.56137902305768e-06
fp32,7,AV,0.1,head,V,TV,-2.98795794270484e-05
fp32,7,AV,0.1,head,V,AV,-3.27889613814828e-06
fp32,7,AV,0.1,head,V,TAV,-1.3967150303836e-05
fp32,7,AV,0.1,head,TA,T,0
fp32,7,AV,0.1,head,TA,A,-2.97613929668136e-05
fp32,7,AV,0.1,head,TA,V,-1.56137902305768e-06
fp32,7,AV,0.1,head,TA,TA,0.000152157964210869
fp32,7,AV,0.1,head,TA,TV,-1.91294873488023e-06
fp32,7,AV,0.1,head,TA,AV,-3.87923386561501e-05
fp32,7,AV,0.1,head,TA,TAV,-4.26092032789465e-06
fp32,7,AV,0.1,head,TV,T,0
fp32,7,AV,0.1,head,TV,A,3.86162770542531e-06
fp32,7,AV,0.1,head,TV,V,-2.98795794270484e-05
fp32,7,AV,0.1,head,TV,TA,-1.91294873488023e-06
fp32,7,AV,0.1,head,TV,TV,0.000171020295335756
fp32,7,AV,0.1,head,TV,AV,-2.89398003360303e-05
fp32,7,AV,0.1,head,TV,TAV,-5.43448705200836e-06
fp32,7,AV,0.1,head,AV,T,0
fp32,7,AV,0.1,head,AV,A,-3.23812371678077e-05
fp32,7,AV,0.1,head,AV,V,-3.27889613814828e-06
fp32,7,AV,0.1,head,AV,TA,-3.87923386561501e-05
fp32,7,AV,0.1,head,AV,TV,-2.89398003360303e-05
fp32,7,AV,0.1,head,AV,AV,0.00034679964258783
fp32,7,AV,0.1,head,AV,TAV,-3.72689758198426e-05
fp32,7,AV,0.1,head,TAV,T,0
fp32,7,AV,0.1,head,TAV,A,-7.87127921559485e-06
fp32,7,AV,0.1,head,TAV,V,-1.3967150303836e-05
fp32,7,AV,0.1,head,TAV,TA,-4.26092032789465e-06
fp32,7,AV,0.1,head,TAV,TV,-5.43448705200836e-06
fp32,7,AV,0.1,head,TAV,AV,-3.72689758198426e-05
fp32,7,AV,0.1,head,TAV,TAV,6.32553725884629e-05
fp32,7,AV,0.1,order,g1,g1,0.000735217578978649
fp32,7,AV,0.1,order,g1,g2,-0.00156343601497475
fp32,7,AV,0.1,order,g1,g3,0.000806380006476668
fp32,7,AV,0.1,order,g2,g1,-0.00156343601497475
fp32,7,AV,0.1,order,g2,g2,0.00384356147066473
fp32,7,AV,0.1,order,g2,g3,-0.00228341297985087
fp32,7,AV,0.1,order,g3,g1,0.000806380006476668
fp32,7,AV,0.1,order,g3,g2,-0.00228341297985087
fp32,7,AV,0.1,order,g3,g3,0.00156541429964298
fp32,7,TAV,0.01,head,T,T,2.14106076548867e-06
fp32,7,TAV,0.01,head,T,A,-1.19475433347602e-08
fp32,7,TAV,0.01,head,T,V,-1.94231553169909e-08
fp32,7,TAV,0.01,head,T,TA,-1.21831657036661e-07
fp32,7,TAV,0.01,head,T,TV,-5.81608036214298e-09
fp32,7,TAV,0.01,head,T,AV,4.64659960950839e-08
fp32,7,TAV,0.01,head,T,TAV,-4.54774955748048e-08
fp32,7,TAV,0.01,head,A,T,-1.19475433347602e-08
fp32,7,TAV,0.01,head,A,A,3.60241680422216e-06
fp32,7,TAV,0.01,head,A,V,8.4187232005856e-09
fp32,7,TAV,0.01,head,A,TA,-2.42164421454326e-07
fp32,7,TAV,0.01,head,A,TV,4.22330072981731e-08
fp32,7,TAV,0.01,head,A,AV,-3.25063654914334e-07
fp32,7,TAV,0.01,head,A,TAV,-7.75696503457235e-08
fp32,7,TAV,0.01,head,V,T,-1.94231553169909e-08
fp32,7,TAV,0.01,head,V,A,8.4187232005856e-09
fp32,7,TAV,0.01,head,V,V,3.73292504784824e-06
fp32,7,TAV,0.01,head,V,TA,6.4414722058962e-10
fp32,7,TAV,0.01,head,V,TV,-3.01359781848961e-07
fp32,7,TAV,0.01,head,V,AV,-3.36848787435524e-08
fp32,7,TAV,0.01,head,V,TAV,-1.33190259323248e-07
fp32,7,TAV,0.01,head,TA,T,-1.21831657036661e-07
fp32,7,TAV,0.01,head,TA,A,-2.42164421454326e-07
fp32,7,TAV,0.01,head,TA,V,6.4414722058962e-10
fp32,7,TAV,0.01,head,TA,TA,2.56980711303466e-06
fp32,7,TAV,0.01,head,TA,TV,-3.38922748857813e-07
fp32,7,TAV,0.01,head,TA,AV,-4.09268423730495e-07
fp32,7,TAV,0.01,head,TA,TAV,-4.30199910725742e-08
fp32,7,TAV,0.01,head,TV,T,-5.81608036214298e-09
fp32,7,TAV,0.01,head,TV,A,4.22330072981731e-08
fp32,7,TAV,0.01,head,TV,V,-3.01359781848961e-07
fp32,7,TAV,0.01,head,TV,TA,-3.38922748857813e-07
fp32,7,TAV,0.01,head,TV,TV,2.77142214210256e-06
fp32,7,TAV,0.01,head,TV,AV,-2.96971617976882e-07
fp32,7,TAV,0.01,head,TV,TAV,-4.35012750257099e-08
fp32,7,TAV,0.01,head,AV,T,4.64659960950839e-08
fp32,7,TAV,0.01,head,AV,A,-3.25063654914334e-07
fp32,7,TAV,0.01,head,AV,V,-3.36848787435524e-08
fp32,7,TAV,0.01,head,AV,TA,-4.09268423730495e-07
fp32,7,TAV,0.01,head,AV,TV,-2.96971617976882e-07
fp32,7,TAV,0.01,head,AV,AV,3.47915026944466e-06
fp32,7,TAV,0.01,head,AV,TAV,-3.82972570790738e-07
fp32,7,TAV,0.01,head,TAV,T,-4.54774955748048e-08
fp32,7,TAV,0.01,head,TAV,A,-7.75696503457235e-08
fp32,7,TAV,0.01,head,TAV,V,-1.33190259323248e-07
fp32,7,TAV,0.01,head,TAV,TA,-4.30199910725742e-08
fp32,7,TAV,0.01,head,TAV,TV,-4.35012750257099e-08
fp32,7,TAV,0.01,head,TAV,AV,-3.82972570790738e-07
fp32,7,TAV,0.01,head,TAV,TAV,8.85681984752871e-07
fp32,7,TAV,0.01,order,g1,g1,9.43049866665674e-06
fp32,7,TAV,0.01,order,g1,g2,-1.98015746570596e-05
fp32,7,TAV,0.01,order,g1,g3,1.01148385851591e-05
fp32,7,TAV,0.01,order,g2,g1,-1.98015746570596e-05
fp32,7,TAV,0.01,order,g2,g2,4.8214357905063e-05
fp32,7,TAV,0.01,order,g2,g3,-2.83698022744048e-05
fp32,7,TAV,0.01,order,g3,g1,1.01148385851591e-05
fp32,7,TAV,0.01,order,g3,g2,-2.83698022744048e-05
fp32,7,TAV,0.01,order,g3,g3,1.93539021056439e-05
fp32,7,TAV,0.05,head,T,T,5.35265605100299e-05
fp32,7,TAV,0.05,head,T,A,-2.98666371940459e-07
fp32,7,TAV,0.05,head,T,V,-4.85571301677766e-07
fp32,7,TAV,0.05,head,T,TA,-3.03899756133197e-06
fp32,7,TAV,0.05,head,T,TV,-1.39490413008969e-07
fp32,7,TAV,0.05,head,T,AV,1.15326584635786e-06
fp32,7,TAV,0.05,head,T,TAV,-1.13110339548484e-06
fp32,7,TAV,0.05,head,A,T,-2.98666371940459e-07
fp32,7,TAV,0.05,head,A,A,9.00603889250467e-05
fp32,7,TAV,0.05,head,A,V,2.10431635019559e-07
fp32,7,TAV,0.05,head,A,TA,-6.05646291613642e-06
fp32,7,TAV,0.05,head,A,TV,1.05905537078787e-06
fp32,7,TAV,0.05,head,A,AV,-8.12216757977223e-06
fp32,7,TAV,0.05,head,A,TAV,-1.93964210207726e-06
fp32,7,TAV,0.05,head,V,T,-4.85571301677766e-07
fp32,7,TAV,0.05,head,V,A,2.10431635019559e-07
fp32,7,TAV,0.05,head,V,V,9.33231469292956e-05
fp32,7,TAV,0.05,head,V,TA,8.91166024123111e-09
fp32,7,TAV,0.05,head,V,TV,-7.53186162361487e-06
fp32,7,TAV,0.05,head,V,AV,-8.3214012223011e-07
fp32,7,TAV,0.05,head,V,TAV,-3.3290743886545e-06
fp32,7,TAV,0.05,head,TA,T,-3.03899756133197e-06
fp32,7,TAV,0.05,head,TA,A,-6.05646291613642e-06
fp32,7,TAV,0.05,head,TA,V,8.91166024123111e-09
fp32,7,TAV,0.05,head,TA,TA,6.42228766337677e-05
fp32,7,TAV,0.05,head,TA,TV,-8.46947061124397e-06
fp32,7,TAV,0.05,head,TA,AV,-1.02278223628205e-05
fp32,7,TAV,0.05,head,TA,TAV,-1.06828310373392e-06
fp32,7,TAV,0.05,head,TV,T,-1.39490413008969e-07
fp32,7,TAV,0.05,head,TV,A,1.05905537078787e-06
fp32,7,TAV,0.05,head,TV,V,-7.53186162361487e-06
fp32,7,TAV,0.05,head,TV,TA,-8.46947061124397e-06
fp32,7,TAV,0.05,head,TV,TV,6.92580093068496e-05
fp32,7,TAV,0.05,head,TV,AV,-7.42389551509383e-06
fp32,7,TAV,0.05,head,TV,TAV,-1.08559212664133e-06
fp32,7,TAV,0.05,head,AV,T,1.15326584635786e-06
fp32,7,TAV,0.05,head,AV,A,-8.12216757977223e-06
fp32,7,TAV,0.05,head,AV,V,-8.3214012223011e-07
fp32,7,TAV,0.05,head,AV,TA,-1.02278223628205e-05
fp32,7,TAV,0.05,head,AV,TV,-7.42389551509383e-06
fp32,7,TAV,0.05,head,AV,AV,8.69057044449116e-05
fp32,7,TAV,0.05,head,AV,TAV,-9.5628923246484e-06
fp32,7,TAV,0.05,head,TAV,T,-1.13110339548484e-06
fp32,7,TAV,0.05,head,TAV,A,-1.93964210207726e-06
fp32,7,TAV,0.05,head,TAV,V,-3.3290743886545e-06
fp32,7,TAV,0.05,head,TAV,TA,-1.06828310373392e-06
fp32,7,TAV,0.05,head,TAV,TV,-1.08559212664133e-06
fp32,7,TAV,0.05,head,TAV,AV,-9.5628923246484e-06
fp32,7,TAV,0.05,head,TAV,TAV,2.21378242778426e-05
fp32,7,TAV,0.05,order,g1,g1,0.000235762484287175
fp32,7,TAV,0.05,order,g1,g2,-0.000495024855913057
fp32,7,TAV,0.05,order,g1,g3,0.000252862551739666
fp32,7,TAV,0.05,order,g2,g1,-0.000495024855913057
fp32,7,TAV,0.05,order,g2,g2,0.00120519369991074
fp32,7,TAV,0.05,order,g2,g3,-0.000709085971780275
fp32,7,TAV,0.05,order,g3,g1,0.000252862551739666
fp32,7,TAV,0.05,order,g3,g2,-0.000709085971780275
fp32,7,TAV,0.05,order,g3,g3,0.000483678191987259
fp32,7,TAV,0.1,head,T,T,0.000214106329899424
fp32,7,TAV,0.1,head,T,A,-1.19466485131049e-06
fp32,7,TAV,0.1,head,T,V,-1.94226702253704e-06
fp32,7,TAV,0.1,head,T,TA,-1.20732639751375e-05
fp32,7,TAV,0.1,head,T,TV,-4.99775359830342e-07
fp32,7,TAV,0.1,head,T,AV,4.55850352173921e-06
fp32,7,TAV,0.1,head,T,TAV,-4.4779994853953e-06
fp32,7,TAV,0.1,head,A,T,-1.19466485131049e-06
fp32,7,TAV,0.1,head,A,A,0.000360241607692639
fp32,7,TAV,0.1,head,A,V,8.41675672583408e-07
fp32,7,TAV,0.1,head,A,TA,-2.4223246033412e-05
fp32,7,TAV,0.1,head,A,TV,4.25305514738136e-06
fp32,7,TAV,0.1,head,A,AV,-3.23812371678077e-05
fp32,7,TAV,0.1,head,A,TAV,-7.74390489897982e-06
fp32,7,TAV,0.1,head,V,T,-1.94226702253704e-06
fp32,7,TAV,0.1,head,V,A,8.41675672583408e-07
fp32,7,TAV,0.1,head,V,V,0.000373292619940843
fp32,7,TAV,0.1,head,V,TA,-1.5358554225722e-09
fp32,7,TAV,0.1,head,V,TV,-3.01008943825385e-05
fp32,7,TAV,0.1,head,V,AV,-3.27889613814828e-06
fp32,7,TAV,0.1,head,V,TAV,-1.32979066797807e-05
fp32,7,TAV,0.1,head,TA,T,-1.20732639751375e-05
fp32,7,TAV,0.1,head,TA,A,-2.4223246033412e-05
fp32,7,TAV,0.1,head,TA,V,-1.5358554225722e-09
fp32,7,TAV,0.1,head,TA,TA,0.000256625301988191
fp32,7,TAV,0.1,head,TA,TV,-3.3822800535743e-05
fp32,7,TAV,0.1,head,TA,AV,-4.08288710299438e-05
fp32,7,TAV,0.1,head,TA,TAV,-4.24661466599321e-06
fp32,7,TAV,0.1,head,TV,T,-4.99775359830342e-07
fp32,7,TAV,0.1,head,TV,A,4.25305514738136e-06
fp32,7,TAV,0.1,head,TV,V,-3.01008943825385e-05
fp32,7,TAV,0.1,head,TV,TA,-3.3822800535743e-05
fp32,7,TAV,0.1,head,TV,TV,0.00027661440077084
fp32,7,TAV,0.1,head,TV,AV,-2.96538294744256e-05
fp32,7,TAV,0.1,head,TV,TAV,-4.28237626743404e-06
fp32,7,TAV,0.1,head,AV,T,4.55850352173921e-06
fp32,7,TAV,0.1,head,AV,A,-3.23812371678077e-05
fp32,7,TAV,0.1,head,AV,V,-3.27889613814828e-06
fp32,7,TAV,0.1,head,AV,TA,-4.08288710299438e-05
fp32,7,TAV,0.1,head,AV,TV,-2.96538294744256e-05
fp32,7,TAV,0.1,head,AV,AV,0.00034679964258783
fp32,7,TAV,0.1,head,AV,TAV,-3.81527348405717e-05
fp32,7,TAV,0.1,head,TAV,T,-4.4779994853953e-06
fp32,7,TAV,0.1,head,TAV,A,-7.74390489897982e-06
fp32,7,TAV,0.1,head,TAV,V,-1.32979066797807e-05
fp32,7,TAV,0.1,head,TAV,TA,-4.24661466599321e-06
fp32,7,TAV,0.1,head,TAV,TV,-4.28237626743404e-06
fp32,7,TAV,0.1,head,TAV,AV,-3.81527348405717e-05
fp32,7,TAV,0.1,head,TAV,TAV,8.84549576027605e-05
fp32,7,TAV,0.1,order,g1,g1,0.000943050045130377
fp32,7,TAV,0.1,order,g1,g2,-0.00197984738050393
fp32,7,TAV,0.1,order,g1,g3,0.0010112775243094
fp32,7,TAV,0.1,order,g2,g1,-0.00197984738050393
fp32,7,TAV,0.1,order,g2,g2,0.00481861768476085
fp32,7,TAV,0.1,order,g2,g3,-0.00283441240790261
fp32,7,TAV,0.1,order,g3,g1,0.0010112775243094
fp32,7,TAV,0.1,order,g3,g2,-0.00283441240790261
fp32,7,TAV,0.1,order,g3,g3,0.00193275175590581
fp32,22,T,0.01,head,T,T,2.15348833438432e-06
fp32,22,T,0.01,head,T,A,0
fp32,22,T,0.01,head,T,V,0
fp32,22,T,0.01,head,T,TA,-1.33413084297943e-07
fp32,22,T,0.01,head,T,TV,9.5020622880778e-08
fp32,22,T,0.01,head,T,AV,0
fp32,22,T,0.01,head,T,TAV,-2.81328235538357e-08
fp32,22,T,0.01,head,A,T,0
fp32,22,T,0.01,head,A,A,0
fp32,22,T,0.01,head,A,V,0
fp32,22,T,0.01,head,A,TA,0
fp32,22,T,0.01,head,A,TV,0
fp32,22,T,0.01,head,A,AV,0
fp32,22,T,0.01,head,A,TAV,0
fp32,22,T,0.01,head,V,T,0
fp32,22,T,0.01,head,V,A,0
fp32,22,T,0.01,head,V,V,0
fp32,22,T,0.01,head,V,TA,0
fp32,22,T,0.01,head,V,TV,0
fp32,22,T,0.01,head,V,AV,0
fp32,22,T,0.01,head,V,TAV,0
fp32,22,T,0.01,head,TA,T,-1.33413084297943e-07
fp32,22,T,0.01,head,TA,A,0
fp32,22,T,0.01,head,TA,V,0
fp32,22,T,0.01,head,TA,TA,1.07006486500857e-06
fp32,22,T,0.01,head,TA,TV,-1.50977486643233e-07
fp32,22,T,0.01,head,TA,AV,0
fp32,22,T,0.01,head,TA,TAV,-1.89286693619893e-08
fp32,22,T,0.01,head,TV,T,9.5020622880778e-08
fp32,22,T,0.01,head,TV,A,0
fp32,22,T,0.01,head,TV,V,0
fp32,22,T,0.01,head,TV,TA,-1.50977486643233e-07
fp32,22,T,0.01,head,TV,TV,1.32995655807612e-06
fp32,22,T,0.01,head,TV,AV,0
fp32,22,T,0.01,head,TV,TAV,-8.30702255544282e-08
fp32,22,T,0.01,head,AV,T,0
fp32,22,T,0.01,head,AV,A,0
fp32,22,T,0.01,head,AV,V,0
fp32,22,T,0.01,head,AV,TA,0
fp32,22,T,0.01,head,AV,TV,0
fp32,22,T,0.01,head,AV,AV,0
fp32,22,T,0.01,head,AV,TAV,0
fp32,22,T,0.01,head,TAV,T,-2.81328235538357e-08
fp32,22,T,0.01,head,TAV,A,0
fp32,22,T,0.01,head,TAV,V,0
fp32,22,T,0.01,head,TAV,TA,-1.89286693619893e-08
fp32,22,T,0.01,head,TAV,TV,-8.30702255544282e-08
fp32,22,T,0.01,head,TAV,AV,0
fp32,22,T,0.01,head,TAV,TAV,2.22052099980842e-07
fp32,22,T,0.01,order,g1,g1,2.15348833438432e-06
fp32,22,T,0.01,order,g1,g2,-4.34536913018581e-06
fp32,22,T,0.01,order,g1,g3,2.16374797224765e-06
fp32,22,T,0.01,order,g2,g1,-4.34536913018581e-06
fp32,22,T,0.01,order,g2,g2,1.08655896330042e-05
fp32,22,T,0.01,order,g2,g3,-6.5659537506271e-06
fp32,22,T,0.01,order,g3,g1,2.16374797224765e-06
fp32,22,T,0.01,order,g3,g2,-6.5659537506271e-06
fp32,22,T,0.01,order,g3,g3,4.69812394972287e-06
fp32,22,T,0.05,head,T,T,5.38371741640159e-05
fp32,22,T,0.05,head,T,A,0
fp32,22,T,0.05,head,T,V,0
fp32,22,T,0.05,head,T,TA,-3.33108132369978e-06
fp32,22,T,0.05,head,T,TV,2.37689278203825e-06
fp32,22,T,0.05,head,T,AV,0
fp32,22,T,0.05,head,T,TAV,-7.02099912373438e-07
fp32,22,T,0.05,head,A,T,0
fp32,22,T,0.05,head,A,A,0
fp32,22,T,0.05,head,A,V,0
fp32,22,T,0.05,head,A,TA,0
fp32,22,T,0.05,head,A,TV,0
fp32,22,T,0.05,head,A,AV,0
fp32,22,T,0.05,head,A,TAV,0
fp32,22,T,0.05,head,V,T,0
fp32,22,T,0.05,head,V,A,0
fp32,22,T,0.05,head,V,V,0
fp32,22,T,0.05,head,V,TA,0
fp32,22,T,0.05,head,V,TV,0
fp32,22,T,0.05,head,V,AV,0
fp32,22,T,0.05,head,V,TAV,0
fp32,22,T,0.05,head,TA,T,-3.33108132369978e-06
fp32,22,T,0.05,head,TA,A,0
fp32,22,T,0.05,head,TA,V,0
fp32,22,T,0.05,head,TA,TA,2.67528773456175e-05
fp32,22,T,0.05,head,TA,TV,-3.77641312575432e-06
fp32,22,T,0.05,head,TA,AV,0
fp32,22,T,0.05,head,TA,TAV,-4.73360182701905e-07
fp32,22,T,0.05,head,TV,T,2.37689278203825e-06
fp32,22,T,0.05,head,TV,A,0
fp32,22,T,0.05,head,TV,V,0
fp32,22,T,0.05,head,TV,TA,-3.77641312575432e-06
fp32,22,T,0.05,head,TV,TV,3.32393665476915e-05
fp32,22,T,0.05,head,TV,AV,0
fp32,22,T,0.05,head,TV,TAV,-2.07400047952082e-06
fp32,22,T,0.05,head,AV,T,0
fp32,22,T,0.05,head,AV,A,0
fp32,22,T,0.05,head,AV,V,0
fp32,22,T,0.05,head,AV,TA,0
fp32,22,T,0.05,head,AV,TV,0
fp32,22,T,0.05,head,AV,AV,0
fp32,22,T,0.05,head,AV,TAV,0
fp32,22,T,0.05,head,TAV,T,-7.02099912373438e-07
fp32,22,T,0.05,head,TAV,A,0
fp32,22,T,0.05,head,TAV,V,0
fp32,22,T,0.05,head,TAV,TA,-4.73360182701905e-07
fp32,22,T,0.05,head,TAV,TV,-2.07400047952082e-06
fp32,22,T,0.05,head,TAV,AV,0
fp32,22,T,0.05,head,TAV,TAV,5.55345165634613e-06
fp32,22,T,0.05,order,g1,g1,5.38371741640159e-05
fp32,22,T,0.05,order,g1,g2,-0.000108628536869693
fp32,22,T,0.05,order,g1,g3,5.4089262793304e-05
fp32,22,T,0.05,order,g2,g1,-0.000108628536869693
fp32,22,T,0.05,order,g2,g2,0.00027160486846451
fp32,22,T,0.05,order,g2,g3,-0.000164119492432293
fp32,22,T,0.05,order,g3,g1,5.4089262793304e-05
fp32,22,T,0.05,order,g3,g2,-0.000164119492432293
fp32,22,T,0.05,order,g3,g3,0.000117428942045184
fp32,22,T,0.1,head,T,T,0.000215348767663739
fp32,22,T,0.1,head,T,A,0
fp32,22,T,0.1,head,T,V,0
fp32,22,T,0.1,head,T,TA,-1.32797662743481e-05
fp32,22,T,0.1,head,T,TV,9.52132470187333e-06
fp32,22,T,0.1,head,T,AV,0
fp32,22,T,0.1,head,T,TAV,-2.79110923423182e-06
fp32,22,T,0.1,head,A,T,0
fp32,22,T,0.1,head,A,A,0
fp32,22,T,0.1,head,A,V,0
fp32,22,T,0.1,head,A,TA,0
fp32,22,T,0.1,head,A,TV,0
fp32,22,T,0.1,head,A,AV,0
fp32,22,T,0.1,head,A,TAV,0
fp32,22,T,0.1,head,V,T,0
fp32,22,T,0.1,head,V,A,0
fp32,22,T,0.1,head,V,V,0
fp32,22,T,0.1,head,V,TA,0
fp32,22,T,0.1,head,V,TV,0
fp32,22,T,0.1,head,V,AV,0
fp32,22,T,0.1,head,V,TAV,0
fp32,22,T,0.1,head,TA,T,-1.32797662743481e-05
fp32,22,T,0.1,head,TA,A,0
fp32,22,T,0.1,head,TA,V,0
fp32,22,T,0.1,head,TA,TA,0.0001069702871132
fp32,22,T,0.1,head,TA,TV,-1.51115049037143e-05
fp32,22,T,0.1,head,TA,AV,0
fp32,22,T,0.1,head,TA,TAV,-1.89072921112428e-06
fp32,22,T,0.1,head,TV,T,9.52132470187333e-06
fp32,22,T,0.1,head,TV,A,0
fp32,22,T,0.1,head,TV,V,0
fp32,22,T,0.1,head,TV,TA,-1.51115049037143e-05
fp32,22,T,0.1,head,TV,TV,0.000132856710186934
fp32,22,T,0.1,head,TV,AV,0
fp32,22,T,0.1,head,TV,TAV,-8.2700046022595e-06
fp32,22,T,0.1,head,AV,T,0
fp32,22,T,0.1,head,AV,A,0
fp32,22,T,0.1,head,AV,V,0
fp32,22,T,0.1,head,AV,TA,0
fp32,22,T,0.1,head,AV,TV,0
fp32,22,T,0.1,head,AV,AV,0
fp32,22,T,0.1,head,AV,TAV,0
fp32,22,T,0.1,head,TAV,T,-2.79110923423182e-06
fp32,22,T,0.1,head,TAV,A,0
fp32,22,T,0.1,head,TAV,V,0
fp32,22,T,0.1,head,TAV,TA,-1.89072921112428e-06
fp32,22,T,0.1,head,TAV,TV,-8.2700046022595e-06
fp32,22,T,0.1,head,TAV,AV,0
fp32,22,T,0.1,head,TAV,TAV,2.22259723910968e-05
fp32,22,T,0.1,order,g1,g1,0.000215348767663739
fp32,22,T,0.1,order,g1,g2,-0.000434455976899953
fp32,22,T,0.1,order,g1,g3,0.000216316100001982
fp32,22,T,0.1,order,g2,g1,-0.000434455976899953
fp32,22,T,0.1,order,g2,g2,0.00108603282443756
fp32,22,T,0.1,order,g2,g3,-0.000656155362882527
fp32,22,T,0.1,order,g3,g1,0.000216316100001982
fp32,22,T,0.1,order,g3,g2,-0.000656155362882527
fp32,22,T,0.1,order,g3,g3,0.000469434859850794
fp32,22,A,0.01,head,T,T,0
fp32,22,A,0.01,head,T,A,0
fp32,22,A,0.01,head,T,V,0
fp32,22,A,0.01,head,T,TA,0
fp32,22,A,0.01,head,T,TV,0
fp32,22,A,0.01,head,T,AV,0
fp32,22,A,0.01,head,T,TAV,0
fp32,22,A,0.01,head,A,T,0
fp32,22,A,0.01,head,A,A,3.40532110728333e-06
fp32,22,A,0.01,head,A,V,0
fp32,22,A,0.01,head,A,TA,-8.31679303795509e-08
fp32,22,A,0.01,head,A,TV,0
fp32,22,A,0.01,head,A,AV,-4.06909778227512e-07
fp32,22,A,0.01,head,A,TAV,-7.23965786983588e-08
fp32,22,A,0.01,head,V,T,0
fp32,22,A,0.01,head,V,A,0
fp32,22,A,0.01,head,V,V,0
fp32,22,A,0.01,head,V,TA,0
fp32,22,A,0.01,head,V,TV,0
fp32,22,A,0.01,head,V,AV,0
fp32,22,A,0.01,head,V,TAV,0
fp32,22,A,0.01,head,TA,T,0
fp32,22,A,0.01,head,TA,A,-8.31679303795509e-08
fp32,22,A,0.01,head,TA,V,0
fp32,22,A,0.01,head,TA,TA,1.62315287594022e-06
fp32,22,A,0.01,head,TA,TV,0
fp32,22,A,0.01,head,TA,AV,-1.68514711028806e-07
fp32,22,A,0.01,head,TA,TAV,-8.44936776668779e-08
fp32,22,A,0.01,head,TV,T,0
fp32,22,A,0.01,head,TV,A,0
fp32,22,A,0.01,head,TV,V,0
fp32,22,A,0.01,head,TV,TA,0
fp32,22,A,0.01,head,TV,TV,0
fp32,22,A,0.01,head,TV,AV,0
fp32,22,A,0.01,head,TV,TAV,0
fp32,22,A,0.01,head,AV,T,0
fp32,22,A,0.01,head,AV,A,-4.06909778227512e-07
fp32,22,A,0.01,head,AV,V,0
fp32,22,A,0.01,head,AV,TA,-1.68514711028806e-07
fp32,22,A,0.01,head,AV,TV,0
fp32,22,A,0.01,head,AV,AV,1.66162407118208e-06
fp32,22,A,0.01,head,AV,TAV,-1.14681228067297e-07
fp32,22,A,0.01,head,TAV,T,0
fp32,22,A,0.01,head,TAV,A,-7.23965786983588e-08
fp32,22,A,0.01,head,TAV,V,0
fp32,22,A,0.01,head,TAV,TA,-8.44936776668779e-08
fp32,22,A,0.01,head,TAV,TV,0
fp32,22,A,0.01,head,TAV,AV,-1.14681228067297e-07
fp32,22,A,0.01,head,TAV,TAV,2.54669922005442e-07
fp32,22,A,0.01,order,g1,g1,3.40532110728333e-06
fp32,22,A,0.01,order,g1,g2,-7.30071992317373e-06
fp32,22,A,0.01,order,g1,g3,3.82300223719204e-06
fp32,22,A,0.01,order,g2,g1,-7.30071992317373e-06
fp32,22,A,0.01,order,g2,g2,1.85293427886263e-05
fp32,22,A,0.01,order,g2,g3,-1.128300461379e-05
fp32,22,A,0.01,order,g3,g1,3.82300223719204e-06
fp32,22,A,0.01,order,g3,g2,-1.128300461379e-05
fp32,22,A,0.01,order,g3,g3,7.84145062563922e-06
fp32,22,A,0.05,head,T,T,0
fp32,22,A,0.05,head,T,A,0
fp32,22,A,0.05,head,T,V,0
fp32,22,A,0.05,head,T,TA,0
fp32,22,A,0.05,head,T,TV,0
fp32,22,A,0.05,head,T,AV,0
fp32,22,A,0.05,head,T,TAV,0
fp32,22,A,0.05,head,A,T,0
fp32,22,A,0.05,head,A,A,8.51330160330453e-05
fp32,22,A,0.05,head,A,V,0
fp32,22,A,0.05,head,A,TA,-2.0712924074319e-06
fp32,22,A,0.05,head,A,TV,0
fp32,22,A,0.05,head,A,AV,-1.01565103508378e-05
fp32,22,A,0.05,head,A,TAV,-1.80700952805626e-06
fp32,22,A,0.05,head,V,T,0
fp32,22,A,0.05,head,V,A,0
fp32,22,A,0.05,head,V,V,0
fp32,22,A,0.05,head,V,TA,0
fp32,22,A,0.05,head,V,TV,0
fp32,22,A,0.05,head,V,AV,0
fp32,22,A,0.05,head,V,TAV,0
fp32,22,A,0.05,head,TA,T,0
fp32,22,A,0.05,head,TA,A,-2.0712924074319e-06
fp32,22,A,0.05,head,TA,V,0
fp32,22,A,0.05,head,TA,TA,4.05554117719815e-05
fp32,22,A,0.05,head,TA,TV,0
fp32,22,A,0.05,head,TA,AV,-4.20413815641587e-06
fp32,22,A,0.05,head,TA,TAV,-2.11372557042795e-06
fp32,22,A,0.05,head,TV,T,0
fp32,22,A,0.05,head,TV,A,0
fp32,22,A,0.05,head,TV,V,0
fp32,22,A,0.05,head,TV,TA,0
fp32,22,A,0.05,head,TV,TV,0
fp32,22,A,0.05,head,TV,AV,0
fp32,22,A,0.05,head,TV,TAV,0
fp32,22,A,0.05,head,AV,T,0
fp32,22,A,0.05,head,AV,A,-1.01565103508378e-05
fp32,22,A,0.05,head,AV,V,0
fp32,22,A,0.05,head,AV,TA,-4.20413815641587e-06
fp32,22,A,0.05,head,AV,TV,0
fp32,22,A,0.05,head,AV,AV,4.15138233611293e-05
fp32,22,A,0.05,head,AV,TAV,-2.87033062035572e-06
fp32,22,A,0.05,head,TAV,T,0
fp32,22,A,0.05,head,TAV,A,-1.80700952805626e-06
fp32,22,A,0.05,head,TAV,V,0
fp32,22,A,0.05,head,TAV,TA,-2.11372557042795e-06
fp32,22,A,0.05,head,TAV,TV,0
fp32,22,A,0.05,head,TAV,AV,-2.87033062035572e-06
fp32,22,A,0.05,head,TAV,TAV,6.36739775687408e-06
fp32,22,A,0.05,order,g1,g1,8.51330160330453e-05
fp32,22,A,0.05,order,g1,g2,-0.00018249383482436
fp32,22,A,0.05,order,g1,g3,9.55538092632587e-05
fp32,22,A,0.05,order,g2,g1,-0.00018249383482436
fp32,22,A,0.05,order,g2,g2,0.000463104233985539
fp32,22,A,0.05,order,g2,g3,-0.00028198043629585
fp32,22,A,0.05,order,g3,g1,9.55538092632587e-05
fp32,22,A,0.05,order,g3,g2,-0.00028198043629585
fp32,22,A,0.05,order,g3,g3,0.000195971071452193
fp32,22,A,0.1,head,T,T,0
fp32,22,A,0.1,head,T,A,0
fp32,22,A,0.1,head,T,V,0
fp32,22,A,0.1,head,T,TA,0
fp32,22,A,0.1,head,T,TV,0
fp32,22,A,0.1,head,T,AV,0
fp32,22,A,0.1,head,T,TAV,0
fp32,22,A,0.1,head,A,T,0
fp32,22,A,0.1,head,A,A,0.000340532078721884
fp32,22,A,0.1,head,A,V,0
fp32,22,A,0.1,head,A,TA,-8.238422724728e-06
fp32,22,A,0.1,head,A,TV,0
fp32,22,A,0.1,head,A,AV,-4.04639819942105e-05
fp32,22,A,0.1,head,A,TAV,-7.20711893989488e-06
fp32,22,A,0.1,head,V,T,0
fp32,22,A,0.1,head,V,A,0
fp32,22,A,0.1,head,V,V,0
fp32,22,A,0.1,head,V,TA,0
fp32,22,A,0.1,head,V,TV,0
fp32,22,A,0.1,head,V,AV,0
fp32,22,A,0.1,head,V,TAV,0
fp32,22,A,0.1,head,TA,T,0
fp32,22,A,0.1,head,TA,A,-8.238422724728e-06
fp32,22,A,0.1,head,TA,V,0
fp32,22,A,0.1,head,TA,TA,0.000161967432578251
fp32,22,A,0.1,head,TA,TV,0
fp32,22,A,0.1,head,TA,AV,-1.67470702251449e-05
fp32,22,A,0.1,head,TA,TAV,-8.45629082757463e-06
fp32,22,A,0.1,head,TV,T,0
fp32,22,A,0.1,head,TV,A,0
fp32,22,A,0.1,head,TV,V,0
fp32,22,A,0.1,head,TV,TA,0
fp32,22,A,0.1,head,TV,TV,0
fp32,22,A,0.1,head,TV,AV,0
fp32,22,A,0.1,head,TV,TAV,0
fp32,22,A,0.1,head,AV,T,0
fp32,22,A,0.1,head,AV,A,-4.04639819942105e-05
fp32,22,A,0.1,head,AV,V,0
fp32,22,A,0.1,head,AV,TA,-1.67470702251449e-05
fp32,22,A,0.1,head,AV,TV,0
fp32,22,A,0.1,head,AV,AV,0.000165766858090723
fp32,22,A,0.1,head,AV,TAV,-1.14941148899573e-05
fp32,22,A,0.1,head,TAV,T,0
fp32,22,A,0.1,head,TAV,A,-7.20711893989488e-06
fp32,22,A,0.1,head,TAV,V,0
fp32,22,A,0.1,head,TAV,TA,-8.45629082757463e-06
fp32,22,A,0.1,head,TAV,TV,0
fp32,22,A,0.1,head,TAV,AV,-1.14941148899573e-05
fp32,22,A,0.1,head,TAV,TAV,2.5464228246995e-05
fp32,22,A,0.1,order,g1,g1,0.000340532078721884
fp32,22,A,0.1,order,g1,g2,-0.000729766562162705
fp32,22,A,0.1,order,g1,g3,0.000382027364500927
fp32,22,A,0.1,order,g2,g1,-0.000729766562162705
fp32,22,A,0.1,order,g2,g2,0.00185117808398197
fp32,22,A,0.1,order,g2,g3,-0.00112694768965701
fp32,22,A,0.1,order,g3,g1,0.000382027364500927
fp32,22,A,0.1,order,g3,g2,-0.00112694768965701
fp32,22,A,0.1,order,g3,g3,0.000783127840180714
fp32,22,V,0.01,head,T,T,0
fp32,22,V,0.01,head,T,A,0
fp32,22,V,0.01,head,T,V,0
fp32,22,V,0.01,head,T,TA,0
fp32,22,V,0.01,head,T,TV,0
fp32,22,V,0.01,head,T,AV,0
fp32,22,V,0.01,head,T,TAV,0
fp32,22,V,0.01,head,A,T,0
fp32,22,V,0.01,head,A,A,0
fp32,22,V,0.01,head,A,V,0
fp32,22,V,0.01,head,A,TA,0
fp32,22,V,0.01,head,A,TV,0
fp32,22,V,0.01,head,A,AV,0
fp32,22,V,0.01,head,A,TAV,0
fp32,22,V,0.01,head,V,T,0
fp32,22,V,0.01,head,V,A,0
fp32,22,V,0.01,head,V,V,3.94925043844955e-06
fp32,22,V,0.01,head,V,TA,0
fp32,22,V,0.01,head,V,TV,-4.50070130663884e-07
fp32,22,V,0.01,head,V,AV,-1.81163270804888e-07
fp32,22,V,0.01,head,V,TAV,-1.73293414571194e-07
fp32,22,V,0.01,head,TA,T,0
fp32,22,V,0.01,head,TA,A,0
fp32,22,V,0.01,head,TA,V,0
fp32,22,V,0.01,head,TA,TA,0
fp32,22,V,0.01,head,TA,TV,0
fp32,22,V,0.01,head,TA,AV,0
fp32,22,V,0.01,head,TA,TAV,0
fp32,22,V,0.01,head,TV,T,0
fp32,22,V,0.01,head,TV,A,0
fp32,22,V,0.01,head,TV,V,-4.50070130663884e-07
fp32,22,V,0.01,head,TV,TA,0
fp32,22,V,0.01,head,TV,TV,1.87567320841421e-06
fp32,22,V,0.01,head,TV,AV,-3.63906892287742e-07
fp32,22,V,0.01,head,TV,TAV,1.09875739046094e-07
fp32,22,V,0.01,head,AV,T,0
fp32,22,V,0.01,head,AV,A,0
fp32,22,V,0.01,head,AV,V,-1.81163270804888e-07
fp32,22,V,0.01,head,AV,TA,0
fp32,22,V,0.01,head,AV,TV,-3.63906892287742e-07
fp32,22,V,0.01,head,AV,AV,1.7040585489067e-06
fp32,22,V,0.01,head,AV,TAV,-1.52565039069497e-07
fp32,22,V,0.01,head,TAV,T,0
fp32,22,V,0.01,head,TAV,A,0
fp32,22,V,0.01,head,TAV,V,-1.73293414571194e-07
fp32,22,V,0.01,head,TAV,TA,0
fp32,22,V,0.01,head,TAV,TV,1.09875739046094e-07
fp32,22,V,0.01,head,TAV,AV,-1.52565039069497e-07
fp32,22,V,0.01,head,TAV,TAV,2.63411242030676e-07
fp32,22,V,0.01,order,g1,g1,3.94925043844955e-06
fp32,22,V,0.01,order,g1,g2,-8.52973427836788e-06
fp32,22,V,0.01,order,g1,g3,4.40719042534713e-06
fp32,22,V,0.01,order,g2,g1,-8.52973427836788e-06
fp32,22,V,0.01,order,g2,g2,2.11738533324187e-05
fp32,22,V,0.01,order,g2,g3,-1.23402215249319e-05
fp32,22,V,0.01,order,g3,g1,4.40719042534713e-06
fp32,22,V,0.01,order,g3,g2,-1.23402215249319e-05
fp32,22,V,0.01,order,g3,g3,8.06583822706762e-06
fp32,22,V,0.05,head,T,T,0
fp32,22,V,0.05,head,T,A,0
fp32,22,V,0.05,head,T,V,0
fp32,22,V,0.05,head,T,TA,0
fp32,22,V,0.05,head,T,TV,0
fp32,22,V,0.05,head,T,AV,0
fp32,22,V,0.05,head,T,TAV,0
fp32,22,V,0.05,head,A,T,0
fp32,22,V,0.05,head,A,A,0
fp32,22,V,0.05,head,A,V,0
fp32,22,V,0.05,head,A,TA,0
fp32,22,V,0.05,head,A,TV,0
fp32,22,V,0.05,head,A,AV,0
fp32,22,V,0.05,head,A,TAV,0
fp32,22,V,0.05,head,V,T,0
fp32,22,V,0.05,head,V,A,0
fp32,22,V,0.05,head,V,V,9.87312191860939e-05
fp32,22,V,0.05,head,V,TA,0
fp32,22,V,0.05,head,V,TV,-1.12361246084164e-05
fp32,22,V,0.05,head,V,AV,-4.52679334336999e-06
fp32,22,V,0.05,head,V,TAV,-4.32391852569643e-06
fp32,22,V,0.05,head,TA,T,0
fp32,22,V,0.05,head,TA,A,0
fp32,22,V,0.05,head,TA,V,0
fp32,22,V,0.05,head,TA,TA,0
fp32,22,V,0.05,head,TA,TV,0
fp32,22,V,0.05,head,TA,AV,0
fp32,22,V,0.05,head,TA,TAV,0
fp32,22,V,0.05,head,TV,T,0
fp32,22,V,0.05,head,TV,A,0
fp32,22,V,0.05,head,TV,V,-1.12361246084164e-05
fp32,22,V,0.05,head,TV,TA,0
fp32,22,V,0.05,head,TV,TV,4.686930282312e-05
fp32,22,V,0.05,head,TV,AV,-9.08860778392466e-06
fp32,22,V,0.05,head,TV,TAV,2.74812931627983e-06
fp32,22,V,0.05,head,AV,T,0
fp32,22,V,0.05,head,AV,A,0
fp32,22,V,0.05,head,AV,V,-4.52679334336999e-06
fp32,22,V,0.05,head,AV,TA,0
fp32,22,V,0.05,head,AV,TV,-9.08860778392466e-06
fp32,22,V,0.05,head,AV,AV,4.25745138768068e-05
fp32,22,V,0.05,head,AV,TAV,-3.81082857651611e-06
fp32,22,V,0.05,head,TAV,T,0
fp32,22,V,0.05,head,TAV,A,0
fp32,22,V,0.05,head,TAV,V,-4.32391852569643e-06
fp32,22,V,0.05,head,TAV,TA,0
fp32,22,V,0.05,head,TAV,TV,2.74812931627983e-06
fp32,22,V,0.05,head,TAV,AV,-3.81082857651611e-06
fp32,22,V,0.05,head,TAV,TAV,6.5812566127912e-06
fp32,22,V,0.05,order,g1,g1,9.87312191860939e-05
fp32,22,V,0.05,order,g1,g2,-0.000213225356323974
fp32,22,V,0.05,order,g1,g3,0.000110170218612184
fp32,22,V,0.05,order,g2,g1,-0.000213225356323974
fp32,22,V,0.05,order,g2,g2,0.000529243149683599
fp32,22,V,0.05,order,g2,g3,-0.000308432655568468
fp32,22,V,0.05,order,g3,g1,0.000110170218612184
fp32,22,V,0.05,order,g3,g2,-0.000308432655568468
fp32,22,V,0.05,order,g3,g3,0.000201582474303615
fp32,22,V,0.1,head,T,T,0
fp32,22,V,0.1,head,T,A,0
fp32,22,V,0.1,head,T,V,0
fp32,22,V,0.1,head,T,TA,0
fp32,22,V,0.1,head,T,TV,0
fp32,22,V,0.1,head,T,AV,0
fp32,22,V,0.1,head,T,TAV,0
fp32,22,V,0.1,head,A,T,0
fp32,22,V,0.1,head,A,A,0
fp32,22,V,0.1,head,A,V,0
fp32,22,V,0.1,head,A,TA,0
fp32,22,V,0.1,head,A,TV,0
fp32,22,V,0.1,head,A,AV,0
fp32,22,V,0.1,head,A,TAV,0
fp32,22,V,0.1,head,V,T,0
fp32,22,V,0.1,head,V,A,0
fp32,22,V,0.1,head,V,V,0.000394924911631414
fp32,22,V,0.1,head,V,TA,0
fp32,22,V,0.1,head,V,TV,-4.48108164369948e-05
fp32,22,V,0.1,head,V,AV,-1.807371923365e-05
fp32,22,V,0.1,head,V,TAV,-1.72362055613331e-05
fp32,22,V,0.1,head,TA,T,0
fp32,22,V,0.1,head,TA,A,0
fp32,22,V,0.1,head,TA,V,0
fp32,22,V,0.1,head,TA,TA,0
fp32,22,V,0.1,head,TA,TV,0
fp32,22,V,0.1,head,TA,AV,0
fp32,22,V,0.1,head,TA,TAV,0
fp32,22,V,0.1,head,TV,T,0
fp32,22,V,0.1,head,TV,A,0
fp32,22,V,0.1,head,TV,V,-4.48108164369948e-05
fp32,22,V,0.1,head,TV,TA,0
fp32,22,V,0.1,head,TV,TV,0.00018715541165634
fp32,22,V,0.1,head,TV,AV,-3.62690434443242e-05
fp32,22,V,0.1,head,TV,TAV,1.09838991520078e-05
fp32,22,V,0.1,head,AV,T,0
fp32,22,V,0.1,head,AV,A,0
fp32,22,V,0.1,head,AV,V,-1.807371923365e-05
fp32,22,V,0.1,head,AV,TA,0
fp32,22,V,0.1,head,AV,TV,-3.62690434443242e-05
fp32,22,V,0.1,head,AV,AV,0.000169953294276254
fp32,22,V,0.1,head,AV,TAV,-1.52090899217711e-05
fp32,22,V,0.1,head,TAV,T,0
fp32,22,V,0.1,head,TAV,A,0
fp32,22,V,0.1,head,TAV,V,-1.72362055613331e-05
fp32,22,V,0.1,head,TAV,TA,0
fp32,22,V,0.1,head,TAV,TV,1.09838991520078e-05
fp32,22,V,0.1,head,TAV,AV,-1.52090899217711e-05
fp32,22,V,0.1,head,TAV,TAV,2.62864649772828e-05
fp32,22,V,0.1,order,g1,g1,0.000394924911631414
fp32,22,V,0.1,order,g1,g2,-0.000852734358933473
fp32,22,V,0.1,order,g1,g3,0.000440573241740726
fp32,22,V,0.1,order,g2,g1,-0.000852734358933473
fp32,22,V,0.1,order,g2,g2,0.00211580840825218
fp32,22,V,0.1,order,g2,g3,-0.0012328268289658
fp32,22,V,0.1,order,g3,g1,0.000440573241740726
fp32,22,V,0.1,order,g3,g2,-0.0012328268289658
fp32,22,V,0.1,order,g3,g3,0.000805529037410792
fp32,22,AV,0.01,head,T,T,0
fp32,22,AV,0.01,head,T,A,0
fp32,22,AV,0.01,head,T,V,0
fp32,22,AV,0.01,head,T,TA,0
fp32,22,AV,0.01,head,T,TV,0
fp32,22,AV,0.01,head,T,AV,0
fp32,22,AV,0.01,head,T,TAV,0
fp32,22,AV,0.01,head,A,T,0
fp32,22,AV,0.01,head,A,A,3.40532110728333e-06
fp32,22,AV,0.01,head,A,V,1.12596913866944e-07
fp32,22,AV,0.01,head,A,TA,-8.31679303795509e-08
fp32,22,AV,0.01,head,A,TV,4.71927747449442e-09
fp32,22,AV,0.01,head,A,AV,-4.07586287304153e-07
fp32,22,AV,0.01,head,A,TAV,-7.72798610967532e-08
fp32,22,AV,0.01,head,V,T,0
fp32,22,AV,0.01,head,V,A,1.12596913866944e-07
fp32,22,AV,0.01,head,V,V,3.94925043844955e-06
fp32,22,AV,0.01,head,V,TA,1.97504647584337e-08
fp32,22,AV,0.01,head,V,TV,-4.50070130663884e-07
fp32,22,AV,0.01,head,V,AV,-2.68497786530294e-07
fp32,22,AV,0.01,head,V,TAV,-1.68124697108875e-07
fp32,22,AV,0.01,head,TA,T,0
fp32,22,AV,0.01,head,TA,A,-8.31679303795509e-08
fp32,22,AV,0.01,head,TA,V,1.97504647584337e-08
fp32,22,AV,0.01,head,TA,TA,1.62315287594022e-06
fp32,22,AV,0.01,head,TA,TV,2.86893386114136e-08
fp32,22,AV,0.01,head,TA,AV,-1.72803889812832e-07
fp32,22,AV,0.01,head,TA,TAV,-7.98731748056537e-08
fp32,22,AV,0.01,head,TV,T,0
fp32,22,AV,0.01,head,TV,A,4.71927747449442e-09
fp32,22,AV,0.01,head,TV,V,-4.50070130663884e-07
fp32,22,AV,0.01,head,TV,TA,2.86893386114136e-08
fp32,22,AV,0.01,head,TV,TV,1.87567320841421e-06
fp32,22,AV,0.01,head,TV,AV,-3.80782380035118e-07
fp32,22,AV,0.01,head,TV,TAV,1.02715078052799e-07
fp32,22,AV,0.01,head,AV,T,0
fp32,22,AV,0.01,head,AV,A,-4.07586287304153e-07
fp32,22,AV,0.01,head,AV,V,-2.68497786530294e-07
fp32,22,AV,0.01,head,AV,TA,-1.72803889812832e-07
fp32,22,AV,0.01,head,AV,TV,-3.80782380035118e-07
fp32,22,AV,0.01,head,AV,AV,3.39925340074414e-06
fp32,22,AV,0.01,head,AV,TAV,-2.66250101374742e-07
fp32,22,AV,0.01,head,TAV,T,0
fp32,22,AV,0.01,head,TAV,A,-7.72798610967532e-08
fp32,22,AV,0.01,head,TAV,V,-1.68124697108875e-07
fp32,22,AV,0.01,head,TAV,TA,-7.98731748056537e-08
fp32,22,AV,0.01,head,TAV,TV,1.02715078052799e-07
fp32,22,AV,0.01,head,TAV,AV,-2.66250101374742e-07
fp32,22,AV,0.01,head,TAV,TAV,5.1792987728167e-07
fp32,22,AV,0.01,order,g1,g1,7.57976537346677e-06
fp32,22,AV,0.01,order,g1,g2,-1.63443831395785e-05
fp32,22,AV,0.01,order,g1,g3,8.5192132079061e-06
fp32,22,AV,0.01,order,g2,g1,-1.63443831395785e-05
fp32,22,AV,0.01,order,g2,g2,4.09067566870724e-05
fp32,22,AV,0.01,order,g2,g3,-2.43149726292103e-05
fp32,22,AV,0.01,order,g3,g1,8.5192132079061e-06
fp32,22,AV,0.01,order,g3,g2,-2.43149726292103e-05
fp32,22,AV,0.01,order,g3,g3,1.63116929385078e-05
fp32,22,AV,0.05,head,T,T,0
fp32,22,AV,0.05,head,T,A,0
fp32,22,AV,0.05,head,T,V,0
fp32,22,AV,0.05,head,T,TA,0
fp32,22,AV,0.05,head,T,TV,0
fp32,22,AV,0.05,head,T,AV,0
fp32,22,AV,0.05,head,T,TAV,0
fp32,22,AV,0.05,head,A,T,0
fp32,22,AV,0.05,head,A,A,8.51330160330453e-05
fp32,22,AV,0.05,head,A,V,2.81488086068397e-06
fp32,22,AV,0.05,head,A,TA,-2.0712924074319e-06
fp32,22,AV,0.05,head,A,TV,1.07797713791576e-07
fp32,22,AV,0.05,head,A,AV,-1.01757322241901e-05
fp32,22,AV,0.05,head,A,TAV,-1.92715761540555e-06
fp32,22,AV,0.05,head,V,T,0
fp32,22,AV,0.05,head,V,A,2.81488086068397e-06
fp32,22,AV,0.05,head,V,V,9.87312191860939e-05
fp32,22,AV,0.05,head,V,TA,4.90011179681559e-07
fp32,22,AV,0.05,head,V,TV,-1.12361246084164e-05
fp32,22,AV,0.05,head,V,AV,-6.69280564206905e-06
fp32,22,AV,0.05,head,V,TAV,-4.2054547842524e-06
fp32,22,AV,0.05,head,TA,T,0
fp32,22,AV,0.05,head,TA,A,-2.0712924074319e-06
fp32,22,AV,0.05,head,TA,V,4.90011179681559e-07
fp32,22,AV,0.05,head,TA,TA,4.05554117719815e-05
fp32,22,AV,0.05,head,TA,TV,7.24848319477348e-07
fp32,22,AV,0.05,head,TA,AV,-4.30664783755811e-06
fp32,22,AV,0.05,head,TA,TAV,-1.99661379444653e-06
fp32,22,AV,0.05,head,TV,T,0
fp32,22,AV,0.05,head,TV,A,1.07797713791576e-07
fp32,22,AV,0.05,head,TV,V,-1.12361246084164e-05
fp32,22,AV,0.05,head,TV,TA,7.24848319477348e-07
fp32,22,AV,0.05,head,TV,TV,4.686930282312e-05
fp32,22,AV,0.05,head,TV,AV,-9.50426834569968e-06
fp32,22,AV,0.05,head,TV,TAV,2.57215083326218e-06
fp32,22,AV,0.05,head,AV,T,0
fp32,22,AV,0.05,head,AV,A,-1.01757322241901e-05
fp32,22,AV,0.05,head,AV,V,-6.69280564206905e-06
fp32,22,AV,0.05,head,AV,TA,-4.30664783755811e-06
fp32,22,AV,0.05,head,AV,TV,-9.50426834569968e-06
fp32,22,AV,0.05,head,AV,AV,8.4890366885748e-05
fp32,22,AV,0.05,head,AV,TAV,-6.65690518172057e-06
fp32,22,AV,0.05,head,TAV,T,0
fp32,22,AV,0.05,head,TAV,A,-1.92715761540555e-06
fp32,22,AV,0.05,head,TAV,V,-4.2054547842524e-06
fp32,22,AV,0.05,head,TAV,TA,-1.99661379444653e-06
fp32,22,AV,0.05,head,TAV,TV,2.57215083326218e-06
fp32,22,AV,0.05,head,TAV,AV,-6.65690518172057e-06
fp32,22,AV,0.05,head,TAV,TAV,1.29424198291291e-05
fp32,22,AV,0.05,order,g1,g1,0.000189493996940507
fp32,22,AV,0.05,order,g1,g2,-0.000408566139869648
fp32,22,AV,0.05,order,g1,g3,0.000212939530529483
fp32,22,AV,0.05,order,g2,g1,-0.000408566139869648
fp32,22,AV,0.05,order,g2,g2,0.00102243151746985
fp32,22,AV,0.05,order,g2,g3,-0.000607681520943795
fp32,22,AV,0.05,order,g3,g1,0.000212939530529483
fp32,22,AV,0.05,order,g3,g2,-0.000607681520943795
fp32,22,AV,0.05,order,g3,g3,0.000407633165986687
fp32,22,AV,0.1,head,T,T,0
fp32,22,AV,0.1,head,T,A,0
fp32,22,AV,0.1,head,T,V,0
fp32,22,AV,0.1,head,T,TA,0
fp32,22,AV,0.1,head,T,TV,0
fp32,22,AV,0.1,head,T,AV,0
fp32,22,AV,0.1,head,T,TAV,0
fp32,22,AV,0.1,head,A,T,0
fp32,22,AV,0.1,head,A,A,0.000340532078721884
fp32,22,AV,0.1,head,A,V,1.12595033410772e-05
fp32,22,AV,0.1,head,A,TA,-8.238422724728e-06
fp32,22,AV,0.1,head,A,TV,3.8078056283386e-07
fp32,22,AV,0.1,head,A,AV,-4.05289810130496e-05
fp32,22,AV,0.1,head,A,TAV,-7.68080885570235e-06
fp32,22,AV,0.1,head,V,T,0
fp32,22,AV,0.1,head,V,A,1.12595033410772e-05
fp32,22,AV,0.1,head,V,V,0.000394924911631414
fp32,22,AV,0.1,head,V,TA,1.94461715924899e-06
fp32,22,AV,0.1,head,V,TV,-4.48108164369948e-05
fp32,22,AV,0.1,head,V,AV,-2.6634371921126e-05
fp32,22,AV,0.1,head,V,TAV,-1.68189652714402e-05
fp32,22,AV,0.1,head,TA,T,0
fp32,22,AV,0.1,head,TA,A,-8.238422724728e-06
fp32,22,AV,0.1,head,TA,V,1.94461715924899e-06
fp32,22,AV,0.1,head,TA,TA,0.000161967432578251
fp32,22,AV,0.1,head,TA,TV,2.92647703620566e-06
fp32,22,AV,0.1,head,TA,AV,-1.71041941062038e-05
fp32,22,AV,0.1,head,TA,TAV,-7.98351149430633e-06
fp32,22,AV,0.1,head,TV,T,0
fp32,22,AV,0.1,head,TV,A,3.8078056283386e-07
fp32,22,AV,0.1,head,TV,V,-4.48108164369948e-05
fp32,22,AV,0.1,head,TV,TA,2.92647703620566e-06
fp32,22,AV,0.1,head,TV,TV,0.00018715541165634
fp32,22,AV,0.1,head,TV,AV,-3.78980928146529e-05
fp32,22,AV,0.1,head,TV,TAV,1.02988894590864e-05
fp32,22,AV,0.1,head,AV,T,0
fp32,22,AV,0.1,head,AV,A,-4.05289810130496e-05
fp32,22,AV,0.1,head,AV,V,-2.6634371921126e-05
fp32,22,AV,0.1,head,AV,TA,-1.71041941062038e-05
fp32,22,AV,0.1,head,AV,TV,-3.78980928146529e-05
fp32,22,AV,0.1,head,AV,AV,0.000338583761263397
fp32,22,AV,0.1,head,AV,TAV,-2.66018439317538e-05
fp32,22,AV,0.1,head,TAV,T,0
fp32,22,AV,0.1,head,TAV,A,-7.68080885570235e-06
fp32,22,AV,0.1,head,TAV,V,-1.68189652714402e-05
fp32,22,AV,0.1,head,TAV,TA,-7.98351149430633e-06
fp32,22,AV,0.1,head,TAV,TV,1.02988894590864e-05
fp32,22,AV,0.1,head,TAV,AV,-2.66018439317538e-05
fp32,22,AV,0.1,head,TAV,TAV,5.17193243168441e-05
fp32,22,AV,0.1,order,g1,g1,0.000757975997035452
fp32,22,AV,0.1,order,g1,g2,-0.00163383918844472
fp32,22,AV,0.1,order,g1,g3,0.000851363417282125
fp32,22,AV,0.1,order,g2,g1,-0.00163383918844472
fp32,22,AV,0.1,order,g2,g2,0.00408700775136576
fp32,22,AV,0.1,order,g2,g3,-0.00242845548063372
fp32,22,AV,0.1,order,g3,g1,0.000851363417282125
fp32,22,AV,0.1,order,g3,g2,-0.00242845548063372
fp32,22,AV,0.1,order,g3,g3,0.00162859807950827
fp32,22,TAV,0.01,head,T,T,2.15348833438432e-06
fp32,22,TAV,0.01,head,T,A,9.25802198946971e-09
fp32,22,TAV,0.01,head,T,V,-2.78035485706548e-09
fp32,22,TAV,0.01,head,T,TA,-1.15175506352595e-07
fp32,22,TAV,0.01,head,T,TV,1.06770512356418e-07
fp32,22,TAV,0.01,head,T,AV,8.09274954995216e-09
fp32,22,TAV,0.01,head,T,TAV,-2.25486041664207e-08
fp32,22,TAV,0.01,head,A,T,9.25802198946971e-09
fp32,22,TAV,0.01,head,A,A,3.40532110728333e-06
fp32,22,TAV,0.01,head,A,V,1.12596913866944e-07
fp32,22,TAV,0.01,head,A,TA,-9.58851615353871e-08
fp32,22,TAV,0.01,head,A,TV,1.84542898346851e-09
fp32,22,TAV,0.01,head,A,AV,-4.07586287304153e-07
fp32,22,TAV,0.01,head,A,TAV,-7.60978908068723e-08
fp32,22,TAV,0.01,head,V,T,-2.78035485706548e-09
fp32,22,TAV,0.01,head,V,A,1.12596913866944e-07
fp32,22,TAV,0.01,head,V,V,3.94925043844955e-06
fp32,22,TAV,0.01,head,V,TA,3.30254025508555e-08
fp32,22,TAV,0.01,head,V,TV,-4.66829640127551e-07
fp32,22,TAV,0.01,head,V,AV,-2.68497786530294e-07
fp32,22,TAV,0.01,head,V,TAV,-1.53870031661886e-07
fp32,22,TAV,0.01,head,TA,T,-1.15175506352595e-07
fp32,22,TAV,0.01,head,TA,A,-9.58851615353871e-08
fp32,22,TAV,0.01,head,TA,V,3.30254025508555e-08
fp32,22,TAV,0.01,head,TA,TA,2.72681784463563e-06
fp32,22,TAV,0.01,head,TA,TV,-1.61842507163752e-07
fp32,22,TAV,0.01,head,TA,AV,-1.65968806155746e-07
fp32,22,TAV,0.01,head,TA,TAV,-9.92262552673786e-08
fp32,22,TAV,0.01,head,TV,T,1.06770512356418e-07
fp32,22,TAV,0.01,head,TV,A,1.84542898346851e-09
fp32,22,TAV,0.01,head,TV,V,-4.66829640127551e-07
fp32,22,TAV,0.01,head,TV,TA,-1.61842507163752e-07
fp32,22,TAV,0.01,head,TV,TV,3.24648534102864e-06
fp32,22,TAV,0.01,head,TV,AV,-3.83664237020232e-07
fp32,22,TAV,0.01,head,TV,TAV,2.9769652935992e-08
fp32,22,TAV,0.01,head,AV,T,8.09274954995216e-09
fp32,22,TAV,0.01,head,AV,A,-4.07586287304153e-07
fp32,22,TAV,0.01,head,AV,V,-2.68497786530294e-07
fp32,22,TAV,0.01,head,AV,TA,-1.65968806155746e-07
fp32,22,TAV,0.01,head,AV,TV,-3.83664237020232e-07
fp32,22,TAV,0.01,head,AV,AV,3.39925340074414e-06
fp32,22,TAV,0.01,head,AV,TAV,-2.56069479209771e-07
fp32,22,TAV,0.01,head,TAV,T,-2.25486041664207e-08
fp32,22,TAV,0.01,head,TAV,A,-7.60978908068723e-08
fp32,22,TAV,0.01,head,TAV,V,-1.53870031661886e-07
fp32,22,TAV,0.01,head,TAV,TA,-9.92262552673786e-08
fp32,22,TAV,0.01,head,TAV,TV,2.9769652935992e-08
fp32,22,TAV,0.01,head,TAV,AV,-2.56069479209771e-07
fp32,22,TAV,0.01,head,TAV,TAV,7.48435890389215e-07
fp32,22,TAV,0.01,order,g1,g1,9.7462090421159e-06
fp32,22,TAV,0.01,order,g1,g2,-2.06966583726411e-05
fp32,22,TAV,0.01,order,g1,g3,1.069793280389e-05
fp32,22,TAV,0.01,order,g2,g1,-2.06966583726411e-05
fp32,22,TAV,0.01,order,g2,g2,5.17514028078297e-05
fp32,22,TAV,0.01,order,g2,g3,-3.08752374634594e-05
fp32,22,TAV,0.01,order,g3,g1,1.069793280389e-05
fp32,22,TAV,0.01,order,g3,g2,-3.08752374634594e-05
fp32,22,TAV,0.01,order,g3,g3,2.09987501048646e-05
fp32,22,TAV,0.05,head,T,T,5.38371741640159e-05
fp32,22,TAV,0.05,head,T,A,2.31382228172479e-07
fp32,22,TAV,0.05,head,T,V,-6.95296992164979e-08
fp32,22,TAV,0.05,head,T,TA,-2.87318222488546e-06
fp32,22,TAV,0.05,head,T,TV,2.67842539359172e-06
fp32,22,TAV,0.05,head,T,AV,1.9868964072605e-07
fp32,22,TAV,0.05,head,T,TAV,-5.64781814947226e-07
fp32,22,TAV,0.05,head,A,T,2.31382228172479e-07
fp32,22,TAV,0.05,head,A,A,8.51330160330453e-05
fp32,22,TAV,0.05,head,A,V,2.81488086068397e-06
fp32,22,TAV,0.05,head,A,TA,-2.38753415622352e-06
fp32,22,TAV,0.05,head,A,TV,2.98459878956851e-08
fp32,22,TAV,0.05,head,A,AV,-1.01757322241901e-05
fp32,22,TAV,0.05,head,A,TAV,-1.90334632578809e-06
fp32,22,TAV,0.05,head,V,T,-6.95296992164979e-08
fp32,22,TAV,0.05,head,V,A,2.81488086068397e-06
fp32,22,TAV,0.05,head,V,V,9.87312191860939e-05
fp32,22,TAV,0.05,head,V,TA,8.20914580582619e-07
fp32,22,TAV,0.05,head,V,TV,-1.16543491876178e-05
fp32,22,TAV,0.05,head,V,AV,-6.69280564206905e-06
fp32,22,TAV,0.05,head,V,TAV,-3.84732120525285e-06
fp32,22,TAV,0.05,head,TA,T,-2.87318222488546e-06
fp32,22,TAV,0.05,head,TA,A,-2.38753415622352e-06
fp32,22,TAV,0.05,head,TA,V,8.20914580582619e-07
fp32,22,TAV,0.05,head,TA,TA,6.814087052584e-05
fp32,22,TAV,0.05,head,TA,TV,-4.02408390104092e-06
fp32,22,TAV,0.05,head,TA,AV,-4.14691882607548e-06
fp32,22,TAV,0.05,head,TA,TAV,-2.48577384907535e-06
fp32,22,TAV,0.05,head,TV,T,2.67842539359172e-06
fp32,22,TAV,0.05,head,TV,A,2.98459878956851e-08
fp32,22,TAV,0.05,head,TV,V,-1.16543491876178e-05
fp32,22,TAV,0.05,head,TV,TA,-4.02408390104092e-06
fp32,22,TAV,0.05,head,TV,TV,8.1124126324818e-05
fp32,22,TAV,0.05,head,TV,AV,-9.5712234724864e-06
fp32,22,TAV,0.05,head,TV,TAV,7.52469025026326e-07
fp32,22,TAV,0.05,head,AV,T,1.9868964072605e-07
fp32,22,TAV,0.05,head,AV,A,-1.01757322241901e-05
fp32,22,TAV,0.05,head,AV,V,-6.69280564206905e-06
fp32,22,TAV,0.05,head,AV,TA,-4.14691882607548e-06
fp32,22,TAV,0.05,head,AV,TV,-9.5712234724864e-06
fp32,22,TAV,0.05,head,AV,AV,8.4890366885748e-05
fp32,22,TAV,0.05,head,AV,TAV,-6.40122947118898e-06
fp32,22,TAV,0.05,head,TAV,T,-5.64781814947226e-07
fp32,22,TAV,0.05,head,TAV,A,-1.90334632578809e-06
fp32,22,TAV,0.05,head,TAV,V,-3.84732120525285e-06
fp32,22,TAV,0.05,head,TAV,TA,-2.48577384907535e-06
fp32,22,TAV,0.05,head,TAV,TV,7.52469025026326e-07
fp32,22,TAV,0.05,head,TAV,AV,-6.40122947118898e-06
fp32,22,TAV,0.05,head,TAV,TAV,1.87194361421015e-05
fp32,22,TAV,0.05,order,g1,g1,0.000243654876162435
fp32,22,TAV,0.05,order,g1,g2,-0.00051736548015706
fp32,22,TAV,0.05,order,g1,g3,0.000267395154648637
fp32,22,TAV,0.05,order,g2,g1,-0.00051736548015706
fp32,22,TAV,0.05,order,g2,g2,0.0012935133273157
fp32,22,TAV,0.05,order,g2,g3,-0.000771651482761902
fp32,22,TAV,0.05,order,g3,g1,0.000267395154648637
fp32,22,TAV,0.05,order,g3,g2,-0.000771651482761902
fp32,22,TAV,0.05,order,g3,g3,0.000524794849204616
fp32,22,TAV,0.1,head,T,T,0.000215348767663739
fp32,22,TAV,0.1,head,T,A,9.25568953009631e-07
fp32,22,TAV,0.1,head,T,V,-2.78134713865664e-07
fp32,22,TAV,0.1,head,T,TA,-1.14391566894422e-05
fp32,22,TAV,0.1,head,T,TV,1.07679420129397e-05
fp32,22,TAV,0.1,head,T,AV,7.66787302565494e-07
fp32,22,TAV,0.1,head,T,TAV,-2.25141949819082e-06
fp32,22,TAV,0.1,head,A,T,9.25568953009631e-07
fp32,22,TAV,0.1,head,A,A,0.000340532078721884
fp32,22,TAV,0.1,head,A,V,1.12595033410772e-05
fp32,22,TAV,0.1,head,A,TA,-9.48988281222727e-06
fp32,22,TAV,0.1,head,A,TV,4.19805638865137e-08
fp32,22,TAV,0.1,head,A,AV,-4.05289810130496e-05
fp32,22,TAV,0.1,head,A,TAV,-7.61442054843742e-06
fp32,22,TAV,0.1,head,V,T,-2.78134713865664e-07
fp32,22,TAV,0.1,head,V,A,1.12595033410772e-05
fp32,22,TAV,0.1,head,V,V,0.000394924911631414
fp32,22,TAV,0.1,head,V,TA,3.26007255585714e-06
fp32,22,TAV,0.1,head,V,TV,-4.64699600575545e-05
fp32,22,TAV,0.1,head,V,AV,-2.6634371921126e-05
fp32,22,TAV,0.1,head,V,TAV,-1.53719290552961e-05
fp32,22,TAV,0.1,head,TA,T,-1.14391566894422e-05
fp32,22,TAV,0.1,head,TA,A,-9.48988281222727e-06
fp32,22,TAV,0.1,head,TA,V,3.26007255585714e-06
fp32,22,TAV,0.1,head,TA,TA,0.000272229151605578
fp32,22,TAV,0.1,head,TA,TV,-1.59771864589153e-05
fp32,22,TAV,0.1,head,TA,AV,-1.6514866603402e-05
fp32,22,TAV,0.1,head,TA,TAV,-9.96159536466505e-06
fp32,22,TAV,0.1,head,TV,T,1.07679420129397e-05
fp32,22,TAV,0.1,head,TV,A,4.19805638865137e-08
fp32,22,TAV,0.1,head,TV,V,-4.64699600575545e-05
fp32,22,TAV,0.1,head,TV,TA,-1.59771864589153e-05
fp32,22,TAV,0.1,head,TV,TV,0.000323973616647204
fp32,22,TAV,0.1,head,TV,AV,-3.81569646294343e-05
fp32,22,TAV,0.1,head,TV,TAV,3.0545627811329e-06
fp32,22,TAV,0.1,head,AV,T,7.66787302565494e-07
fp32,22,TAV,0.1,head,AV,A,-4.05289810130496e-05
fp32,22,TAV,0.1,head,AV,V,-2.6634371921126e-05
fp32,22,TAV,0.1,head,AV,TA,-1.6514866603402e-05
fp32,22,TAV,0.1,head,AV,TV,-3.81569646294343e-05
fp32,22,TAV,0.1,head,AV,AV,0.000338583761263397
fp32,22,TAV,0.1,head,AV,TAV,-2.55751574368839e-05
fp32,22,TAV,0.1,head,TAV,T,-2.25141949819082e-06
fp32,22,TAV,0.1,head,TAV,A,-7.61442054843742e-06
fp32,22,TAV,0.1,head,TAV,V,-1.53719290552961e-05
fp32,22,TAV,0.1,head,TAV,TA,-9.96159536466505e-06
fp32,22,TAV,0.1,head,TAV,TV,3.0545627811329e-06
fp32,22,TAV,0.1,head,TAV,AV,-2.55751574368839e-05
fp32,22,TAV,0.1,head,TAV,TAV,7.4918348961513e-05
fp32,22,TAV,0.1,order,g1,g1,0.000974619633177479
fp32,22,TAV,0.1,order,g1,g2,-0.00206896483641311
fp32,22,TAV,0.1,order,g1,g3,0.00106910743413371
fp32,22,TAV,0.1,order,g2,g1,-0.00206896483641311
fp32,22,TAV,0.1,order,g2,g2,0.00517086930707519
fp32,22,TAV,0.1,order,g2,g3,-0.00308391112247865
fp32,22,TAV,0.1,order,g3,g1,0.00106910743413371
fp32,22,TAV,0.1,order,g3,g2,-0.00308391112247865
fp32,22,TAV,0.1,order,g3,g3,0.00209696645822495
fp32,42,T,0.01,head,T,T,2.43355570132921e-06
fp32,42,T,0.01,head,T,A,0
fp32,42,T,0.01,head,T,V,0
fp32,42,T,0.01,head,T,TA,-1.88953308119631e-08
fp32,42,T,0.01,head,T,TV,-4.18158150092141e-08
fp32,42,T,0.01,head,T,AV,0
fp32,42,T,0.01,head,T,TAV,2.85086403606302e-08
fp32,42,T,0.01,head,A,T,0
fp32,42,T,0.01,head,A,A,0
fp32,42,T,0.01,head,A,V,0
fp32,42,T,0.01,head,A,TA,0
fp32,42,T,0.01,head,A,TV,0
fp32,42,T,0.01,head,A,AV,0
fp32,42,T,0.01,head,A,TAV,0
fp32,42,T,0.01,head,V,T,0
fp32,42,T,0.01,head,V,A,0
fp32,42,T,0.01,head,V,V,0
fp32,42,T,0.01,head,V,TA,0
fp32,42,T,0.01,head,V,TV,0
fp32,42,T,0.01,head,V,AV,0
fp32,42,T,0.01,head,V,TAV,0
fp32,42,T,0.01,head,TA,T,-1.88953308119631e-08
fp32,42,T,0.01,head,TA,A,0
fp32,42,T,0.01,head,TA,V,0
fp32,42,T,0.01,head,TA,TA,1.05643861438627e-06
fp32,42,T,0.01,head,TA,TV,-2.03448911910988e-07
fp32,42,T,0.01,head,TA,AV,0
fp32,42,T,0.01,head,TA,TAV,2.49471203304077e-08
fp32,42,T,0.01,head,TV,T,-4.18158150092141e-08
fp32,42,T,0.01,head,TV,A,0
fp32,42,T,0.01,head,TV,V,0
fp32,42,T,0.01,head,TV,TA,-2.03448911910988e-07
fp32,42,T,0.01,head,TV,TV,1.54811319037793e-06
fp32,42,T,0.01,head,TV,AV,0
fp32,42,T,0.01,head,TV,TAV,-7.70743206764934e-08
fp32,42,T,0.01,head,AV,T,0
fp32,42,T,0.01,head,AV,A,0
fp32,42,T,0.01,head,AV,V,0
fp32,42,T,0.01,head,AV,TA,0
fp32,42,T,0.01,head,AV,TV,0
fp32,42,T,0.01,head,AV,AV,0
fp32,42,T,0.01,head,AV,TAV,0
fp32,42,T,0.01,head,TAV,T,2.85086403606302e-08
fp32,42,T,0.01,head,TAV,A,0
fp32,42,T,0.01,head,TAV,V,0
fp32,42,T,0.01,head,TAV,TA,2.49471203304077e-08
fp32,42,T,0.01,head,TAV,TV,-7.70743206764934e-08
fp32,42,T,0.01,head,TAV,AV,0
fp32,42,T,0.01,head,TAV,TAV,2.54722917309235e-07
fp32,42,T,0.01,order,g1,g1,2.43355570132921e-06
fp32,42,T,0.01,order,g1,g2,-4.92782254847959e-06
fp32,42,T,0.01,order,g1,g3,2.52277548751101e-06
fp32,42,T,0.01,order,g2,g1,-4.92782254847959e-06
fp32,42,T,0.01,order,g2,g2,1.21747213695438e-05
fp32,42,T,0.01,order,g2,g3,-7.35604330213152e-06
fp32,42,T,0.01,order,g3,g1,2.52277548751101e-06
fp32,42,T,0.01,order,g3,g2,-7.35604330213152e-06
fp32,42,T,0.01,order,g3,g3,5.16862657263646e-06
fp32,42,T,0.05,head,T,T,6.08389262455227e-05
fp32,42,T,0.05,head,T,A,0
fp32,42,T,0.05,head,T,V,0
fp32,42,T,0.05,head,T,TA,-4.69643428833878e-07
fp32,42,T,0.05,head,T,TV,-1.04548966895921e-06
fp32,42,T,0.05,head,T,AV,0
fp32,42,T,0.05,head,T,TAV,7.13056355779595e-07
fp32,42,T,0.05,head,A,T,0
fp32,42,T,0.05,head,A,A,0
fp32,42,T,0.05,head,A,V,0
fp32,42,T,0.05,head,A,TA,0
fp32,42,T,0.05,head,A,TV,0
fp32,42,T,0.05,head,A,AV,0
fp32,42,T,0.05,head,A,TAV,0
fp32,42,T,0.05,head,V,T,0
fp32,42,T,0.05,head,V,A,0
fp32,42,T,0.05,head,V,V,0
fp32,42,T,0.05,head,V,TA,0
fp32,42,T,0.05,head,V,TV,0
fp32,42,T,0.05,head,V,AV,0
fp32,42,T,0.05,head,V,TAV,0
fp32,42,T,0.05,head,TA,T,-4.69643428833878e-07
fp32,42,T,0.05,head,TA,A,0
fp32,42,T,0.05,head,TA,V,0
fp32,42,T,0.05,head,TA,TA,2.64144746066698e-05
fp32,42,T,0.05,head,TA,TV,-5.0908831188941e-06
fp32,42,T,0.05,head,TA,AV,0
fp32,42,T,0.05,head,TA,TAV,6.23003632233874e-07
fp32,42,T,0.05,head,TV,T,-1.04548966895921e-06
fp32,42,T,0.05,head,TV,A,0
fp32,42,T,0.05,head,TV,V,0
fp32,42,T,0.05,head,TV,TA,-5.0908831188941e-06
fp32,42,T,0.05,head,TV,TV,3.86844975386636e-05
fp32,42,T,0.05,head,TV,AV,0
fp32,42,T,0.05,head,TV,TAV,-1.92533616955965e-06
fp32,42,T,0.05,head,AV,T,0
fp32,42,T,0.05,head,AV,A,0
fp32,42,T,0.05,head,AV,V,0
fp32,42,T,0.05,head,AV,TA,0
fp32,42,T,0.05,head,AV,TV,0
fp32,42,T,0.05,head,AV,AV,0
fp32,42,T,0.05,head,AV,TAV,0
fp32,42,T,0.05,head,TAV,T,7.13056355779595e-07
fp32,42,T,0.05,head,TAV,A,0
fp32,42,T,0.05,head,TAV,V,0
fp32,42,T,0.05,head,TAV,TA,6.23003632233874e-07
fp32,42,T,0.05,head,TAV,TV,-1.92533616955965e-06
fp32,42,T,0.05,head,TAV,AV,0
fp32,42,T,0.05,head,TAV,TAV,6.36940173500216e-06
fp32,42,T,0.05,order,g1,g1,6.08389262455227e-05
fp32,42,T,0.05,order,g1,g2,-0.000123192985588839
fp32,42,T,0.05,order,g1,g3,6.30671156990954e-05
fp32,42,T,0.05,order,g2,g1,-0.000123192985588839
fp32,42,T,0.05,order,g2,g2,0.000304333443280808
fp32,42,T,0.05,order,g2,g3,-0.000183868902940855
fp32,42,T,0.05,order,g3,g1,6.30671156990954e-05
fp32,42,T,0.05,order,g3,g2,-0.000183868902940855
fp32,42,T,0.05,order,g3,g3,0.000129186577869867
fp32,42,T,0.1,head,T,T,0.000243355771815228
fp32,42,T,0.1,head,T,A,0
fp32,42,T,0.1,head,T,V,0
fp32,42,T,0.1,head,T,TA,-1.86473512408877e-06
fp32,42,T,0.1,head,T,TV,-4.18831326221667e-06
fp32,42,T,0.1,head,T,AV,0
fp32,42,T,0.1,head,T,TAV,2.86256994615885e-06
fp32,42,T,0.1,head,A,T,0
fp32,42,T,0.1,head,A,A,0
fp32,42,T,0.1,head,A,V,0
fp32,42,T,0.1,head,A,TA,0
fp32,42,T,0.1,head,A,TV,0
fp32,42,T,0.1,head,A,AV,0
fp32,42,T,0.1,head,A,TAV,0
fp32,42,T,0.1,head,V,T,0
fp32,42,T,0.1,head,V,A,0
fp32,42,T,0.1,head,V,V,0
fp32,42,T,0.1,head,V,TA,0
fp32,42,T,0.1,head,V,TV,0
fp32,42,T,0.1,head,V,AV,0
fp32,42,T,0.1,head,V,TAV,0
fp32,42,T,0.1,head,TA,T,-1.86473512408877e-06
fp32,42,T,0.1,head,TA,A,0
fp32,42,T,0.1,head,TA,V,0
fp32,42,T,0.1,head,TA,TA,0.000105663074963851
fp32,42,T,0.1,head,TA,TV,-2.03742587028268e-05
fp32,42,T,0.1,head,TA,AV,0
fp32,42,T,0.1,head,TA,TAV,2.48532292923896e-06
fp32,42,T,0.1,head,TV,T,-4.18831326221667e-06
fp32,42,T,0.1,head,TV,A,0
fp32,42,T,0.1,head,TV,V,0
fp32,42,T,0.1,head,TV,TA,-2.03742587028268e-05
fp32,42,T,0.1,head,TV,TV,0.000154557445960093
fp32,42,T,0.1,head,TV,AV,0
fp32,42,T,0.1,head,TV,TAV,-7.67569138305388e-06
fp32,42,T,0.1,head,AV,T,0
fp32,42,T,0.1,head,AV,A,0
fp32,42,T,0.1,head,AV,V,0
fp32,42,T,0.1,head,AV,TA,0
fp32,42,T,0.1,head,AV,TV,0
fp32,42,T,0.1,head,AV,AV,0
fp32,42,T,0.1,head,AV,TAV,0
fp32,42,T,0.1,head,TAV,T,2.86256994615885e-06
fp32,42,T,0.1,head,TAV,A,0
fp32,42,T,0.1,head,TAV,V,0
fp32,42,T,0.1,head,TAV,TA,2.48532292923896e-06
fp32,42,T,0.1,head,TAV,TV,-7.67569138305388e-06
fp32,42,T,0.1,head,TAV,AV,0
fp32,42,T,0.1,head,TAV,TAV,2.54759298141703e-05
fp32,42,T,0.1,order,g1,g1,0.000243355771815228
fp32,42,T,0.1,order,g1,g2,-0.000492764592016762
fp32,42,T,0.1,order,g1,g3,0.000252271390147692
fp32,42,T,0.1,order,g2,g1,-0.000492764592016762
fp32,42,T,0.1,order,g2,g2,0.00121710728432442
fp32,42,T,0.1,order,g2,g3,-0.000735258200653796
fp32,42,T,0.1,order,g3,g1,0.000252271390147692
fp32,42,T,0.1,order,g3,g2,-0.000735258200653796
fp32,42,T,0.1,order,g3,g3,0.000516515678720247
fp32,42,A,0.01,head,T,T,0
fp32,42,A,0.01,head,T,A,0
fp32,42,A,0.01,head,T,V,0
fp32,42,A,0.01,head,T,TA,0
fp32,42,A,0.01,head,T,TV,0
fp32,42,A,0.01,head,T,AV,0
fp32,42,A,0.01,head,T,TAV,0
fp32,42,A,0.01,head,A,T,0
fp32,42,A,0.01,head,A,A,3.79696121907185e-06
fp32,42,A,0.01,head,A,V,0
fp32,42,A,0.01,head,A,TA,-5.25227616085811e-07
fp32,42,A,0.01,head,A,TV,0
fp32,42,A,0.01,head,A,AV,1.2264008004259e-08
fp32,42,A,0.01,head,A,TAV,-5.86252637464812e-08
fp32,42,A,0.01,head,V,T,0
fp32,42,A,0.01,head,V,A,0
fp32,42,A,0.01,head,V,V,0
fp32,42,A,0.01,head,V,TA,0
fp32,42,A,0.01,head,V,TV,0
fp32,42,A,0.01,head,V,AV,0
fp32,42,A,0.01,head,V,TAV,0
fp32,42,A,0.01,head,TA,T,0
fp32,42,A,0.01,head,TA,A,-5.25227616085811e-07
fp32,42,A,0.01,head,TA,V,0
fp32,42,A,0.01,head,TA,TA,1.6420607710971e-06
fp32,42,A,0.01,head,TA,TV,0
fp32,42,A,0.01,head,TA,AV,-2.26382857197187e-07
fp32,42,A,0.01,head,TA,TAV,-7.64906726269768e-08
fp32,42,A,0.01,head,TV,T,0
fp32,42,A,0.01,head,TV,A,0
fp32,42,A,0.01,head,TV,V,0
fp32,42,A,0.01,head,TV,TA,0
fp32,42,A,0.01,head,TV,TV,0
fp32,42,A,0.01,head,TV,AV,0
fp32,42,A,0.01,head,TV,TAV,0
fp32,42,A,0.01,head,AV,T,0
fp32,42,A,0.01,head,AV,A,1.2264008004259e-08
fp32,42,A,0.01,head,AV,V,0
fp32,42,A,0.01,head,AV,TA,-2.26382857197187e-07
fp32,42,A,0.01,head,AV,TV,0
fp32,42,A,0.01,head,AV,AV,1.57976394049257e-06
fp32,42,A,0.01,head,AV,TAV,-3.00820337721942e-08
fp32,42,A,0.01,head,TAV,T,0
fp32,42,A,0.01,head,TAV,A,-5.86252637464812e-08
fp32,42,A,0.01,head,TAV,V,0
fp32,42,A,0.01,head,TAV,TA,-7.64906726269768e-08
fp32,42,A,0.01,head,TAV,TV,0
fp32,42,A,0.01,head,TAV,AV,-3.00820337721942e-08
fp32,42,A,0.01,head,TAV,TAV,2.75991687018954e-07
fp32,42,A,0.01,order,g1,g1,3.79696121907185e-06
fp32,42,A,0.01,order,g1,g2,-8.10688604622524e-06
fp32,42,A,0.01,order,g1,g3,4.25129956340692e-06
fp32,42,A,0.01,order,g2,g1,-8.10688604622524e-06
fp32,42,A,0.01,order,g2,g2,2.00087583058089e-05
fp32,42,A,0.01,order,g2,g3,-1.18911944384898e-05
fp32,42,A,0.01,order,g3,g1,4.25129956340692e-06
fp32,42,A,0.01,order,g3,g2,-1.18911944384898e-05
fp32,42,A,0.01,order,g3,g3,7.96383400475457e-06
fp32,42,A,0.05,head,T,T,0
fp32,42,A,0.05,head,T,A,0
fp32,42,A,0.05,head,T,V,0
fp32,42,A,0.05,head,T,TA,0
fp32,42,A,0.05,head,T,TV,0
fp32,42,A,0.05,head,T,AV,0
fp32,42,A,0.05,head,T,TAV,0
fp32,42,A,0.05,head,A,T,0
fp32,42,A,0.05,head,A,A,9.4924065521882e-05
fp32,42,A,0.05,head,A,V,0
fp32,42,A,0.05,head,A,TA,-1.31220404278908e-05
fp32,42,A,0.05,head,A,TV,0
fp32,42,A,0.05,head,A,AV,3.15379480691145e-07
fp32,42,A,0.05,head,A,TAV,-1.46307846595178e-06
fp32,42,A,0.05,head,V,T,0
fp32,42,A,0.05,head,V,A,0
fp32,42,A,0.05,head,V,V,0
fp32,42,A,0.05,head,V,TA,0
fp32,42,A,0.05,head,V,TV,0
fp32,42,A,0.05,head,V,AV,0
fp32,42,A,0.05,head,V,TAV,0
fp32,42,A,0.05,head,TA,T,0
fp32,42,A,0.05,head,TA,A,-1.31220404278908e-05
fp32,42,A,0.05,head,TA,V,0
fp32,42,A,0.05,head,TA,TA,4.10325203879358e-05
fp32,42,A,0.05,head,TA,TV,0
fp32,42,A,0.05,head,TA,AV,-5.66284179781064e-06
fp32,42,A,0.05,head,TA,TAV,-1.90990069746328e-06
fp32,42,A,0.05,head,TV,T,0
fp32,42,A,0.05,head,TV,A,0
fp32,42,A,0.05,head,TV,V,0
fp32,42,A,0.05,head,TV,TA,0
fp32,42,A,0.05,head,TV,TV,0
fp32,42,A,0.05,head,TV,AV,0
fp32,42,A,0.05,head,TV,TAV,0
fp32,42,A,0.05,head,AV,T,0
fp32,42,A,0.05,head,AV,A,3.15379480691145e-07
fp32,42,A,0.05,head,AV,V,0
fp32,42,A,0.05,head,AV,TA,-5.66284179781064e-06
fp32,42,A,0.05,head,AV,TV,0
fp32,42,A,0.05,head,AV,AV,3.94673438553203e-05
fp32,42,A,0.05,head,AV,TAV,-7.50136230185569e-07
fp32,42,A,0.05,head,TAV,T,0
fp32,42,A,0.05,head,TAV,A,-1.46307846595178e-06
fp32,42,A,0.05,head,TAV,V,0
fp32,42,A,0.05,head,TAV,TA,-1.90990069746328e-06
fp32,42,A,0.05,head,TAV,TV,0
fp32,42,A,0.05,head,TAV,AV,-7.50136230185569e-07
fp32,42,A,0.05,head,TAV,TAV,6.8936578167764e-06
fp32,42,A,0.05,order,g1,g1,9.4924065521882e-05
fp32,42,A,0.05,order,g1,g2,-0.000202654791990964
fp32,42,A,0.05,order,g1,g3,0.00010626764800313
fp32,42,A,0.05,order,g2,g1,-0.000202654791990964
fp32,42,A,0.05,order,g2,g2,0.000500097086523961
fp32,42,A,0.05,order,g2,g3,-0.000297176174528743
fp32,42,A,0.05,order,g3,g1,0.00010626764800313
fp32,42,A,0.05,order,g3,g2,-0.000297176174528743
fp32,42,A,0.05,order,g3,g3,0.000198999142804087
fp32,42,A,0.1,head,T,T,0
fp32,42,A,0.1,head,T,A,0
fp32,42,A,0.1,head,T,V,0
fp32,42,A,0.1,head,T,TA,0
fp32,42,A,0.1,head,T,TV,0
fp32,42,A,0.1,head,T,AV,0
fp32,42,A,0.1,head,T,TAV,0
fp32,42,A,0.1,head,A,T,0
fp32,42,A,0.1,head,A,A,0.000379696255556287
fp32,42,A,0.1,head,A,V,0
fp32,42,A,0.1,head,A,TA,-5.23986767342894e-05
fp32,42,A,0.1,head,A,TV,0
fp32,42,A,0.1,head,A,AV,1.32976411832645e-06
fp32,42,A,0.1,head,A,TAV,-5.84214571274855e-06
fp32,42,A,0.1,head,V,T,0
fp32,42,A,0.1,head,V,A,0
fp32,42,A,0.1,head,V,V,0
fp32,42,A,0.1,head,V,TA,0
fp32,42,A,0.1,head,V,TV,0
fp32,42,A,0.1,head,V,AV,0
fp32,42,A,0.1,head,V,TAV,0
fp32,42,A,0.1,head,TA,T,0
fp32,42,A,0.1,head,TA,A,-5.23986767342894e-05
fp32,42,A,0.1,head,TA,V,0
fp32,42,A,0.1,head,TA,TA,0.000163907510532733
fp32,42,A,0.1,head,TA,TV,0
fp32,42,A,0.1,head,TA,AV,-2.2634883549523e-05
fp32,42,A,0.1,head,TA,TAV,-7.62209337954346e-06
fp32,42,A,0.1,head,TV,T,0
fp32,42,A,0.1,head,TV,A,0
fp32,42,A,0.1,head,TV,V,0
fp32,42,A,0.1,head,TV,TA,0
fp32,42,A,0.1,head,TV,TV,0
fp32,42,A,0.1,head,TV,AV,0
fp32,42,A,0.1,head,TV,TAV,0
fp32,42,A,0.1,head,AV,T,0
fp32,42,A,0.1,head,AV,A,1.32976411832645e-06
fp32,42,A,0.1,head,AV,V,0
fp32,42,A,0.1,head,AV,TA,-2.2634883549523e-05
fp32,42,A,0.1,head,AV,TV,0
fp32,42,A,0.1,head,AV,AV,0.000157604560435162
fp32,42,A,0.1,head,AV,TAV,-2.98577823851608e-06
fp32,42,A,0.1,head,TAV,T,0
fp32,42,A,0.1,head,TAV,A,-5.84214571274855e-06
fp32,42,A,0.1,head,TAV,V,0
fp32,42,A,0.1,head,TAV,TA,-7.62209337954346e-06
fp32,42,A,0.1,head,TAV,TV,0
fp32,42,A,0.1,head,TAV,AV,-2.98577823851608e-06
fp32,42,A,0.1,head,TAV,TAV,2.75194009481409e-05
fp32,42,A,0.1,order,g1,g1,0.000379696255556287
fp32,42,A,0.1,order,g1,g2,-0.000810461423728538
fp32,42,A,0.1,order,g1,g3,0.000424923022459502
fp32,42,A,0.1,order,g2,g1,-0.000810461423728538
fp32,42,A,0.1,order,g2,g2,0.00199930297655785
fp32,42,A,0.1,order,g2,g3,-0.00118776513302188
fp32,42,A,0.1,order,g3,g1,0.000424923022459502
fp32,42,A,0.1,order,g3,g2,-0.00118776513302188
fp32,42,A,0.1,order,g3,g3,0.000795127237415825
fp32,42,V,0.01,head,T,T,0
fp32,42,V,0.01,head,T,A,0
fp32,42,V,0.01,head,T,V,0
fp32,42,V,0.01,head,T,TA,0
fp32,42,V,0.01,head,T,TV,0
fp32,42,V,0.01,head,T,AV,0
fp32,42,V,0.01,head,T,TAV,0
fp32,42,V,0.01,head,A,T,0
fp32,42,V,0.01,head,A,A,0
fp32,42,V,0.01,head,A,V,0
fp32,42,V,0.01,head,A,TA,0
fp32,42,V,0.01,head,A,TV,0
fp32,42,V,0.01,head,A,AV,0
fp32,42,V,0.01,head,A,TAV,0
fp32,42,V,0.01,head,V,T,0
fp32,42,V,0.01,head,V,A,0
fp32,42,V,0.01,head,V,V,3.39549448737581e-06
fp32,42,V,0.01,head,V,TA,0
fp32,42,V,0.01,head,V,TV,-1.62285129888143e-07
fp32,42,V,0.01,head,V,AV,3.19685128985028e-07
fp32,42,V,0.01,head,V,TAV,-1.13774522654703e-07
fp32,42,V,0.01,head,TA,T,0
fp32,42,V,0.01,head,TA,A,0
fp32,42,V,0.01,head,TA,V,0
fp32,42,V,0.01,head,TA,TA,0
fp32,42,V,0.01,head,TA,TV,0
fp32,42,V,0.01,head,TA,AV,0
fp32,42,V,0.01,head,TA,TAV,0
fp32,42,V,0.01,head,TV,T,0
fp32,42,V,0.01,head,TV,A,0
fp32,42,V,0.01,head,TV,V,-1.62285129888143e-07
fp32,42,V,0.01,head,TV,TA,0
fp32,42,V,0.01,head,TV,TV,1.81004297610293e-06
fp32,42,V,0.01,head,TV,AV,-1.56586487933175e-07
fp32,42,V,0.01,head,TV,TAV,-4.94567326573975e-08
fp32,42,V,0.01,head,AV,T,0
fp32,42,V,0.01,head,AV,A,0
fp32,42,V,0.01,head,AV,V,3.19685128985028e-07
fp32,42,V,0.01,head,AV,TA,0
fp32,42,V,0.01,head,AV,TV,-1.56586487933175e-07
fp32,42,V,0.01,head,AV,AV,1.47848405307337e-06
fp32,42,V,0.01,head,AV,TAV,-9.04803223751238e-08
fp32,42,V,0.01,head,TAV,T,0
fp32,42,V,0.01,head,TAV,A,0
fp32,42,V,0.01,head,TAV,V,-1.13774522654703e-07
fp32,42,V,0.01,head,TAV,TA,0
fp32,42,V,0.01,head,TAV,TV,-4.94567326573975e-08
fp32,42,V,0.01,head,TAV,AV,-9.04803223751238e-08
fp32,42,V,0.01,head,TAV,TAV,3.24918391503745e-07
fp32,42,V,0.01,order,g1,g1,3.39549448737581e-06
fp32,42,V,0.01,order,g1,g2,-6.63358897565473e-06
fp32,42,V,0.01,order,g1,g3,3.12431996562422e-06
fp32,42,V,0.01,order,g2,g1,-6.63358897565473e-06
fp32,42,V,0.01,order,g2,g2,1.59277320064256e-05
fp32,42,V,0.01,order,g2,g3,-9.20653104049403e-06
fp32,42,V,0.01,order,g3,g1,3.12431996562422e-06
fp32,42,V,0.01,order,g3,g2,-9.20653104049403e-06
fp32,42,V,0.01,order,g3,g3,6.43329199875138e-06
fp32,42,V,0.05,head,T,T,0
fp32,42,V,0.05,head,T,A,0
fp32,42,V,0.05,head,T,V,0
fp32,42,V,0.05,head,T,TA,0
fp32,42,V,0.05,head,T,TV,0
fp32,42,V,0.05,head,T,AV,0
fp32,42,V,0.05,head,T,TAV,0
fp32,42,V,0.05,head,A,T,0
fp32,42,V,0.05,head,A,A,0
fp32,42,V,0.05,head,A,V,0
fp32,42,V,0.05,head,A,TA,0
fp32,42,V,0.05,head,A,TV,0
fp32,42,V,0.05,head,A,AV,0
fp32,42,V,0.05,head,A,TAV,0
fp32,42,V,0.05,head,V,T,0
fp32,42,V,0.05,head,V,A,0
fp32,42,V,0.05,head,V,V,8.48873115800779e-05
fp32,42,V,0.05,head,V,TA,0
fp32,42,V,0.05,head,V,TV,-4.05220408427328e-06
fp32,42,V,0.05,head,V,AV,7.99147524422636e-06
fp32,42,V,0.05,head,V,TAV,-2.8409433459066e-06
fp32,42,V,0.05,head,TA,T,0
fp32,42,V,0.05,head,TA,A,0
fp32,42,V,0.05,head,TA,V,0
fp32,42,V,0.05,head,TA,TA,0
fp32,42,V,0.05,head,TA,TV,0
fp32,42,V,0.05,head,TA,AV,0
fp32,42,V,0.05,head,TA,TAV,0
fp32,42,V,0.05,head,TV,T,0
fp32,42,V,0.05,head,TV,A,0
fp32,42,V,0.05,head,TV,V,-4.05220408427328e-06
fp32,42,V,0.05,head,TV,TA,0
fp32,42,V,0.05,head,TV,TV,4.52439553625849e-05
fp32,42,V,0.05,head,TV,AV,-3.91740300326987e-06
fp32,42,V,0.05,head,TV,TAV,-1.23863328931681e-06
fp32,42,V,0.05,head,AV,T,0
fp32,42,V,0.05,head,AV,A,0
fp32,42,V,0.05,head,AV,V,7.99147524422636e-06
fp32,42,V,0.05,head,AV,TA,0
fp32,42,V,0.05,head,AV,TV,-3.91740300326987e-06
fp32,42,V,0.05,head,AV,AV,3.6949304230327e-05
fp32,42,V,0.05,head,AV,TAV,-2.26088371707201e-06
fp32,42,V,0.05,head,TAV,T,0
fp32,42,V,0.05,head,TAV,A,0
fp32,42,V,0.05,head,TAV,V,-2.8409433459066e-06
fp32,42,V,0.05,head,TAV,TA,0
fp32,42,V,0.05,head,TAV,TV,-1.23863328931681e-06
fp32,42,V,0.05,head,TAV,AV,-2.26088371707201e-06
fp32,42,V,0.05,head,TAV,TAV,8.11372327487976e-06
fp32,42,V,0.05,order,g1,g1,8.48873115800779e-05
fp32,42,V,0.05,order,g1,g2,-0.000165835352000203
fp32,42,V,0.05,order,g1,g3,7.81070970742182e-05
fp32,42,V,0.05,order,g2,g1,-0.000165835352000203
fp32,42,V,0.05,order,g2,g2,0.000398150615266872
fp32,42,V,0.05,order,g2,g3,-0.000230132893581244
fp32,42,V,0.05,order,g3,g1,7.81070970742182e-05
fp32,42,V,0.05,order,g3,g2,-0.000230132893581244
fp32,42,V,0.05,order,g3,g3,0.000160798093442388
fp32,42,V,0.1,head,T,T,0
fp32,42,V,0.1,head,T,A,0
fp32,42,V,0.1,head,T,V,0
fp32,42,V,0.1,head,T,TA,0
fp32,42,V,0.1,head,T,TV,0
fp32,42,V,0.1,head,T,AV,0
fp32,42,V,0.1,head,T,TAV,0
fp32,42,V,0.1,head,A,T,0
fp32,42,V,0.1,head,A,A,0
fp32,42,V,0.1,head,A,V,0
fp32,42,V,0.1,head,A,TA,0
fp32,42,V,0.1,head,A,TV,0
fp32,42,V,0.1,head,A,AV,0
fp32,42,V,0.1,head,A,TAV,0
fp32,42,V,0.1,head,V,T,0
fp32,42,V,0.1,head,V,A,0
fp32,42,V,0.1,head,V,V,0.000339549265832109
fp32,42,V,0.1,head,V,TA,0
fp32,42,V,0.1,head,V,TV,-1.61343242151834e-05
fp32,42,V,0.1,head,V,AV,3.19637855192778e-05
fp32,42,V,0.1,head,V,TAV,-1.13370817810858e-05
fp32,42,V,0.1,head,TA,T,0
fp32,42,V,0.1,head,TA,A,0
fp32,42,V,0.1,head,TA,V,0
fp32,42,V,0.1,head,TA,TA,0
fp32,42,V,0.1,head,TA,TV,0
fp32,42,V,0.1,head,TA,AV,0
fp32,42,V,0.1,head,TA,TAV,0
fp32,42,V,0.1,head,TV,T,0
fp32,42,V,0.1,head,TV,A,0
fp32,42,V,0.1,head,TV,V,-1.61343242151834e-05
fp32,42,V,0.1,head,TV,TA,0
fp32,42,V,0.1,head,TV,TV,0.000180787204956945
fp32,42,V,0.1,head,TV,AV,-1.5653016686506e-05
fp32,42,V,0.1,head,TV,TAV,-4.96647736718233e-06
fp32,42,V,0.1,head,AV,T,0
fp32,42,V,0.1,head,AV,A,0
fp32,42,V,0.1,head,AV,V,3.19637855192778e-05
fp32,42,V,0.1,head,AV,TA,0
fp32,42,V,0.1,head,AV,TV,-1.5653016686506e-05
fp32,42,V,0.1,head,AV,AV,0.000147622532195656
fp32,42,V,0.1,head,AV,TAV,-9.00800514730739e-06
fp32,42,V,0.1,head,TAV,T,0
fp32,42,V,0.1,head,TAV,A,0
fp32,42,V,0.1,head,TAV,V,-1.13370817810858e-05
fp32,42,V,0.1,head,TAV,TA,0
fp32,42,V,0.1,head,TAV,TV,-4.96647736718233e-06
fp32,42,V,0.1,head,TAV,AV,-9.00800514730739e-06
fp32,42,V,0.1,head,TAV,TAV,3.23756179224521e-05
fp32,42,V,0.1,order,g1,g1,0.000339549265832109
fp32,42,V,0.1,order,g1,g2,-0.000663269070360123
fp32,42,V,0.1,order,g1,g3,0.000312382722746929
fp32,42,V,0.1,order,g2,g1,-0.000663269070360123
fp32,42,V,0.1,order,g2,g2,0.00159198292189165
fp32,42,V,0.1,order,g2,g3,-0.000920014170483842
fp32,42,V,0.1,order,g3,g1,0.000312382722746929
fp32,42,V,0.1,order,g3,g2,-0.000920014170483842
fp32,42,V,0.1,order,g3,g3,0.000642644466392769
fp32,42,AV,0.01,head,T,T,0
fp32,42,AV,0.01,head,T,A,0
fp32,42,AV,0.01,head,T,V,0
fp32,42,AV,0.01,head,T,TA,0
fp32,42,AV,0.01,head,T,TV,0
fp32,42,AV,0.01,head,T,AV,0
fp32,42,AV,0.01,head,T,TAV,0
fp32,42,AV,0.01,head,A,T,0
fp32,42,AV,0.01,head,A,A,3.79696121907185e-06
fp32,42,AV,0.01,head,A,V,-2.44390573277154e-08
fp32,42,AV,0.01,head,A,TA,-5.25227616085811e-07
fp32,42,AV,0.01,head,A,TV,-3.04871193897819e-08
fp32,42,AV,0.01,head,A,AV,3.38131999919129e-08
fp32,42,AV,0.01,head,A,TAV,-6.66504578743304e-08
fp32,42,AV,0.01,head,V,T,0
fp32,42,AV,0.01,head,V,A,-2.44390573277154e-08
fp32,42,AV,0.01,head,V,V,3.39549448737581e-06
fp32,42,AV,0.01,head,V,TA,-1.28710166251082e-09
fp32,42,AV,0.01,head,V,TV,-1.62285129888143e-07
fp32,42,AV,0.01,head,V,AV,3.58326546583486e-07
fp32,42,AV,0.01,head,V,TAV,-8.5964856713108e-08
fp32,42,AV,0.01,head,TA,T,0
fp32,42,AV,0.01,head,TA,A,-5.25227616085811e-07
fp32,42,AV,0.01,head,TA,V,-1.28710166251082e-09
fp32,42,AV,0.01,head,TA,TA,1.6420607710971e-06
fp32,42,AV,0.01,head,TA,TV,-6.02928497449566e-09
fp32,42,AV,0.01,head,TA,AV,-2.289817277274e-07
fp32,42,AV,0.01,head,TA,TAV,-7.16666359354262e-08
fp32,42,AV,0.01,head,TV,T,0
fp32,42,AV,0.01,head,TV,A,-3.04871193897819e-08
fp32,42,AV,0.01,head,TV,V,-1.62285129888143e-07
fp32,42,AV,0.01,head,TV,TA,-6.02928497449566e-09
fp32,42,AV,0.01,head,TV,TV,1.81004297610293e-06
fp32,42,AV,0.01,head,TV,AV,-1.25411582805755e-07
fp32,42,AV,0.01,head,TV,TAV,-5.31029007885448e-08
fp32,42,AV,0.01,head,AV,T,0
fp32,42,AV,0.01,head,AV,A,3.38131999919129e-08
fp32,42,AV,0.01,head,AV,V,3.58326546583486e-07
fp32,42,AV,0.01,head,AV,TA,-2.289817277274e-07
fp32,42,AV,0.01,head,AV,TV,-1.25411582805755e-07
fp32,42,AV,0.01,head,AV,AV,3.04369187572678e-06
fp32,42,AV,0.01,head,AV,TAV,-1.26487367411339e-07
fp32,42,AV,0.01,head,TAV,T,0
fp32,42,AV,0.01,head,TAV,A,-6.66504578743304e-08
fp32,42,AV,0.01,head,TAV,V,-8.5964856713108e-08
fp32,42,AV,0.01,head,TAV,TA,-7.16666359354262e-08
fp32,42,AV,0.01,head,TAV,TV,-5.31029007885448e-08
fp32,42,AV,0.01,head,TAV,AV,-1.26487367411339e-07
fp32,42,AV,0.01,head,TAV,TAV,6.17718748965072e-07
fp32,42,AV,0.01,order,g1,g1,7.14357759179222e-06
fp32,42,AV,0.01,order,g1,g2,-1.46143024040353e-05
fp32,42,AV,0.01,order,g1,g3,7.31810949765563e-06
fp32,42,AV,0.01,order,g2,g1,-1.46143024040353e-05
fp32,42,AV,0.01,order,g2,g2,3.56578496808838e-05
fp32,42,AV,0.01,order,g2,g3,-2.09895735518089e-05
fp32,42,AV,0.01,order,g3,g1,7.31810949765563e-06
fp32,42,AV,0.01,order,g3,g2,-2.09895735518089e-05
fp32,42,AV,0.01,order,g3,g3,1.43878243926662e-05
fp32,42,AV,0.05,head,T,T,0
fp32,42,AV,0.05,head,T,A,0
fp32,42,AV,0.05,head,T,V,0
fp32,42,AV,0.05,head,T,TA,0
fp32,42,AV,0.05,head,T,TV,0
fp32,42,AV,0.05,head,T,AV,0
fp32,42,AV,0.05,head,T,TAV,0
fp32,42,AV,0.05,head,A,T,0
fp32,42,AV,0.05,head,A,A,9.4924065521882e-05
fp32,42,AV,0.05,head,A,V,-6.10934606058492e-07
fp32,42,AV,0.05,head,A,TA,-1.31220404278908e-05
fp32,42,AV,0.05,head,A,TV,-7.54121169709383e-07
fp32,42,AV,0.05,head,A,AV,8.50922084379178e-07
fp32,42,AV,0.05,head,A,TAV,-1.65741837685738e-06
fp32,42,AV,0.05,head,V,T,0
fp32,42,AV,0.05,head,V,A,-6.10934606058492e-07
fp32,42,AV,0.05,head,V,V,8.48873115800779e-05
fp32,42,AV,0.05,head,V,TA,-3.27783241952512e-08
fp32,42,AV,0.05,head,V,TV,-4.05220408427328e-06
fp32,42,AV,0.05,head,V,AV,8.96282952426665e-06
fp32,42,AV,0.05,head,V,TAV,-2.13951455784061e-06
fp32,42,AV,0.05,head,TA,T,0
fp32,42,AV,0.05,head,TA,A,-1.31220404278908e-05
fp32,42,AV,0.05,head,TA,V,-3.27783241952512e-08
fp32,42,AV,0.05,head,TA,TA,4.10325203879358e-05
fp32,42,AV,0.05,head,TA,TV,-1.56378228359776e-07
fp32,42,AV,0.05,head,TA,AV,-5.72248501160851e-06
fp32,42,AV,0.05,head,TA,TAV,-1.78955477778691e-06
fp32,42,AV,0.05,head,TV,T,0
fp32,42,AV,0.05,head,TV,A,-7.54121169709383e-07
fp32,42,AV,0.05,head,TV,V,-4.05220408427328e-06
fp32,42,AV,0.05,head,TV,TA,-1.56378228359776e-07
fp32,42,AV,0.05,head,TV,TV,4.52439553625849e-05
fp32,42,AV,0.05,head,TV,AV,-3.13979020390561e-06
fp32,42,AV,0.05,head,TV,TAV,-1.33026827898152e-06
fp32,42,AV,0.05,head,AV,T,0
fp32,42,AV,0.05,head,AV,A,8.50922084379178e-07
fp32,42,AV,0.05,head,AV,V,8.96282952426665e-06
fp32,42,AV,0.05,head,AV,TA,-5.72248501160851e-06
fp32,42,AV,0.05,head,AV,TV,-3.13979020390561e-06
fp32,42,AV,0.05,head,AV,AV,7.60524051247971e-05
fp32,42,AV,0.05,head,AV,TAV,-3.15677249715617e-06
fp32,42,AV,0.05,head,TAV,T,0
fp32,42,AV,0.05,head,TAV,A,-1.65741837685738e-06
fp32,42,AV,0.05,head,TAV,V,-2.13951455784061e-06
fp32,42,AV,0.05,head,TAV,TA,-1.78955477778691e-06
fp32,42,AV,0.05,head,TAV,TV,-1.33026827898152e-06
fp32,42,AV,0.05,head,TAV,AV,-3.15677249715617e-06
fp32,42,AV,0.05,head,TAV,TAV,1.54207597893408e-05
fp32,42,AV,0.05,order,g1,g1,0.000178589507889843
fp32,42,AV,0.05,order,g1,g2,-0.000365326408177109
fp32,42,AV,0.05,order,g1,g3,0.000182939967352568
fp32,42,AV,0.05,order,g2,g1,-0.000365326408177109
fp32,42,AV,0.05,order,g2,g2,0.000891239175136633
fp32,42,AV,0.05,order,g2,g3,-0.000524595496644053
fp32,42,AV,0.05,order,g3,g1,0.000182939967352568
fp32,42,AV,0.05,order,g3,g2,-0.000524595496644053
fp32,42,AV,0.05,order,g3,g3,0.000359555951700053
fp32,42,AV,0.1,head,T,T,0
fp32,42,AV,0.1,head,T,A,0
fp32,42,AV,0.1,head,T,V,0
fp32,42,AV,0.1,head,T,TA,0
fp32,42,AV,0.1,head,T,TV,0
fp32,42,AV,0.1,head,T,AV,0
fp32,42,AV,0.1,head,T,TAV,0
fp32,42,AV,0.1,head,A,T,0
fp32,42,AV,0.1,head,A,A,0.000379696255556287
fp32,42,AV,0.1,head,A,V,-2.44370343949432e-06
fp32,42,AV,0.1,head,A,TA,-5.23986767342894e-05
fp32,42,AV,0.1,head,A,TV,-2.97514487453414e-06
fp32,42,AV,0.1,head,A,AV,3.47642889737137e-06
fp32,42,AV,0.1,head,A,TAV,-6.59143392080574e-06
fp32,42,AV,0.1,head,V,T,0
fp32,42,AV,0.1,head,V,A,-2.44370343949432e-06
fp32,42,AV,0.1,head,V,V,0.000339549265832109
fp32,42,AV,0.1,head,V,TA,-1.32616098122439e-07
fp32,42,AV,0.1,head,V,TV,-1.61343242151834e-05
fp32,42,AV,0.1,head,V,AV,3.58691097420222e-05
fp32,42,AV,0.1,head,V,TAV,-8.50647758601996e-06
fp32,42,AV,0.1,head,TA,T,0
fp32,42,AV,0.1,head,TA,A,-5.23986767342894e-05
fp32,42,AV,0.1,head,TA,V,-1.32616098122439e-07
fp32,42,AV,0.1,head,TA,TA,0.000163907510532733
fp32,42,AV,0.1,head,TA,TV,-6.47556448234076e-07
fp32,42,AV,0.1,head,TA,AV,-2.28523006204747e-05
fp32,42,AV,0.1,head,TA,TAV,-7.14167421088507e-06
fp32,42,AV,0.1,head,TV,T,0
fp32,42,AV,0.1,head,TV,A,-2.97514487453414e-06
fp32,42,AV,0.1,head,TV,V,-1.61343242151834e-05
fp32,42,AV,0.1,head,TV,TA,-6.47556448234076e-07
fp32,42,AV,0.1,head,TV,TV,0.000180787204956945
fp32,42,AV,0.1,head,TV,AV,-1.25528327007646e-05
fp32,42,AV,0.1,head,TV,TAV,-5.33376887488038e-06
fp32,42,AV,0.1,head,AV,T,0
fp32,42,AV,0.1,head,AV,A,3.47642889737137e-06
fp32,42,AV,0.1,head,AV,V,3.58691097420222e-05
fp32,42,AV,0.1,head,AV,TA,-2.28523006204747e-05
fp32,42,AV,0.1,head,AV,TV,-1.25528327007646e-05
fp32,42,AV,0.1,head,AV,AV,0.00030369003428347
fp32,42,AV,0.1,head,AV,TAV,-1.25589764960758e-05
fp32,42,AV,0.1,head,TAV,T,0
fp32,42,AV,0.1,head,TAV,A,-6.59143392080574e-06
fp32,42,AV,0.1,head,TAV,V,-8.50647758601996e-06
fp32,42,AV,0.1,head,TAV,TA,-7.14167421088507e-06
fp32,42,AV,0.1,head,TAV,TV,-5.33376887488038e-06
fp32,42,AV,0.1,head,TAV,AV,-1.25589764960758e-05
fp32,42,AV,0.1,head,TAV,TAV,6.15083702775687e-05
fp32,42,AV,0.1,order,g1,g1,0.000714358114509408
fp32,42,AV,0.1,order,g1,g2,-0.00146101145230155
fp32,42,AV,0.1,order,g1,g3,0.000731555426285318
fp32,42,AV,0.1,order,g2,g1,-0.00146101145230155
fp32,42,AV,0.1,order,g2,g2,0.00356289272140278
fp32,42,AV,0.1,order,g2,g3,-0.00209671986566941
fp32,42,AV,0.1,order,g3,g1,0.000731555426285318
fp32,42,AV,0.1,order,g3,g2,-0.00209671986566941
fp32,42,AV,0.1,order,g3,g3,0.00143660931773668
fp32,42,TAV,0.01,head,T,T,2.43355570132921e-06
fp32,42,TAV,0.01,head,T,A,1.54351159294713e-09
fp32,42,TAV,0.01,head,T,V,6.44410091893681e-08
fp32,42,TAV,0.01,head,T,TA,1.1180190443968e-09
fp32,42,TAV,0.01,head,T,TV,-4.91814972659233e-08
fp32,42,TAV,0.01,head,T,AV,7.76459821940207e-09
fp32,42,TAV,0.01,head,T,TAV,3.09009523796844e-08
fp32,42,TAV,0.01,head,A,T,1.54351159294713e-09
fp32,42,TAV,0.01,head,A,A,3.79696121907185e-06
fp32,42,TAV,0.01,head,A,V,-2.44390573277154e-08
fp32,42,TAV,0.01,head,A,TA,-5.22817982999821e-07
fp32,42,TAV,0.01,head,A,TV,-5.28858590976215e-08
fp32,42,TAV,0.01,head,A,AV,3.38131999919129e-08
fp32,42,TAV,0.01,head,A,TAV,-6.4365867508161e-08
fp32,42,TAV,0.01,head,V,T,6.44410091893681e-08
fp32,42,TAV,0.01,head,V,A,-2.44390573277154e-08
fp32,42,TAV,0.01,head,V,V,3.39549448737581e-06
fp32,42,TAV,0.01,head,V,TA,-7.72439922137267e-09
fp32,42,TAV,0.01,head,V,TV,-1.61489729958603e-07
fp32,42,TAV,0.01,head,V,AV,3.58326546583486e-07
fp32,42,TAV,0.01,head,V,TAV,-8.17995034955178e-08
fp32,42,TAV,0.01,head,TA,T,1.1180190443968e-09
fp32,42,TAV,0.01,head,TA,A,-5.22817982999821e-07
fp32,42,TAV,0.01,head,TA,V,-7.72439922137267e-09
fp32,42,TAV,0.01,head,TA,TA,2.64462496207012e-06
fp32,42,TAV,0.01,head,TA,TV,-1.90194658953777e-07
fp32,42,TAV,0.01,head,TA,AV,-2.16305325719069e-07
fp32,42,TAV,0.01,head,TA,TAV,-3.25804050807042e-08
fp32,42,TAV,0.01,head,TV,T,-4.91814972659233e-08
fp32,42,TAV,0.01,head,TV,A,-5.28858590976215e-08
fp32,42,TAV,0.01,head,TV,V,-1.61489729958603e-07
fp32,42,TAV,0.01,head,TV,TA,-1.90194658953777e-07
fp32,42,TAV,0.01,head,TV,TV,3.30362511534315e-06
fp32,42,TAV,0.01,head,TV,AV,-1.29666252252537e-07
fp32,42,TAV,0.01,head,TV,TAV,-1.48080985450541e-07
fp32,42,TAV,0.01,head,AV,T,7.76459821940207e-09
fp32,42,TAV,0.01,head,AV,A,3.38131999919129e-08
fp32,42,TAV,0.01,head,AV,V,3.58326546583486e-07
fp32,42,TAV,0.01,head,AV,TA,-2.16305325719069e-07
fp32,42,TAV,0.01,head,AV,TV,-1.29666252252537e-07
fp32,42,TAV,0.01,head,AV,AV,3.04369187572678e-06
fp32,42,TAV,0.01,head,AV,TAV,-1.26736186613452e-07
fp32,42,TAV,0.01,head,TAV,T,3.09009523796844e-08
fp32,42,TAV,0.01,head,TAV,A,-6.4365867508161e-08
fp32,42,TAV,0.01,head,TAV,V,-8.17995034955178e-08
fp32,42,TAV,0.01,head,TAV,TA,-3.25804050807042e-08
fp32,42,TAV,0.01,head,TAV,TV,-1.48080985450541e-07
fp32,42,TAV,0.01,head,TAV,AV,-1.26736186613452e-07
fp32,42,TAV,0.01,head,TAV,TAV,8.78574479785865e-07
fp32,42,TAV,0.01,order,g1,g1,9.70910233468606e-06
fp32,42,TAV,0.01,order,g1,g2,-1.98112817740763e-05
fp32,42,TAV,0.01,order,g1,g3,9.98691502076621e-06
fp32,42,TAV,0.01,order,g2,g1,-1.98112817740763e-05
fp32,42,TAV,0.01,order,g2,g2,4.83283272368501e-05
fp32,42,TAV,0.01,order,g2,g3,-2.85939142026705e-05
fp32,42,TAV,0.01,order,g3,g1,9.98691502076621e-06
fp32,42,TAV,0.01,order,g3,g2,-2.85939142026705e-05
fp32,42,TAV,0.01,order,g3,g3,1.96777068202109e-05
fp32,42,TAV,0.05,head,T,T,6.08389262455227e-05
fp32,42,TAV,0.05,head,T,A,3.858120227249e-08
fp32,42,TAV,0.05,head,T,V,1.61101136199553e-06
fp32,42,TAV,0.05,head,T,TA,3.01495895626131e-08
fp32,42,TAV,0.05,head,T,TV,-1.22683428750959e-06
fp32,42,TAV,0.05,head,T,AV,1.94858264990807e-07
fp32,42,TAV,0.05,head,T,TAV,7.65012910629115e-07
fp32,42,TAV,0.05,head,A,T,3.858120227249e-08
fp32,42,TAV,0.05,head,A,A,9.4924065521882e-05
fp32,42,TAV,0.05,head,A,V,-6.10934606058492e-07
fp32,42,TAV,0.05,head,A,TA,-1.30480075761111e-05
fp32,42,TAV,0.05,head,A,TV,-1.30678388984369e-06
fp32,42,TAV,0.05,head,A,AV,8.50922084379178e-07
fp32,42,TAV,0.05,head,A,TAV,-1.59657527273708e-06
fp32,42,TAV,0.05,head,V,T,1.61101136199553e-06
fp32,42,TAV,0.05,head,V,A,-6.10934606058492e-07
fp32,42,TAV,0.05,head,V,V,8.48873115800779e-05
fp32,42,TAV,0.05,head,V,TA,-1.92800571146166e-07
fp32,42,TAV,0.05,head,V,TV,-4.02289976253593e-06
fp32,42,TAV,0.05,head,V,AV,8.96282952426665e-06
fp32,42,TAV,0.05,head,V,TAV,-2.03437535002798e-06
fp32,42,TAV,0.05,head,TA,T,3.01495895626131e-08
fp32,42,TAV,0.05,head,TA,A,-1.30480075761111e-05
fp32,42,TAV,0.05,head,TA,V,-1.92800571146166e-07
fp32,42,TAV,0.05,head,TA,TA,6.60939771976789e-05
fp32,42,TAV,0.05,head,TA,TV,-4.7676957302551e-06
fp32,42,TAV,0.05,head,TA,AV,-5.40347357519259e-06
fp32,42,TAV,0.05,head,TA,TAV,-8.19523504342181e-07
fp32,42,TAV,0.05,head,TV,T,-1.22683428750959e-06
fp32,42,TAV,0.05,head,TV,A,-1.30678388984369e-06
fp32,42,TAV,0.05,head,TV,V,-4.02289976253593e-06
fp32,42,TAV,0.05,head,TV,TA,-4.7676957302551e-06
fp32,42,TAV,0.05,head,TV,TV,8.25692865351297e-05
fp32,42,TAV,0.05,head,TV,AV,-3.24123494439824e-06
fp32,42,TAV,0.05,head,TV,TAV,-3.70464614512875e-06
fp32,42,TAV,0.05,head,AV,T,1.94858264990807e-07
fp32,42,TAV,0.05,head,AV,A,8.50922084379178e-07
fp32,42,TAV,0.05,head,AV,V,8.96282952426665e-06
fp32,42,TAV,0.05,head,AV,TA,-5.40347357519259e-06
fp32,42,TAV,0.05,head,AV,TV,-3.24123494439824e-06
fp32,42,TAV,0.05,head,AV,AV,7.60524051247971e-05
fp32,42,TAV,0.05,head,AV,TAV,-3.16255656187112e-06
fp32,42,TAV,0.05,head,TAV,T,7.65012910629115e-07
fp32,42,TAV,0.05,head,TAV,A,-1.59657527273708e-06
fp32,42,TAV,0.05,head,TAV,V,-2.03437535002798e-06
fp32,42,TAV,0.05,head,TAV,TA,-8.19523504342181e-07
fp32,42,TAV,0.05,head,TAV,TV,-3.70464614512875e-06
fp32,42,TAV,0.05,head,TAV,AV,-3.16255656187112e-06
fp32,42,TAV,0.05,head,TAV,TAV,2.1942006941734e-05
fp32,42,TAV,0.05,order,g1,g1,0.000242727619263902
fp32,42,TAV,0.05,order,g1,g2,-0.000495213805151751
fp32,42,TAV,0.05,order,g1,g3,0.000249620248175713
fp32,42,TAV,0.05,order,g2,g1,-0.000495213805151751
fp32,42,TAV,0.05,order,g2,g2,0.00120783560390931
fp32,42,TAV,0.05,order,g2,g3,-0.000714576649544629
fp32,42,TAV,0.05,order,g3,g1,0.000249620248175713
fp32,42,TAV,0.05,order,g3,g2,-0.000714576649544629
fp32,42,TAV,0.05,order,g3,g3,0.000491719196809856
fp32,42,TAV,0.1,head,T,T,0.000243355771815228
fp32,42,TAV,0.1,head,T,A,1.54311564159881e-07
fp32,42,TAV,0.1,head,T,V,6.44404758155377e-06
fp32,42,TAV,0.1,head,T,TA,1.32851946599952e-07
fp32,42,TAV,0.1,head,T,TV,-4.89225561452433e-06
fp32,42,TAV,0.1,head,T,AV,7.83079490733907e-07
fp32,42,TAV,0.1,head,T,TAV,3.03176931815536e-06
fp32,42,TAV,0.1,head,A,T,1.54311564159881e-07
fp32,42,TAV,0.1,head,A,A,0.000379696255556287
fp32,42,TAV,0.1,head,A,V,-2.44370343949432e-06
fp32,42,TAV,0.1,head,A,TA,-5.20388575360924e-05
fp32,42,TAV,0.1,head,A,TV,-5.15159213927445e-06
fp32,42,TAV,0.1,head,A,AV,3.47642889737137e-06
fp32,42,TAV,0.1,head,A,TAV,-6.3342035552074e-06
fp32,42,TAV,0.1,head,V,T,6.44404758155377e-06
fp32,42,TAV,0.1,head,V,A,-2.44370343949432e-06
fp32,42,TAV,0.1,head,V,V,0.000339549265832109
fp32,42,TAV,0.1,head,V,TA,-7.65819325310728e-07
fp32,42,TAV,0.1,head,V,TV,-1.59603311378718e-05
fp32,42,TAV,0.1,head,V,AV,3.58691097420222e-05
fp32,42,TAV,0.1,head,V,TAV,-8.07909379355097e-06
fp32,42,TAV,0.1,head,TA,T,1.32851946599952e-07
fp32,42,TAV,0.1,head,TA,A,-5.20388575360924e-05
fp32,42,TAV,0.1,head,TA,V,-7.65819325310728e-07
fp32,42,TAV,0.1,head,TA,TA,0.000264123601475878
fp32,42,TAV,0.1,head,TA,TV,-1.91060149206657e-05
fp32,42,TAV,0.1,head,TA,AV,-2.15683618566508e-05
fp32,42,TAV,0.1,head,TA,TAV,-3.30728469626294e-06
fp32,42,TAV,0.1,head,TV,T,-4.89225561452433e-06
fp32,42,TAV,0.1,head,TV,A,-5.15159213927445e-06
fp32,42,TAV,0.1,head,TV,V,-1.59603311378718e-05
fp32,42,TAV,0.1,head,TV,TA,-1.91060149206657e-05
fp32,42,TAV,0.1,head,TV,TV,0.000329863441027732
fp32,42,TAV,0.1,head,TV,AV,-1.29260929973352e-05
fp32,42,TAV,0.1,head,TV,TAV,-1.47965971173978e-05
fp32,42,TAV,0.1,head,AV,T,7.83079490733907e-07
fp32,42,TAV,0.1,head,AV,A,3.47642889737137e-06
fp32,42,TAV,0.1,head,AV,V,3.58691097420222e-05
fp32,42,TAV,0.1,head,AV,TA,-2.15683618566508e-05
fp32,42,TAV,0.1,head,AV,TV,-1.29260929973352e-05
fp32,42,TAV,0.1,head,AV,AV,0.00030369003428347
fp32,42,TAV,0.1,head,AV,TAV,-1.25750849229603e-05
fp32,42,TAV,0.1,head,TAV,T,3.03176931815536e-06
fp32,42,TAV,0.1,head,TAV,A,-6.3342035552074e-06
fp32,42,TAV,0.1,head,TAV,V,-8.07909379355097e-06
fp32,42,TAV,0.1,head,TAV,TA,-3.30728469626294e-06
fp32,42,TAV,0.1,head,TAV,TV,-1.47965971173978e-05
fp32,42,TAV,0.1,head,TAV,AV,-1.25750849229603e-05
fp32,42,TAV,0.1,head,TAV,TAV,8.75828822925659e-05
fp32,42,TAV,0.1,order,g1,g1,0.000970910604616063
fp32,42,TAV,0.1,order,g1,g2,-0.00198036859490847
fp32,42,TAV,0.1,order,g1,g3,0.000998076462261806
fp32,42,TAV,0.1,order,g2,g1,-0.00198036859490847
fp32,42,TAV,0.1,order,g2,g2,0.00482830809840741
fp32,42,TAV,0.1,order,g2,g3,-0.00285585541417436
fp32,42,TAV,0.1,order,g3,g1,0.000998076462261806
fp32,42,TAV,0.1,order,g3,g2,-0.00285585541417436
fp32,42,TAV,0.1,order,g3,g3,0.00196465927291113
fp32,93,T,0.01,head,T,T,2.43191630718171e-06
fp32,93,T,0.01,head,T,A,0
fp32,93,T,0.01,head,T,V,0
fp32,93,T,0.01,head,T,TA,-1.98351304285019e-07
fp32,93,T,0.01,head,T,TV,-2.47550735739753e-07
fp32,93,T,0.01,head,T,AV,0
fp32,93,T,0.01,head,T,TAV,5.43495177862393e-08
fp32,93,T,0.01,head,A,T,0
fp32,93,T,0.01,head,A,A,0
fp32,93,T,0.01,head,A,V,0
fp32,93,T,0.01,head,A,TA,0
fp32,93,T,0.01,head,A,TV,0
fp32,93,T,0.01,head,A,AV,0
fp32,93,T,0.01,head,A,TAV,0
fp32,93,T,0.01,head,V,T,0
fp32,93,T,0.01,head,V,A,0
fp32,93,T,0.01,head,V,V,0
fp32,93,T,0.01,head,V,TA,0
fp32,93,T,0.01,head,V,TV,0
fp32,93,T,0.01,head,V,AV,0
fp32,93,T,0.01,head,V,TAV,0
fp32,93,T,0.01,head,TA,T,-1.98351304285019e-07
fp32,93,T,0.01,head,TA,A,0
fp32,93,T,0.01,head,TA,V,0
fp32,93,T,0.01,head,TA,TA,1.00009210731167e-06
fp32,93,T,0.01,head,TA,TV,-1.73201478585343e-10
fp32,93,T,0.01,head,TA,AV,0
fp32,93,T,0.01,head,TA,TAV,-6.30674266520236e-08
fp32,93,T,0.01,head,TV,T,-2.47550735739753e-07
fp32,93,T,0.01,head,TV,A,0
fp32,93,T,0.01,head,TV,V,0
fp32,93,T,0.01,head,TV,TA,-1.73201478585343e-10
fp32,93,T,0.01,head,TV,TV,1.27596516513989e-06
fp32,93,T,0.01,head,TV,AV,0
fp32,93,T,0.01,head,TV,TAV,-8.46993625195642e-08
fp32,93,T,0.01,head,AV,T,0
fp32,93,T,0.01,head,AV,A,0
fp32,93,T,0.01,head,AV,V,0
fp32,93,T,0.01,head,AV,TA,0
fp32,93,T,0.01,head,AV,TV,0
fp32,93,T,0.01,head,AV,AV,0
fp32,93,T,0.01,head,AV,TAV,0
fp32,93,T,0.01,head,TAV,T,5.43495177862393e-08
fp32,93,T,0.01,head,TAV,A,0
fp32,93,T,0.01,head,TAV,V,0
fp32,93,T,0.01,head,TAV,TA,-6.30674266520236e-08
fp32,93,T,0.01,head,TAV,TV,-8.46993625195642e-08
fp32,93,T,0.01,head,TAV,AV,0
fp32,93,T,0.01,head,TAV,TAV,2.88876641984159e-07
fp32,93,T,0.01,order,g1,g1,2.43191630718171e-06
fp32,93,T,0.01,order,g1,g2,-5.30973465438819e-06
fp32,93,T,0.01,order,g1,g3,2.93216786499272e-06
fp32,93,T,0.01,order,g2,g1,-5.30973465438819e-06
fp32,93,T,0.01,order,g2,g2,1.37869842583203e-05
fp32,93,T,0.01,order,g2,g3,-8.73371542867619e-06
fp32,93,T,0.01,order,g3,g1,2.93216786499272e-06
fp32,93,T,0.01,order,g3,g2,-8.73371542867619e-06
fp32,93,T,0.01,order,g3,g3,6.29254051262546e-06
fp32,93,T,0.05,head,T,T,6.07978805282076e-05
fp32,93,T,0.05,head,T,A,0
fp32,93,T,0.05,head,T,V,0
fp32,93,T,0.05,head,T,TA,-4.95983251776414e-06
fp32,93,T,0.05,head,T,TV,-6.18895597863159e-06
fp32,93,T,0.05,head,T,AV,0
fp32,93,T,0.05,head,T,TAV,1.36072199812071e-06
fp32,93,T,0.05,head,A,T,0
fp32,93,T,0.05,head,A,A,0
fp32,93,T,0.05,head,A,V,0
fp32,93,T,0.05,head,A,TA,0
fp32,93,T,0.05,head,A,TV,0
fp32,93,T,0.05,head,A,AV,0
fp32,93,T,0.05,head,A,TAV,0
fp32,93,T,0.05,head,V,T,0
fp32,93,T,0.05,head,V,A,0
fp32,93,T,0.05,head,V,V,0
fp32,93,T,0.05,head,V,TA,0
fp32,93,T,0.05,head,V,TV,0
fp32,93,T,0.05,head,V,AV,0
fp32,93,T,0.05,head,V,TAV,0
fp32,93,T,0.05,head,TA,T,-4.95983251776414e-06
fp32,93,T,0.05,head,TA,A,0
fp32,93,T,0.05,head,TA,V,0
fp32,93,T,0.05,head,TA,TA,2.50011913220718e-05
fp32,93,T,0.05,head,TA,TV,-5.61233976527813e-09
fp32,93,T,0.05,head,TA,AV,0
fp32,93,T,0.05,head,TA,TAV,-1.57731383869136e-06
fp32,93,T,0.05,head,TV,T,-6.18895597863159e-06
fp32,93,T,0.05,head,TV,A,0
fp32,93,T,0.05,head,TV,V,0
fp32,93,T,0.05,head,TV,TA,-5.61233976527813e-09
fp32,93,T,0.05,head,TV,TV,3.19003768034299e-05
fp32,93,T,0.05,head,TV,AV,0
fp32,93,T,0.05,head,TV,TAV,-2.11588660488628e-06
fp32,93,T,0.05,head,AV,T,0
fp32,93,T,0.05,head,AV,A,0
fp32,93,T,0.05,head,AV,V,0
fp32,93,T,0.05,head,AV,TA,0
fp32,93,T,0.05,head,AV,TV,0
fp32,93,T,0.05,head,AV,AV,0
fp32,93,T,0.05,head,AV,TAV,0
fp32,93,T,0.05,head,TAV,T,1.36072199812071e-06
fp32,93,T,0.05,head,TAV,A,0
fp32,93,T,0.05,head,TAV,V,0
fp32,93,T,0.05,head,TAV,TA,-1.57731383869136e-06
fp32,93,T,0.05,head,TAV,TV,-2.11588660488628e-06
fp32,93,T,0.05,head,TAV,AV,0
fp32,93,T,0.05,head,TAV,TAV,7.22244970647194e-06
fp32,93,T,0.05,order,g1,g1,6.07978805282076e-05
fp32,93,T,0.05,order,g1,g2,-0.000132744549552811
fp32,93,T,0.05,order,g1,g3,7.3307391022724e-05
fp32,93,T,0.05,order,g2,g1,-0.000132744549552811
fp32,93,T,0.05,order,g2,g2,0.000344677019544384
fp32,93,T,0.05,order,g2,g3,-0.000218347114431393
fp32,93,T,0.05,order,g3,g1,7.3307391022724e-05
fp32,93,T,0.05,order,g3,g2,-0.000218347114431393
fp32,93,T,0.05,order,g3,g3,0.000157316095556839
fp32,93,T,0.1,head,T,T,0.00024319154246144
fp32,93,T,0.1,head,T,A,0
fp32,93,T,0.1,head,T,V,0
fp32,93,T,0.1,head,T,TA,-1.98373140499005e-05
fp32,93,T,0.1,head,T,TV,-2.4748175027751e-05
fp32,93,T,0.1,head,T,AV,0
fp32,93,T,0.1,head,T,TAV,5.46530925587304e-06
fp32,93,T,0.1,head,A,T,0
fp32,93,T,0.1,head,A,A,0
fp32,93,T,0.1,head,A,V,0
fp32,93,T,0.1,head,A,TA,0
fp32,93,T,0.1,head,A,TV,0
fp32,93,T,0.1,head,A,AV,0
fp32,93,T,0.1,head,A,TAV,0
fp32,93,T,0.1,head,V,T,0
fp32,93,T,0.1,head,V,A,0
fp32,93,T,0.1,head,V,V,0
fp32,93,T,0.1,head,V,TA,0
fp32,93,T,0.1,head,V,TV,0
fp32,93,T,0.1,head,V,AV,0
fp32,93,T,0.1,head,V,TAV,0
fp32,93,T,0.1,head,TA,T,-1.98373140499005e-05
fp32,93,T,0.1,head,TA,A,0
fp32,93,T,0.1,head,TA,V,0
fp32,93,T,0.1,head,TA,TA,9.99692831328954e-05
fp32,93,T,0.1,head,TA,TV,-1.22833695672021e-08
fp32,93,T,0.1,head,TA,AV,0
fp32,93,T,0.1,head,TA,TAV,-6.30486932027518e-06
fp32,93,T,0.1,head,TV,T,-2.4748175027751e-05
fp32,93,T,0.1,head,TV,A,0
fp32,93,T,0.1,head,TV,V,0
fp32,93,T,0.1,head,TV,TA,-1.22833695672021e-08
fp32,93,T,0.1,head,TV,TV,0.000127615364957407
fp32,93,T,0.1,head,TV,AV,0
fp32,93,T,0.1,head,TV,TAV,-8.45685216994082e-06
fp32,93,T,0.1,head,AV,T,0
fp32,93,T,0.1,head,AV,A,0
fp32,93,T,0.1,head,AV,V,0
fp32,93,T,0.1,head,AV,TA,0
fp32,93,T,0.1,head,AV,TV,0
fp32,93,T,0.1,head,AV,AV,0
fp32,93,T,0.1,head,AV,TAV,0
fp32,93,T,0.1,head,TAV,T,5.46530925587304e-06
fp32,93,T,0.1,head,TAV,A,0
fp32,93,T,0.1,head,TAV,V,0
fp32,93,T,0.1,head,TAV,TA,-6.30486932027518e-06
fp32,93,T,0.1,head,TAV,TV,-8.45685216994082e-06
fp32,93,T,0.1,head,TAV,AV,0
fp32,93,T,0.1,head,TAV,TAV,2.8894350758684e-05
fp32,93,T,0.1,order,g1,g1,0.00024319154246144
fp32,93,T,0.1,order,g1,g2,-0.000530968574000531
fp32,93,T,0.1,order,g1,g3,0.000293242340794964
fp32,93,T,0.1,order,g2,g1,-0.000530968574000531
fp32,93,T,0.1,order,g2,g2,0.00137866820750753
fp32,93,T,0.1,order,g2,g3,-0.000873391973508963
fp32,93,T,0.1,order,g3,g1,0.000293242340794964
fp32,93,T,0.1,order,g3,g2,-0.000873391973508963
fp32,93,T,0.1,order,g3,g3,0.000629271014218772
fp32,93,A,0.01,head,T,T,0
fp32,93,A,0.01,head,T,A,0
fp32,93,A,0.01,head,T,V,0
fp32,93,A,0.01,head,T,TA,0
fp32,93,A,0.01,head,T,TV,0
fp32,93,A,0.01,head,T,AV,0
fp32,93,A,0.01,head,T,TAV,0
fp32,93,A,0.01,head,A,T,0
fp32,93,A,0.01,head,A,A,4.00651271578587e-06
fp32,93,A,0.01,head,A,V,0
fp32,93,A,0.01,head,A,TA,-5.87825822447516e-08
fp32,93,A,0.01,head,A,TV,0
fp32,93,A,0.01,head,A,AV,3.95475646008268e-08
fp32,93,A,0.01,head,A,TAV,-6.69534238323907e-08
fp32,93,A,0.01,head,V,T,0
fp32,93,A,0.01,head,V,A,0
fp32,93,A,0.01,head,V,V,0
fp32,93,A,0.01,head,V,TA,0
fp32,93,A,0.01,head,V,TV,0
fp32,93,A,0.01,head,V,AV,0
fp32,93,A,0.01,head,V,TAV,0
fp32,93,A,0.01,head,TA,T,0
fp32,93,A,0.01,head,TA,A,-5.87825822447516e-08
fp32,93,A,0.01,head,TA,V,0
fp32,93,A,0.01,head,TA,TA,1.28221881027923e-06
fp32,93,A,0.01,head,TA,TV,0
fp32,93,A,0.01,head,TA,AV,-1.64613870986872e-07
fp32,93,A,0.01,head,TA,TAV,6.54241417532463e-08
fp32,93,A,0.01,head,TV,T,0
fp32,93,A,0.01,head,TV,A,0
fp32,93,A,0.01,head,TV,V,0
fp32,93,A,0.01,head,TV,TA,0
fp32,93,A,0.01,head,TV,TV,0
fp32,93,A,0.01,head,TV,AV,0
fp32,93,A,0.01,head,TV,TAV,0
fp32,93,A,0.01,head,AV,T,0
fp32,93,A,0.01,head,AV,A,3.95475646008268e-08
fp32,93,A,0.01,head,AV,V,0
fp32,93,A,0.01,head,AV,TA,-1.64613870986872e-07
fp32,93,A,0.01,head,AV,TV,0
fp32,93,A,0.01,head,AV,AV,2.13811188439181e-06
fp32,93,A,0.01,head,AV,TAV,-2.98393324102762e-07
fp32,93,A,0.01,head,TAV,T,0
fp32,93,A,0.01,head,TAV,A,-6.69534238323907e-08
fp32,93,A,0.01,head,TAV,V,0
fp32,93,A,0.01,head,TAV,TA,6.54241417532463e-08
fp32,93,A,0.01,head,TAV,TV,0
fp32,93,A,0.01,head,TAV,AV,-2.98393324102762e-07
fp32,93,A,0.01,head,TAV,TAV,4.38978201469656e-07
fp32,93,A,0.01,order,g1,g1,4.00651271578587e-06
fp32,93,A,0.01,order,g1,g2,-8.03226044921566e-06
fp32,93,A,0.01,order,g1,g3,3.9587943095974e-06
fp32,93,A,0.01,order,g2,g1,-8.03226044921566e-06
fp32,93,A,0.01,order,g2,g2,1.91940938864165e-05
fp32,93,A,0.01,order,g2,g3,-1.12608957718855e-05
fp32,93,A,0.01,order,g3,g1,3.9587943095974e-06
fp32,93,A,0.01,order,g3,g2,-1.12608957718855e-05
fp32,93,A,0.01,order,g3,g3,7.90709542227491e-06
fp32,93,A,0.05,head,T,T,0
fp32,93,A,0.05,head,T,A,0
fp32,93,A,0.05,head,T,V,0
fp32,93,A,0.05,head,T,TA,0
fp32,93,A,0.05,head,T,TV,0
fp32,93,A,0.05,head,T,AV,0
fp32,93,A,0.05,head,T,TAV,0
fp32,93,A,0.05,head,A,T,0
fp32,93,A,0.05,head,A,A,0.000100162763110608
fp32,93,A,0.05,head,A,V,0
fp32,93,A,0.05,head,A,TA,-1.45431052746055e-06
fp32,93,A,0.05,head,A,TV,0
fp32,93,A,0.05,head,A,AV,9.93670475695847e-07
fp32,93,A,0.05,head,A,TAV,-1.66802978570126e-06
fp32,93,A,0.05,head,V,T,0
fp32,93,A,0.05,head,V,A,0
fp32,93,A,0.05,head,V,V,0
fp32,93,A,0.05,head,V,TA,0
fp32,93,A,0.05,head,V,TV,0
fp32,93,A,0.05,head,V,AV,0
fp32,93,A,0.05,head,V,TAV,0
fp32,93,A,0.05,head,TA,T,0
fp32,93,A,0.05,head,TA,A,-1.45431052746055e-06
fp32,93,A,0.05,head,TA,V,0
fp32,93,A,0.05,head,TA,TA,3.20361600875323e-05
fp32,93,A,0.05,head,TA,TV,0
fp32,93,A,0.05,head,TA,AV,-4.10909921669536e-06
fp32,93,A,0.05,head,TA,TAV,1.63245481482223e-06
fp32,93,A,0.05,head,TV,T,0
fp32,93,A,0.05,head,TV,A,0
fp32,93,A,0.05,head,TV,V,0
fp32,93,A,0.05,head,TV,TA,0
fp32,93,A,0.05,head,TV,TV,0
fp32,93,A,0.05,head,TV,AV,0
fp32,93,A,0.05,head,TV,TAV,0
fp32,93,A,0.05,head,AV,T,0
fp32,93,A,0.05,head,AV,A,9.93670475695847e-07
fp32,93,A,0.05,head,AV,V,0
fp32,93,A,0.05,head,AV,TA,-4.10909921669536e-06
fp32,93,A,0.05,head,AV,TV,0
fp32,93,A,0.05,head,AV,AV,5.34403722695961e-05
fp32,93,A,0.05,head,AV,TAV,-7.46128920673935e-06
fp32,93,A,0.05,head,TAV,T,0
fp32,93,A,0.05,head,TAV,A,-1.66802978570126e-06
fp32,93,A,0.05,head,TAV,V,0
fp32,93,A,0.05,head,TAV,TA,1.63245481482223e-06
fp32,93,A,0.05,head,TAV,TV,0
fp32,93,A,0.05,head,TAV,AV,-7.46128920673935e-06
fp32,93,A,0.05,head,TAV,TAV,1.09697924326767e-05
fp32,93,A,0.05,order,g1,g1,0.000100162763110608
fp32,93,A,0.05,order,g1,g2,-0.000200786166272981
fp32,93,A,0.05,order,g1,g3,9.89553733766716e-05
fp32,93,A,0.05,order,g2,g1,-0.000200786166272981
fp32,93,A,0.05,order,g2,g2,0.000479751946573229
fp32,93,A,0.05,order,g2,g3,-0.000281458555120763
fp32,93,A,0.05,order,g3,g1,9.89553733766716e-05
fp32,93,A,0.05,order,g3,g2,-0.000281458555120763
fp32,93,A,0.05,order,g3,g3,0.000197633778782984
fp32,93,A,0.1,head,T,T,0
fp32,93,A,0.1,head,T,A,0
fp32,93,A,0.1,head,T,V,0
fp32,93,A,0.1,head,T,TA,0
fp32,93,A,0.1,head,T,TV,0
fp32,93,A,0.1,head,T,AV,0
fp32,93,A,0.1,head,T,TAV,0
fp32,93,A,0.1,head,A,T,0
fp32,93,A,0.1,head,A,A,0.000400651095897744
fp32,93,A,0.1,head,A,V,0
fp32,93,A,0.1,head,A,TA,-5.70129318243873e-06
fp32,93,A,0.1,head,A,TV,0
fp32,93,A,0.1,head,A,AV,4.03243404345643e-06
fp32,93,A,0.1,head,A,TAV,-6.64965262098805e-06
fp32,93,A,0.1,head,V,T,0
fp32,93,A,0.1,head,V,A,0
fp32,93,A,0.1,head,V,V,0
fp32,93,A,0.1,head,V,TA,0
fp32,93,A,0.1,head,V,TV,0
fp32,93,A,0.1,head,V,AV,0
fp32,93,A,0.1,head,V,TAV,0
fp32,93,A,0.1,head,TA,T,0
fp32,93,A,0.1,head,TA,A,-5.70129318243873e-06
fp32,93,A,0.1,head,TA,V,0
fp32,93,A,0.1,head,TA,TA,0.000127974389380392
fp32,93,A,0.1,head,TA,TV,0
fp32,93,A,0.1,head,TA,AV,-1.63810131018083e-05
fp32,93,A,0.1,head,TA,TAV,6.51159392724644e-06
fp32,93,A,0.1,head,TV,T,0
fp32,93,A,0.1,head,TV,A,0
fp32,93,A,0.1,head,TV,V,0
fp32,93,A,0.1,head,TV,TA,0
fp32,93,A,0.1,head,TV,TV,0
fp32,93,A,0.1,head,TV,AV,0
fp32,93,A,0.1,head,TV,TAV,0
fp32,93,A,0.1,head,AV,T,0
fp32,93,A,0.1,head,AV,A,4.03243404345643e-06
fp32,93,A,0.1,head,AV,V,0
fp32,93,A,0.1,head,AV,TA,-1.63810131018083e-05
fp32,93,A,0.1,head,AV,TV,0
fp32,93,A,0.1,head,AV,AV,0.000213520031225482
fp32,93,A,0.1,head,AV,TAV,-2.98297932141301e-05
fp32,93,A,0.1,head,TAV,T,0
fp32,93,A,0.1,head,TAV,A,-6.64965262098805e-06
fp32,93,A,0.1,head,TAV,V,0
fp32,93,A,0.1,head,TAV,TA,6.51159392724644e-06
fp32,93,A,0.1,head,TAV,TV,0
fp32,93,A,0.1,head,TAV,AV,-2.98297932141301e-05
fp32,93,A,0.1,head,TAV,TAV,4.38196419982992e-05
fp32,93,A,0.1,order,g1,g1,0.000400651095897744
fp32,93,A,0.1,order,g1,g2,-0.00080297105093447
fp32,93,A,0.1,order,g1,g3,0.000395670302415738
fp32,93,A,0.1,order,g2,g1,-0.00080297105093447
fp32,93,A,0.1,order,g2,g2,0.00191801221454916
fp32,93,A,0.1,order,g2,g3,-0.0011250600576596
fp32,93,A,0.1,order,g3,g1,0.000395670302415738
fp32,93,A,0.1,order,g3,g2,-0.0011250600576596
fp32,93,A,0.1,order,g3,g3,0.000789877943908056
fp32,93,V,0.01,head,T,T,0
fp32,93,V,0.01,head,T,A,0
fp32,93,V,0.01,head,T,V,0
fp32,93,V,0.01,head,T,TA,0
fp32,93,V,0.01,head,T,TV,0
fp32,93,V,0.01,head,T,AV,0
fp32,93,V,0.01,head,T,TAV,0
fp32,93,V,0.01,head,A,T,0
fp32,93,V,0.01,head,A,A,0
fp32,93,V,0.01,head,A,V,0
fp32,93,V,0.01,head,A,TA,0
fp32,93,V,0.01,head,A,TV,0
fp32,93,V,0.01,head,A,AV,0
fp32,93,V,0.01,head,A,TAV,0
fp32,93,V,0.01,head,V,T,0
fp32,93,V,0.01,head,V,A,0
fp32,93,V,0.01,head,V,V,3.35445864579817e-06
fp32,93,V,0.01,head,V,TA,0
fp32,93,V,0.01,head,V,TV,-2.66267166479024e-07
fp32,93,V,0.01,head,V,AV,-3.49348580928941e-08
fp32,93,V,0.01,head,V,TAV,1.68644946464239e-08
fp32,93,V,0.01,head,TA,T,0
fp32,93,V,0.01,head,TA,A,0
fp32,93,V,0.01,head,TA,V,0
fp32,93,V,0.01,head,TA,TA,0
fp32,93,V,0.01,head,TA,TV,0
fp32,93,V,0.01,head,TA,AV,0
fp32,93,V,0.01,head,TA,TAV,0
fp32,93,V,0.01,head,TV,T,0
fp32,93,V,0.01,head,TV,A,0
fp32,93,V,0.01,head,TV,V,-2.66267166479024e-07
fp32,93,V,0.01,head,TV,TA,0
fp32,93,V,0.01,head,TV,TV,1.9945151832078e-06
fp32,93,V,0.01,head,TV,AV,-4.44413614537643e-07
fp32,93,V,0.01,head,TV,TAV,-7.34752060406568e-08
fp32,93,V,0.01,head,AV,T,0
fp32,93,V,0.01,head,AV,A,0
fp32,93,V,0.01,head,AV,V,-3.49348580928941e-08
fp32,93,V,0.01,head,AV,TA,0
fp32,93,V,0.01,head,AV,TV,-4.44413614537643e-07
fp32,93,V,0.01,head,AV,AV,2.28745340690195e-06
fp32,93,V,0.01,head,AV,TAV,-1.50546534747954e-07
fp32,93,V,0.01,head,TAV,T,0
fp32,93,V,0.01,head,TAV,A,0
fp32,93,V,0.01,head,TAV,V,1.68644946464239e-08
fp32,93,V,0.01,head,TAV,TA,0
fp32,93,V,0.01,head,TAV,TV,-7.34752060406568e-08
fp32,93,V,0.01,head,TAV,AV,-1.50546534747954e-07
fp32,93,V,0.01,head,TAV,TAV,4.70768661307304e-07
fp32,93,V,0.01,order,g1,g1,3.35445864579817e-06
fp32,93,V,0.01,order,g1,g2,-7.01011931616827e-06
fp32,93,V,0.01,order,g1,g3,3.67252516501652e-06
fp32,93,V,0.01,order,g2,g1,-7.01011931616827e-06
fp32,93,V,0.01,order,g2,g2,1.80157840425148e-05
fp32,93,V,0.01,order,g2,g3,-1.1263415456428e-05
fp32,93,V,0.01,order,g3,g1,3.67252516501652e-06
fp32,93,V,0.01,order,g3,g2,-1.1263415456428e-05
fp32,93,V,0.01,order,g3,g3,8.30254518815385e-06
fp32,93,V,0.05,head,T,T,0
fp32,93,V,0.05,head,T,A,0
fp32,93,V,0.05,head,T,V,0
fp32,93,V,0.05,head,T,TA,0
fp32,93,V,0.05,head,T,TV,0
fp32,93,V,0.05,head,T,AV,0
fp32,93,V,0.05,head,T,TAV,0
fp32,93,V,0.05,head,A,T,0
fp32,93,V,0.05,head,A,A,0
fp32,93,V,0.05,head,A,V,0
fp32,93,V,0.05,head,A,TA,0
fp32,93,V,0.05,head,A,TV,0
fp32,93,V,0.05,head,A,AV,0
fp32,93,V,0.05,head,A,TAV,0
fp32,93,V,0.05,head,V,T,0
fp32,93,V,0.05,head,V,A,0
fp32,93,V,0.05,head,V,V,8.3861490019482e-05
fp32,93,V,0.05,head,V,TA,0
fp32,93,V,0.05,head,V,TV,-6.65519323492235e-06
fp32,93,V,0.05,head,V,AV,-8.66195025666706e-07
fp32,93,V,0.05,head,V,TAV,4.15832625022171e-07
fp32,93,V,0.05,head,TA,T,0
fp32,93,V,0.05,head,TA,A,0
fp32,93,V,0.05,head,TA,V,0
fp32,93,V,0.05,head,TA,TA,0
fp32,93,V,0.05,head,TA,TV,0
fp32,93,V,0.05,head,TA,AV,0
fp32,93,V,0.05,head,TA,TAV,0
fp32,93,V,0.05,head,TV,T,0
fp32,93,V,0.05,head,TV,A,0
fp32,93,V,0.05,head,TV,V,-6.65519323492235e-06
fp32,93,V,0.05,head,TV,TA,0
fp32,93,V,0.05,head,TV,TV,4.98462867613289e-05
fp32,93,V,0.05,head,TV,AV,-1.11032437687152e-05
fp32,93,V,0.05,head,TV,TAV,-1.84597129397082e-06
fp32,93,V,0.05,head,AV,T,0
fp32,93,V,0.05,head,AV,A,0
fp32,93,V,0.05,head,AV,V,-8.66195025666706e-07
fp32,93,V,0.05,head,AV,TA,0
fp32,93,V,0.05,head,AV,TV,-1.11032437687152e-05
fp32,93,V,0.05,head,AV,AV,5.7161927085836e-05
fp32,93,V,0.05,head,AV,TAV,-3.75398255476863e-06
fp32,93,V,0.05,head,TAV,T,0
fp32,93,V,0.05,head,TAV,A,0
fp32,93,V,0.05,head,TAV,V,4.15832625022171e-07
fp32,93,V,0.05,head,TAV,TA,0
fp32,93,V,0.05,head,TAV,TV,-1.84597129397082e-06
fp32,93,V,0.05,head,TAV,AV,-3.75398255476863e-06
fp32,93,V,0.05,head,TAV,TAV,1.17632556542357e-05
fp32,93,V,0.05,order,g1,g1,8.3861490019482e-05
fp32,93,V,0.05,order,g1,g2,-0.000175244368299553
fp32,93,V,0.05,order,g1,g3,9.17987109050932e-05
fp32,93,V,0.05,order,g2,g1,-0.000175244368299553
fp32,93,V,0.05,order,g2,g2,0.000450333239430018
fp32,93,V,0.05,order,g2,g3,-0.000281520490229249
fp32,93,V,0.05,order,g3,g1,9.17987109050932e-05
fp32,93,V,0.05,order,g3,g2,-0.000281520490229249
fp32,93,V,0.05,order,g3,g3,0.000207500821452153
fp32,93,V,0.1,head,T,T,0
fp32,93,V,0.1,head,T,A,0
fp32,93,V,0.1,head,T,V,0
fp32,93,V,0.1,head,T,TA,0
fp32,93,V,0.1,head,T,TV,0
fp32,93,V,0.1,head,T,AV,0
fp32,93,V,0.1,head,T,TAV,0
fp32,93,V,0.1,head,A,T,0
fp32,93,V,0.1,head,A,A,0
fp32,93,V,0.1,head,A,V,0
fp32,93,V,0.1,head,A,TA,0
fp32,93,V,0.1,head,A,TV,0
fp32,93,V,0.1,head,A,AV,0
fp32,93,V,0.1,head,A,TAV,0
fp32,93,V,0.1,head,V,T,0
fp32,93,V,0.1,head,V,A,0
fp32,93,V,0.1,head,V,V,0.000335445969336037
fp32,93,V,0.1,head,V,TA,0
fp32,93,V,0.1,head,V,TV,-2.65991980279749e-05
fp32,93,V,0.1,head,V,AV,-3.40935761490398e-06
fp32,93,V,0.1,head,V,TAV,1.62682246892009e-06
fp32,93,V,0.1,head,TA,T,0
fp32,93,V,0.1,head,TA,A,0
fp32,93,V,0.1,head,TA,V,0
fp32,93,V,0.1,head,TA,TA,0
fp32,93,V,0.1,head,TA,TV,0
fp32,93,V,0.1,head,TA,AV,0
fp32,93,V,0.1,head,TA,TAV,0
fp32,93,V,0.1,head,TV,T,0
fp32,93,V,0.1,head,TV,A,0
fp32,93,V,0.1,head,TV,V,-2.65991980279749e-05
fp32,93,V,0.1,head,TV,TA,0
fp32,93,V,0.1,head,TV,TV,0.000199124504967215
fp32,93,V,0.1,head,TV,AV,-4.43061619104031e-05
fp32,93,V,0.1,head,TV,TAV,-7.41923631684364e-06
fp32,93,V,0.1,head,AV,T,0
fp32,93,V,0.1,head,AV,A,0
fp32,93,V,0.1,head,AV,V,-3.40935761490398e-06
fp32,93,V,0.1,head,AV,TA,0
fp32,93,V,0.1,head,AV,TV,-4.43061619104031e-05
fp32,93,V,0.1,head,AV,AV,0.000228308727340092
fp32,93,V,0.1,head,AV,TAV,-1.49460256228799e-05
fp32,93,V,0.1,head,TAV,T,0
fp32,93,V,0.1,head,TAV,A,0
fp32,93,V,0.1,head,TAV,V,1.62682246892009e-06
fp32,93,V,0.1,head,TAV,TA,0
fp32,93,V,0.1,head,TAV,TV,-7.41923631684364e-06
fp32,93,V,0.1,head,TAV,AV,-1.49460256228799e-05
fp32,93,V,0.1,head,TAV,TAV,4.69643999198475e-05
fp32,93,V,0.1,order,g1,g1,0.000335445969336037
fp32,93,V,0.1,order,g1,g2,-0.000700900494314954
fp32,93,V,0.1,order,g1,g3,0.000367081347447836
fp32,93,V,0.1,order,g2,g1,-0.000700900494314954
fp32,93,V,0.1,order,g2,g2,0.00180063900840217
fp32,93,V,0.1,order,g2,g3,-0.00112535742096478
fp32,93,V,0.1,order,g3,g1,0.000367081347447836
fp32,93,V,0.1,order,g3,g2,-0.00112535742096478
fp32,93,V,0.1,order,g3,g3,0.000829232557845431
fp32,93,AV,0.01,head,T,T,0
fp32,93,AV,0.01,head,T,A,0
fp32,93,AV,0.01,head,T,V,0
fp32,93,AV,0.01,head,T,TA,0
fp32,93,AV,0.01,head,T,TV,0
fp32,93,AV,0.01,head,T,AV,0
fp32,93,AV,0.01,head,T,TAV,0
fp32,93,AV,0.01,head,A,T,0
fp32,93,AV,0.01,head,A,A,4.00651271578587e-06
fp32,93,AV,0.01,head,A,V,5.17854902140811e-09
fp32,93,AV,0.01,head,A,TA,-5.87825822447516e-08
fp32,93,AV,0.01,head,A,TV,3.54944242283064e-08
fp32,93,AV,0.01,head,A,AV,6.44171210328465e-08
fp32,93,AV,0.01,head,A,TAV,-9.51564916319948e-08
fp32,93,AV,0.01,head,V,T,0
fp32,93,AV,0.01,head,V,A,5.17854902140811e-09
fp32,93,AV,0.01,head,V,V,3.35445864579817e-06
fp32,93,AV,0.01,head,V,TA,5.55527903455706e-08
fp32,93,AV,0.01,head,V,TV,-2.66267166479024e-07
fp32,93,AV,0.01,head,V,AV,-2.3454517891859e-08
fp32,93,AV,0.01,head,V,TAV,3.54264591065636e-08
fp32,93,AV,0.01,head,TA,T,0
fp32,93,AV,0.01,head,TA,A,-5.87825822447516e-08
fp32,93,AV,0.01,head,TA,V,5.55527903455706e-08
fp32,93,AV,0.01,head,TA,TA,1.28221881027923e-06
fp32,93,AV,0.01,head,TA,TV,2.22551551646491e-08
fp32,93,AV,0.01,head,TA,AV,-1.69691742090685e-07
fp32,93,AV,0.01,head,TA,TAV,6.06740241453397e-08
fp32,93,AV,0.01,head,TV,T,0
fp32,93,AV,0.01,head,TV,A,3.54944242283064e-08
fp32,93,AV,0.01,head,TV,V,-2.66267166479024e-07
fp32,93,AV,0.01,head,TV,TA,2.22551551646491e-08
fp32,93,AV,0.01,head,TV,TV,1.9945151832078e-06
fp32,93,AV,0.01,head,TV,AV,-4.45319178439803e-07
fp32,93,AV,0.01,head,TV,TAV,-8.30457742290775e-08
fp32,93,AV,0.01,head,AV,T,0
fp32,93,AV,0.01,head,AV,A,6.44171210328465e-08
fp32,93,AV,0.01,head,AV,V,-2.3454517891859e-08
fp32,93,AV,0.01,head,AV,TA,-1.69691742090685e-07
fp32,93,AV,0.01,head,AV,TV,-4.45319178439803e-07
fp32,93,AV,0.01,head,AV,AV,4.47766541077459e-06
fp32,93,AV,0.01,head,AV,TAV,-4.55660694199626e-07
fp32,93,AV,0.01,head,TAV,T,0
fp32,93,AV,0.01,head,TAV,A,-9.51564916319948e-08
fp32,93,AV,0.01,head,TAV,V,3.54264591065636e-08
fp32,93,AV,0.01,head,TAV,TA,6.06740241453397e-08
fp32,93,AV,0.01,head,TAV,TV,-8.30457742290775e-08
fp32,93,AV,0.01,head,TAV,AV,-4.55660694199626e-07
fp32,93,AV,0.01,head,TAV,TAV,9.12796775397554e-07
fp32,93,AV,0.01,order,g1,g1,7.37132845962686e-06
fp32,93,AV,0.01,order,g1,g2,-1.49356968502626e-05
fp32,93,AV,0.01,order,g1,g3,7.50463835811034e-06
fp32,93,AV,0.01,order,g2,g1,-1.49356968502626e-05
fp32,93,AV,0.01,order,g2,g2,3.6826361436073e-05
fp32,93,AV,0.01,order,g2,g3,-2.22492369650429e-05
fp32,93,AV,0.01,order,g3,g1,7.50463835811034e-06
fp32,93,AV,0.01,order,g3,g2,-2.22492369650429e-05
fp32,93,AV,0.01,order,g3,g3,1.6075697794088e-05
fp32,93,AV,0.05,head,T,T,0
fp32,93,AV,0.05,head,T,A,0
fp32,93,AV,0.05,head,T,V,0
fp32,93,AV,0.05,head,T,TA,0
fp32,93,AV,0.05,head,T,TV,0
fp32,93,AV,0.05,head,T,AV,0
fp32,93,AV,0.05,head,T,TAV,0
fp32,93,AV,0.05,head,A,T,0
fp32,93,AV,0.05,head,A,A,0.000100162763110608
fp32,93,AV,0.05,head,A,V,1.29469406479581e-07
fp32,93,AV,0.05,head,A,TA,-1.45431052746055e-06
fp32,93,AV,0.05,head,A,TV,8.82362454408637e-07
fp32,93,AV,0.05,head,A,AV,1.60315673392961e-06
fp32,93,AV,0.05,head,A,TAV,-2.37187600238852e-06
fp32,93,AV,0.05,head,V,T,0
fp32,93,AV,0.05,head,V,A,1.29469406479581e-07
fp32,93,AV,0.05,head,V,V,8.3861490019482e-05
fp32,93,AV,0.05,head,V,TA,1.39269613845479e-06
fp32,93,AV,0.05,head,V,TV,-6.65519323492235e-06
fp32,93,AV,0.05,head,V,AV,-5.79059699564746e-07
fp32,93,AV,0.05,head,V,TAV,8.84855354422173e-07
fp32,93,AV,0.05,head,TA,T,0
fp32,93,AV,0.05,head,TA,A,-1.45431052746055e-06
fp32,93,AV,0.05,head,TA,V,1.39269613845479e-06
fp32,93,AV,0.05,head,TA,TA,3.20361600875323e-05
fp32,93,AV,0.05,head,TA,TV,5.61707330723826e-07
fp32,93,AV,0.05,head,TA,AV,-4.22952944793927e-06
fp32,93,AV,0.05,head,TA,TAV,1.50852168899188e-06
fp32,93,AV,0.05,head,TV,T,0
fp32,93,AV,0.05,head,TV,A,8.82362454408637e-07
fp32,93,AV,0.05,head,TV,V,-6.65519323492235e-06
fp32,93,AV,0.05,head,TV,TA,5.61707330723826e-07
fp32,93,AV,0.05,head,TV,TV,4.98462867613289e-05
fp32,93,AV,0.05,head,TV,AV,-1.11204642573448e-05
fp32,93,AV,0.05,head,TV,TAV,-2.08712266646922e-06
fp32,93,AV,0.05,head,AV,T,0
fp32,93,AV,0.05,head,AV,A,1.60315673392961e-06
fp32,93,AV,0.05,head,AV,V,-5.79059699564746e-07
fp32,93,AV,0.05,head,AV,TA,-4.22952944793927e-06
fp32,93,AV,0.05,head,AV,TV,-1.11204642573448e-05
fp32,93,AV,0.05,head,AV,AV,0.000111901722521316
fp32,93,AV,0.05,head,AV,TAV,-1.13897283144481e-05
fp32,93,AV,0.05,head,TAV,T,0
fp32,93,AV,0.05,head,TAV,A,-2.37187600238852e-06
fp32,93,AV,0.05,head,TAV,V,8.84855354422173e-07
fp32,93,AV,0.05,head,TAV,TA,1.50852168899188e-06
fp32,93,AV,0.05,head,TAV,TV,-2.08712266646922e-06
fp32,93,AV,0.05,head,TAV,AV,-1.13897283144481e-05
fp32,93,AV,0.05,head,TAV,TAV,2.28194347533131e-05
fp32,93,AV,0.05,order,g1,g1,0.000184283191943049
fp32,93,AV,0.05,order,g1,g2,-0.000373376732021253
fp32,93,AV,0.05,order,g1,g3,0.000187606519430238
fp32,93,AV,0.05,order,g2,g1,-0.000373376732021253
fp32,93,AV,0.05,order,g2,g2,0.000920581756933872
fp32,93,AV,0.05,order,g2,g3,-0.000556199312908612
fp32,93,AV,0.05,order,g3,g1,0.000187606519430238
fp32,93,AV,0.05,order,g3,g2,-0.000556199312908612
fp32,93,AV,0.05,order,g3,g3,0.000401893536875646
fp32,93,AV,0.1,head,T,T,0
fp32,93,AV,0.1,head,T,A,0
fp32,93,AV,0.1,head,T,V,0
fp32,93,AV,0.1,head,T,TA,0
fp32,93,AV,0.1,head,T,TV,0
fp32,93,AV,0.1,head,T,AV,0
fp32,93,AV,0.1,head,T,TAV,0
fp32,93,AV,0.1,head,A,T,0
fp32,93,AV,0.1,head,A,A,0.000400651095897744
fp32,93,AV,0.1,head,A,V,5.17871180342363e-07
fp32,93,AV,0.1,head,A,TA,-5.70129318243873e-06
fp32,93,AV,0.1,head,A,TV,3.50574842338189e-06
fp32,93,AV,0.1,head,A,AV,6.40890794447346e-06
fp32,93,AV,0.1,head,A,TAV,-9.45327720269072e-06
fp32,93,AV,0.1,head,V,T,0
fp32,93,AV,0.1,head,V,A,5.17871180342363e-07
fp32,93,AV,0.1,head,V,V,0.000335445969336037
fp32,93,AV,0.1,head,V,TA,5.58723923894246e-06
fp32,93,AV,0.1,head,V,TV,-2.65991980279749e-05
fp32,93,AV,0.1,head,V,AV,-2.26352059155958e-06
fp32,93,AV,0.1,head,V,TAV,3.52500131498734e-06
fp32,93,AV,0.1,head,TA,T,0
fp32,93,AV,0.1,head,TA,A,-5.70129318243873e-06
fp32,93,AV,0.1,head,TA,V,5.58723923894246e-06
fp32,93,AV,0.1,head,TA,TA,0.000127974389380392
fp32,93,AV,0.1,head,TA,TV,2.27245476287141e-06
fp32,93,AV,0.1,head,TA,AV,-1.68239784858275e-05
fp32,93,AV,0.1,head,TA,TAV,5.9825968424722e-06
fp32,93,AV,0.1,head,TV,T,0
fp32,93,AV,0.1,head,TV,A,3.50574842338189e-06
fp32,93,AV,0.1,head,TV,V,-2.65991980279749e-05
fp32,93,AV,0.1,head,TV,TA,2.27245476287141e-06
fp32,93,AV,0.1,head,TV,TV,0.000199124504967215
fp32,93,AV,0.1,head,TV,AV,-4.43481527851312e-05
fp32,93,AV,0.1,head,TV,TAV,-8.39292590135501e-06
fp32,93,AV,0.1,head,AV,T,0
fp32,93,AV,0.1,head,AV,A,6.40890794447346e-06
fp32,93,AV,0.1,head,AV,V,-2.26352059155958e-06
fp32,93,AV,0.1,head,AV,TA,-1.68239784858275e-05
fp32,93,AV,0.1,head,AV,TV,-4.43481527851312e-05
fp32,93,AV,0.1,head,AV,AV,0.000446908921612601
fp32,93,AV,0.1,head,AV,TAV,-4.54863371765546e-05
fp32,93,AV,0.1,head,TAV,T,0
fp32,93,AV,0.1,head,TAV,A,-9.45327720269072e-06
fp32,93,AV,0.1,head,TAV,V,3.52500131498734e-06
fp32,93,AV,0.1,head,TAV,TA,5.9825968424722e-06
fp32,93,AV,0.1,head,TAV,TV,-8.39292590135501e-06
fp32,93,AV,0.1,head,TAV,AV,-4.54863371765546e-05
fp32,93,AV,0.1,head,TAV,TAV,9.11602018578668e-05
fp32,93,AV,0.1,order,g1,g1,0.000737132807594466
fp32,93,AV,0.1,order,g1,g2,-0.00149332773138411
fp32,93,AV,0.1,order,g1,g3,0.000750266647901938
fp32,93,AV,0.1,order,g2,g1,-0.00149332773138411
fp32,93,AV,0.1,order,g2,g2,0.0036809881581026
fp32,93,AV,0.1,order,g2,g3,-0.00222370054117852
fp32,93,AV,0.1,order,g3,g1,0.000750266647901938
fp32,93,AV,0.1,order,g3,g2,-0.00222370054117852
fp32,93,AV,0.1,order,g3,g3,0.00160656248548219
fp32,93,TAV,0.01,head,T,T,2.43191630718171e-06
fp32,93,TAV,0.01,head,T,A,-1.70253480616852e-08
fp32,93,TAV,0.01,head,T,V,4.90924745566134e-09
fp32,93,TAV,0.01,head,T,TA,-2.32802929554718e-07
fp32,93,TAV,0.01,head,T,TV,-2.44905977061473e-07
fp32,93,TAV,0.01,head,T,AV,2.75383779976693e-08
fp32,93,TAV,0.01,head,T,TAV,3.43743921162967e-08
fp32,93,TAV,0.01,head,A,T,-1.70253480616852e-08
fp32,93,TAV,0.01,head,A,A,4.00651271578587e-06
fp32,93,TAV,0.01,head,A,V,5.17854902140811e-09
fp32,93,TAV,0.01,head,A,TA,-6.99137662745581e-08
fp32,93,TAV,0.01,head,A,TV,5.06864831133959e-08
fp32,93,TAV,0.01,head,A,AV,6.44171210328465e-08
fp32,93,TAV,0.01,head,A,TAV,-9.66153165053189e-08
fp32,93,TAV,0.01,head,V,T,4.90924745566134e-09
fp32,93,TAV,0.01,head,V,A,5.17854902140811e-09
fp32,93,TAV,0.01,head,V,V,3.35445864579817e-06
fp32,93,TAV,0.01,head,V,TA,6.80253837316047e-08
fp32,93,TAV,0.01,head,V,TV,-2.80297566259417e-07
fp32,93,TAV,0.01,head,V,AV,-2.3454517891859e-08
fp32,93,TAV,0.01,head,V,TAV,4.62644157080946e-08
fp32,93,TAV,0.01,head,TA,T,-2.32802929554718e-07
fp32,93,TAV,0.01,head,TA,A,-6.99137662745581e-08
fp32,93,TAV,0.01,head,TA,V,6.80253837316047e-08
fp32,93,TAV,0.01,head,TA,TA,2.29580599476666e-06
fp32,93,TAV,0.01,head,TA,TV,-1.63276568783114e-08
fp32,93,TAV,0.01,head,TA,AV,-1.55600182967372e-07
fp32,93,TAV,0.01,head,TA,TAV,-9.92249246869308e-09
fp32,93,TAV,0.01,head,TV,T,-2.44905977061473e-07
fp32,93,TAV,0.01,head,TV,A,5.06864831133959e-08
fp32,93,TAV,0.01,head,TV,V,-2.80297566259417e-07
fp32,93,TAV,0.01,head,TV,TA,-1.63276568783114e-08
fp32,93,TAV,0.01,head,TV,TV,3.26670470439264e-06
fp32,93,TAV,0.01,head,TV,AV,-4.48360257672428e-07
fp32,93,TAV,0.01,head,TV,TAV,-1.79578424845204e-07
fp32,93,TAV,0.01,head,AV,T,2.75383779976693e-08
fp32,93,TAV,0.01,head,AV,A,6.44171210328465e-08
fp32,93,TAV,0.01,head,AV,V,-2.3454517891859e-08
fp32,93,TAV,0.01,head,AV,TA,-1.55600182967372e-07
fp32,93,TAV,0.01,head,AV,TV,-4.48360257672428e-07
fp32,93,TAV,0.01,head,AV,AV,4.47766541077459e-06
fp32,93,TAV,0.01,head,AV,TAV,-4.49261646596498e-07
fp32,93,TAV,0.01,head,TAV,T,3.43743921162967e-08
fp32,93,TAV,0.01,head,TAV,A,-9.66153165053189e-08
fp32,93,TAV,0.01,head,TAV,V,4.62644157080946e-08
fp32,93,TAV,0.01,head,TAV,TA,-9.92249246869308e-09
fp32,93,TAV,0.01,head,TAV,TV,-1.79578424845204e-07
fp32,93,TAV,0.01,head,TAV,AV,-4.49261646596498e-07
fp32,93,TAV,0.01,head,TAV,TAV,1.19061528157866e-06
fp32,93,TAV,0.01,order,g1,g1,9.77901256559652e-06
fp32,93,TAV,0.01,order,g1,g2,-2.01987325223595e-05
fp32,93,TAV,0.01,order,g1,g3,1.04037434480821e-05
fp32,93,TAV,0.01,order,g2,g1,-2.01987325223595e-05
fp32,93,TAV,0.01,order,g2,g2,5.04784797419498e-05
fp32,93,TAV,0.01,order,g2,g3,-3.08865567661388e-05
fp32,93,TAV,0.01,order,g3,g1,1.04037434480821e-05
fp32,93,TAV,0.01,order,g3,g2,-3.08865567661388e-05
fp32,93,TAV,0.01,order,g3,g3,2.22962146548648e-05
fp32,93,TAV,0.05,head,T,T,6.07978805282076e-05
fp32,93,TAV,0.05,head,T,A,-4.25588546336646e-07
fp32,93,TAV,0.05,head,T,V,1.2273500974381e-07
fp32,93,TAV,0.05,head,T,TA,-5.82156415199703e-06
fp32,93,TAV,0.05,head,T,TV,-6.11971365740495e-06
fp32,93,TAV,0.05,head,T,AV,6.77047599336407e-07
fp32,93,TAV,0.05,head,T,TAV,8.63059299132405e-07
fp32,93,TAV,0.05,head,A,T,-4.25588546336646e-07
fp32,93,TAV,0.05,head,A,A,0.000100162763110608
fp32,93,TAV,0.05,head,A,V,1.29469406479581e-07
fp32,93,TAV,0.05,head,A,TA,-1.72347242547253e-06
fp32,93,TAV,0.05,head,A,TV,1.2603366777286e-06
fp32,93,TAV,0.05,head,A,AV,1.60315673392961e-06
fp32,93,TAV,0.05,head,A,TAV,-2.40155513127834e-06
fp32,93,TAV,0.05,head,V,T,1.2273500974381e-07
fp32,93,TAV,0.05,head,V,A,1.29469406479581e-07
fp32,93,TAV,0.05,head,V,V,8.3861490019482e-05
fp32,93,TAV,0.05,head,V,TA,1.69532787112625e-06
fp32,93,TAV,0.05,head,V,TV,-6.99895010959993e-06
fp32,93,TAV,0.05,head,V,AV,-5.79059699564746e-07
fp32,93,TAV,0.05,head,V,TAV,1.15548741965773e-06
fp32,93,TAV,0.05,head,TA,T,-5.82156415199703e-06
fp32,93,TAV,0.05,head,TA,A,-1.72347242547253e-06
fp32,93,TAV,0.05,head,TA,V,1.69532787112625e-06
fp32,93,TAV,0.05,head,TA,TA,5.73829772066483e-05
fp32,93,TAV,0.05,head,TA,TV,-3.95717549514697e-07
fp32,93,TAV,0.05,head,TA,AV,-3.87289742708335e-06
fp32,93,TAV,0.05,head,TA,TAV,-2.5821966631327e-07
fp32,93,TAV,0.05,head,TV,T,-6.11971365740495e-06
fp32,93,TAV,0.05,head,TV,A,1.2603366777286e-06
fp32,93,TAV,0.05,head,TV,V,-6.99895010959993e-06
fp32,93,TAV,0.05,head,TV,TA,-3.95717549514697e-07
fp32,93,TAV,0.05,head,TV,TV,8.16474612934484e-05
fp32,93,TAV,0.05,head,TV,AV,-1.12135709846748e-05
fp32,93,TAV,0.05,head,TV,TAV,-4.50127551313435e-06
fp32,93,TAV,0.05,head,AV,T,6.77047599336407e-07
fp32,93,TAV,0.05,head,AV,A,1.60315673392961e-06
fp32,93,TAV,0.05,head,AV,V,-5.79059699564746e-07
fp32,93,TAV,0.05,head,AV,TA,-3.87289742708335e-06
fp32,93,TAV,0.05,head,AV,TV,-1.12135709846748e-05
fp32,93,TAV,0.05,head,AV,AV,0.000111901722521316
fp32,93,TAV,0.05,head,AV,TAV,-1.12452025475114e-05
fp32,93,TAV,0.05,head,TAV,T,8.63059299132405e-07
fp32,93,TAV,0.05,head,TAV,A,-2.40155513127834e-06
fp32,93,TAV,0.05,head,TAV,V,1.15548741965773e-06
fp32,93,TAV,0.05,head,TAV,TA,-2.5821966631327e-07
fp32,93,TAV,0.05,head,TAV,TV,-4.50127551313435e-06
fp32,93,TAV,0.05,head,TAV,AV,-1.12452025475114e-05
fp32,93,TAV,0.05,head,TAV,TAV,2.97679351294664e-05
fp32,93,TAV,0.05,order,g1,g1,0.000244475365398071
fp32,93,TAV,0.05,order,g1,g2,-0.000504957621958061
fp32,93,TAV,0.05,order,g1,g3,0.000260099248147501
fp32,93,TAV,0.05,order,g2,g1,-0.000504957621958061
fp32,93,TAV,0.05,order,g2,g2,0.00126189681533882
fp32,93,TAV,0.05,order,g2,g3,-0.000772177874282747
fp32,93,TAV,0.05,order,g3,g1,0.000260099248147501
fp32,93,TAV,0.05,order,g3,g2,-0.000772177874282747
fp32,93,TAV,0.05,order,g3,g3,0.000557468250579183
fp32,93,TAV,0.1,head,T,T,0.00024319154246144
fp32,93,TAV,0.1,head,T,A,-1.70236800764399e-06
fp32,93,TAV,0.1,head,T,V,4.90919766666412e-07
fp32,93,TAV,0.1,head,T,TA,-2.32816240274611e-05
fp32,93,TAV,0.1,head,T,TV,-2.44483635866476e-05
fp32,93,TAV,0.1,head,T,AV,2.65178715530872e-06
fp32,93,TAV,0.1,head,T,TAV,3.47987842717709e-06
fp32,93,TAV,0.1,head,A,T,-1.70236800764399e-06
fp32,93,TAV,0.1,head,A,A,0.000400651095897744
fp32,93,TAV,0.1,head,A,V,5.17871180342363e-07
fp32,93,TAV,0.1,head,A,TA,-6.73487196972027e-06
fp32,93,TAV,0.1,head,A,TV,5.00855247300974e-06
fp32,93,TAV,0.1,head,A,AV,6.40890794447346e-06
fp32,93,TAV,0.1,head,A,TAV,-9.54041118879876e-06
fp32,93,TAV,0.1,head,V,T,4.90919766666412e-07
fp32,93,TAV,0.1,head,V,A,5.17871180342363e-07
fp32,93,TAV,0.1,head,V,V,0.000335445969336037
fp32,93,TAV,0.1,head,V,TA,6.75066895060136e-06
fp32,93,TAV,0.1,head,V,TV,-2.79461962136729e-05
fp32,93,TAV,0.1,head,V,AV,-2.26352059155958e-06
fp32,93,TAV,0.1,head,V,TAV,4.60544679322278e-06
fp32,93,TAV,0.1,head,TA,T,-2.32816240274611e-05
fp32,93,TAV,0.1,head,TA,A,-6.73487196972027e-06
fp32,93,TAV,0.1,head,TA,V,6.75066895060136e-06
fp32,93,TAV,0.1,head,TA,TA,0.000229349725662397
fp32,93,TAV,0.1,head,TA,TV,-1.50495916081302e-06
fp32,93,TAV,0.1,head,TA,AV,-1.53782394030726e-05
fp32,93,TAV,0.1,head,TA,TAV,-1.07285649262847e-06
fp32,93,TAV,0.1,head,TV,T,-2.44483635866476e-05
fp32,93,TAV,0.1,head,TV,A,5.00855247300974e-06
fp32,93,TAV,0.1,head,TV,V,-2.79461962136729e-05
fp32,93,TAV,0.1,head,TV,TA,-1.50495916081302e-06
fp32,93,TAV,0.1,head,TV,TV,0.00032631934058505
fp32,93,TAV,0.1,head,TV,AV,-4.48108400502858e-05
fp32,93,TAV,0.1,head,TV,TAV,-1.80556695260049e-05
fp32,93,TAV,0.1,head,AV,T,2.65178715530872e-06
fp32,93,TAV,0.1,head,AV,A,6.40890794447346e-06
fp32,93,TAV,0.1,head,AV,V,-2.26352059155958e-06
fp32,93,TAV,0.1,head,AV,TA,-1.53782394030726e-05
fp32,93,TAV,0.1,head,AV,TV,-4.48108400502858e-05
fp32,93,TAV,0.1,head,AV,AV,0.000446908921612601
fp32,93,TAV,0.1,head,AV,TAV,-4.49872351539242e-05
fp32,93,TAV,0.1,head,TAV,T,3.47987842717709e-06
fp32,93,TAV,0.1,head,TAV,A,-9.54041118879876e-06
fp32,93,TAV,0.1,head,TAV,V,4.60544679322278e-06
fp32,93,TAV,0.1,head,TAV,TA,-1.07285649262847e-06
fp32,93,TAV,0.1,head,TAV,TV,-1.80556695260049e-05
fp32,93,TAV,0.1,head,TAV,AV,-4.49872351539242e-05
fp32,93,TAV,0.1,head,TAV,TAV,0.000118992112783589
fp32,93,TAV,0.1,order,g1,g1,0.00097790145357395
fp32,93,TAV,0.1,order,g1,g2,-0.00201965756701357
fp32,93,TAV,0.1,order,g1,g3,0.00104030102747122
fp32,93,TAV,0.1,order,g2,g1,-0.00201965756701357
fp32,93,TAV,0.1,order,g2,g2,0.00504621436439018
fp32,93,TAV,0.1,order,g2,g3,-0.00308776238661237
fp32,93,TAV,0.1,order,g3,g1,0.00104030102747122
fp32,93,TAV,0.1,order,g3,g2,-0.00308776238661237
fp32,93,TAV,0.1,order,g3,g3,0.0022291141471289
fp32,99,T,0.01,head,T,T,2.34887357098848e-06
fp32,99,T,0.01,head,T,A,0
fp32,99,T,0.01,head,T,V,0
fp32,99,T,0.01,head,T,TA,-6.92015536234602e-08
fp32,99,T,0.01,head,T,TV,-1.42089179555459e-07
fp32,99,T,0.01,head,T,AV,0
fp32,99,T,0.01,head,T,TAV,3.65867560076628e-08
fp32,99,T,0.01,head,A,T,0
fp32,99,T,0.01,head,A,A,0
fp32,99,T,0.01,head,A,V,0
fp32,99,T,0.01,head,A,TA,0
fp32,99,T,0.01,head,A,TV,0
fp32,99,T,0.01,head,A,AV,0
fp32,99,T,0.01,head,A,TAV,0
fp32,99,T,0.01,head,V,T,0
fp32,99,T,0.01,head,V,A,0
fp32,99,T,0.01,head,V,V,0
fp32,99,T,0.01,head,V,TA,0
fp32,99,T,0.01,head,V,TV,0
fp32,99,T,0.01,head,V,AV,0
fp32,99,T,0.01,head,V,TAV,0
fp32,99,T,0.01,head,TA,T,-6.92015536234602e-08
fp32,99,T,0.01,head,TA,A,0
fp32,99,T,0.01,head,TA,V,0
fp32,99,T,0.01,head,TA,TA,9.53377144342834e-07
fp32,99,T,0.01,head,TA,TV,9.55401232588767e-09
fp32,99,T,0.01,head,TA,AV,0
fp32,99,T,0.01,head,TA,TAV,-4.93169375612369e-08
fp32,99,T,0.01,head,TV,T,-1.42089179555459e-07
fp32,99,T,0.01,head,TV,A,0
fp32,99,T,0.01,head,TV,V,0
fp32,99,T,0.01,head,TV,TA,9.55401232588767e-09
fp32,99,T,0.01,head,TV,TV,1.1353732991065e-06
fp32,99,T,0.01,head,TV,AV,0
fp32,99,T,0.01,head,TV,TAV,-6.99152824940443e-08
fp32,99,T,0.01,head,AV,T,0
fp32,99,T,0.01,head,AV,A,0
fp32,99,T,0.01,head,AV,V,0
fp32,99,T,0.01,head,AV,TA,0
fp32,99,T,0.01,head,AV,TV,0
fp32,99,T,0.01,head,AV,AV,0
fp32,99,T,0.01,head,AV,TAV,0
fp32,99,T,0.01,head,TAV,T,3.65867560076628e-08
fp32,99,T,0.01,head,TAV,A,0
fp32,99,T,0.01,head,TAV,V,0
fp32,99,T,0.01,head,TAV,TA,-4.93169375612369e-08
fp32,99,T,0.01,head,TAV,TV,-6.99152824940443e-08
fp32,99,T,0.01,head,TAV,AV,0
fp32,99,T,0.01,head,TAV,TAV,1.94358030652764e-07
fp32,99,T,0.01,order,g1,g1,2.34887357098848e-06
fp32,99,T,0.01,order,g1,g2,-4.90903787515588e-06
fp32,99,T,0.01,order,g1,g3,2.59675106017506e-06
fp32,99,T,0.01,order,g2,g1,-4.90903787515588e-06
fp32,99,T,0.01,order,g2,g2,1.23485156847707e-05
fp32,99,T,0.01,order,g2,g3,-7.63188354168544e-06
fp32,99,T,0.01,order,g3,g1,2.59675106017506e-06
fp32,99,T,0.01,order,g3,g2,-7.63188354168544e-06
fp32,99,T,0.01,order,g3,g3,5.38530948822608e-06
fp32,99,T,0.05,head,T,T,5.87218882121869e-05
fp32,99,T,0.05,head,T,A,0
fp32,99,T,0.05,head,T,V,0
fp32,99,T,0.05,head,T,TA,-1.7291890135826e-06
fp32,99,T,0.05,head,T,TV,-3.55234434257618e-06
fp32,99,T,0.05,head,T,AV,0
fp32,99,T,0.05,head,T,TAV,9.1374959875815e-07
fp32,99,T,0.05,head,A,T,0
fp32,99,T,0.05,head,A,A,0
fp32,99,T,0.05,head,A,V,0
fp32,99,T,0.05,head,A,TA,0
fp32,99,T,0.05,head,A,TV,0
fp32,99,T,0.05,head,A,AV,0
fp32,99,T,0.05,head,A,TAV,0
fp32,99,T,0.05,head,V,T,0
fp32,99,T,0.05,head,V,A,0
fp32,99,T,0.05,head,V,V,0
fp32,99,T,0.05,head,V,TA,0
fp32,99,T,0.05,head,V,TV,0
fp32,99,T,0.05,head,V,AV,0
fp32,99,T,0.05,head,V,TAV,0
fp32,99,T,0.05,head,TA,T,-1.7291890135826e-06
fp32,99,T,0.05,head,TA,A,0
fp32,99,T,0.05,head,TA,V,0
fp32,99,T,0.05,head,TA,TA,2.38346926648604e-05
fp32,99,T,0.05,head,TA,TV,2.39085433522047e-07
fp32,99,T,0.05,head,TA,AV,0
fp32,99,T,0.05,head,TA,TAV,-1.23329566610751e-06
fp32,99,T,0.05,head,TV,T,-3.55234434257618e-06
fp32,99,T,0.05,head,TV,A,0
fp32,99,T,0.05,head,TV,V,0
fp32,99,T,0.05,head,TV,TA,2.39085433522047e-07
fp32,99,T,0.05,head,TV,TV,2.8377728393924e-05
fp32,99,T,0.05,head,TV,AV,0
fp32,99,T,0.05,head,TV,TAV,-1.7486608916352e-06
fp32,99,T,0.05,head,AV,T,0
fp32,99,T,0.05,head,AV,A,0
fp32,99,T,0.05,head,AV,V,0
fp32,99,T,0.05,head,AV,TA,0
fp32,99,T,0.05,head,AV,TV,0
fp32,99,T,0.05,head,AV,AV,0
fp32,99,T,0.05,head,AV,TAV,0
fp32,99,T,0.05,head,TAV,T,9.1374959875815e-07
fp32,99,T,0.05,head,TAV,A,0
fp32,99,T,0.05,head,TAV,V,0
fp32,99,T,0.05,head,TAV,TA,-1.23329566610751e-06
fp32,99,T,0.05,head,TAV,TV,-1.7486608916352e-06
fp32,99,T,0.05,head,TAV,AV,0
fp32,99,T,0.05,head,TAV,TAV,4.859755361767e-06
fp32,99,T,0.05,order,g1,g1,5.87218882121869e-05
fp32,99,T,0.05,order,g1,g2,-0.000122725309780533
fp32,99,T,0.05,order,g1,g3,6.49171711671038e-05
fp32,99,T,0.05,order,g2,g1,-0.000122725309780533
fp32,99,T,0.05,order,g2,g2,0.000308704278199211
fp32,99,T,0.05,order,g2,g3,-0.000190788424173938
fp32,99,T,0.05,order,g3,g1,6.49171711671038e-05
fp32,99,T,0.05,order,g3,g2,-0.000190788424173938
fp32,99,T,0.05,order,g3,g3,0.000134626714525102
fp32,99,T,0.1,head,T,T,0.000234887487470078
fp32,99,T,0.1,head,T,A,0
fp32,99,T,0.1,head,T,V,0
fp32,99,T,0.1,head,T,TA,-6.90469032001937e-06
fp32,99,T,0.1,head,T,TV,-1.420356981421e-05
fp32,99,T,0.1,head,T,AV,0
fp32,99,T,0.1,head,T,TAV,3.65553164917062e-06
fp32,99,T,0.1,head,A,T,0
fp32,99,T,0.1,head,A,A,0
fp32,99,T,0.1,head,A,V,0
fp32,99,T,0.1,head,A,TA,0
fp32,99,T,0.1,head,A,TV,0
fp32,99,T,0.1,head,A,AV,0
fp32,99,T,0.1,head,A,TAV,0
fp32,99,T,0.1,head,V,T,0
fp32,99,T,0.1,head,V,A,0
fp32,99,T,0.1,head,V,V,0
fp32,99,T,0.1,head,V,TA,0
fp32,99,T,0.1,head,V,TV,0
fp32,99,T,0.1,head,V,AV,0
fp32,99,T,0.1,head,V,TAV,0
fp32,99,T,0.1,head,TA,T,-6.90469032001937e-06
fp32,99,T,0.1,head,TA,A,0
fp32,99,T,0.1,head,TA,V,0
fp32,99,T,0.1,head,TA,TA,9.53282712836607e-05
fp32,99,T,0.1,head,TA,TV,9.61955813323281e-07
fp32,99,T,0.1,head,TA,AV,0
fp32,99,T,0.1,head,TA,TAV,-4.92855268294482e-06
fp32,99,T,0.1,head,TV,T,-1.420356981421e-05
fp32,99,T,0.1,head,TV,A,0
fp32,99,T,0.1,head,TV,V,0
fp32,99,T,0.1,head,TV,TA,9.61955813323281e-07
fp32,99,T,0.1,head,TV,TV,0.000113442451058366
fp32,99,T,0.1,head,TV,AV,0
fp32,99,T,0.1,head,TV,TAV,-6.99020242501997e-06
fp32,99,T,0.1,head,AV,T,0
fp32,99,T,0.1,head,AV,A,0
fp32,99,T,0.1,head,AV,V,0
fp32,99,T,0.1,head,AV,TA,0
fp32,99,T,0.1,head,AV,TV,0
fp32,99,T,0.1,head,AV,AV,0
fp32,99,T,0.1,head,AV,TAV,0
fp32,99,T,0.1,head,TAV,T,3.65553164917062e-06
fp32,99,T,0.1,head,TAV,A,0
fp32,99,T,0.1,head,TAV,V,0
fp32,99,T,0.1,head,TAV,TA,-4.92855268294482e-06
fp32,99,T,0.1,head,TAV,TV,-6.99020242501997e-06
fp32,99,T,0.1,head,TAV,AV,0
fp32,99,T,0.1,head,TAV,TAV,1.94374168770086e-05
fp32,99,T,0.1,order,g1,g1,0.000234887487470078
fp32,99,T,0.1,order,g1,g2,-0.000490883235074384
fp32,99,T,0.1,order,g1,g3,0.000259651279253478
fp32,99,T,0.1,order,g2,g1,-0.000490883235074384
fp32,99,T,0.1,order,g2,g2,0.0012346776243859
fp32,99,T,0.1,order,g2,g3,-0.000763024207717822
fp32,99,T,0.1,order,g3,g1,0.000259651279253478
fp32,99,T,0.1,order,g3,g2,-0.000763024207717822
fp32,99,T,0.1,order,g3,g3,0.000538384632098489
fp32,99,A,0.01,head,T,T,0
fp32,99,A,0.01,head,T,A,0
fp32,99,A,0.01,head,T,V,0
fp32,99,A,0.01,head,T,TA,0
fp32,99,A,0.01,head,T,TV,0
fp32,99,A,0.01,head,T,AV,0
fp32,99,A,0.01,head,T,TAV,0
fp32,99,A,0.01,head,A,T,0
fp32,99,A,0.01,head,A,A,4.24182560339614e-06
fp32,99,A,0.01,head,A,V,0
fp32,99,A,0.01,head,A,TA,-2.42004433993963e-07
fp32,99,A,0.01,head,A,TV,0
fp32,99,A,0.01,head,A,AV,-2.96193597464911e-07
fp32,99,A,0.01,head,A,TAV,-5.82458694845789e-08
fp32,99,A,0.01,head,V,T,0
fp32,99,A,0.01,head,V,A,0
fp32,99,A,0.01,head,V,V,0
fp32,99,A,0.01,head,V,TA,0
fp32,99,A,0.01,head,V,TV,0
fp32,99,A,0.01,head,V,AV,0
fp32,99,A,0.01,head,V,TAV,0
fp32,99,A,0.01,head,TA,T,0
fp32,99,A,0.01,head,TA,A,-2.42004433993963e-07
fp32,99,A,0.01,head,TA,V,0
fp32,99,A,0.01,head,TA,TA,1.46028091246042e-06
fp32,99,A,0.01,head,TA,TV,0
fp32,99,A,0.01,head,TA,AV,9.76666583806054e-09
fp32,99,A,0.01,head,TA,TAV,-9.5489175354206e-08
fp32,99,A,0.01,head,TV,T,0
fp32,99,A,0.01,head,TV,A,0
fp32,99,A,0.01,head,TV,V,0
fp32,99,A,0.01,head,TV,TA,0
fp32,99,A,0.01,head,TV,TV,0
fp32,99,A,0.01,head,TV,AV,0
fp32,99,A,0.01,head,TV,TAV,0
fp32,99,A,0.01,head,AV,T,0
fp32,99,A,0.01,head,AV,A,-2.96193597464911e-07
fp32,99,A,0.01,head,AV,V,0
fp32,99,A,0.01,head,AV,TA,9.76666583806054e-09
fp32,99,A,0.01,head,AV,TV,0
fp32,99,A,0.01,head,AV,AV,1.29476218807518e-06
fp32,99,A,0.01,head,AV,TAV,-9.96580863255413e-08
fp32,99,A,0.01,head,TAV,T,0
fp32,99,A,0.01,head,TAV,A,-5.82458694845789e-08
fp32,99,A,0.01,head,TAV,V,0
fp32,99,A,0.01,head,TAV,TA,-9.5489175354206e-08
fp32,99,A,0.01,head,TAV,TV,0
fp32,99,A,0.01,head,TAV,AV,-9.96580863255413e-08
fp32,99,A,0.01,head,TAV,TAV,2.30549183640274e-07
fp32,99,A,0.01,order,g1,g1,4.24182560339614e-06
fp32,99,A,0.01,order,g1,g2,-9.02184923825116e-06
fp32,99,A,0.01,order,g1,g3,4.72177776537044e-06
fp32,99,A,0.01,order,g2,g1,-9.02184923825116e-06
fp32,99,A,0.01,order,g2,g2,2.18946709716318e-05
fp32,99,A,0.01,order,g2,g3,-1.29514772560912e-05
fp32,99,A,0.01,order,g3,g1,4.72177776537044e-06
fp32,99,A,0.01,order,g3,g2,-1.29514772560912e-05
fp32,99,A,0.01,order,g3,g3,8.59715006655622e-06
fp32,99,A,0.05,head,T,T,0
fp32,99,A,0.05,head,T,A,0
fp32,99,A,0.05,head,T,V,0
fp32,99,A,0.05,head,T,TA,0
fp32,99,A,0.05,head,T,TV,0
fp32,99,A,0.05,head,T,AV,0
fp32,99,A,0.05,head,T,TAV,0
fp32,99,A,0.05,head,A,T,0
fp32,99,A,0.05,head,A,A,0.000106045608538637
fp32,99,A,0.05,head,A,V,0
fp32,99,A,0.05,head,A,TA,-6.03888807772463e-06
fp32,99,A,0.05,head,A,TV,0
fp32,99,A,0.05,head,A,AV,-7.403955503349e-06
fp32,99,A,0.05,head,A,TAV,-1.47006828254895e-06
fp32,99,A,0.05,head,V,T,0
fp32,99,A,0.05,head,V,A,0
fp32,99,A,0.05,head,V,V,0
fp32,99,A,0.05,head,V,TA,0
fp32,99,A,0.05,head,V,TV,0
fp32,99,A,0.05,head,V,AV,0
fp32,99,A,0.05,head,V,TAV,0
fp32,99,A,0.05,head,TA,T,0
fp32,99,A,0.05,head,TA,A,-6.03888807772463e-06
fp32,99,A,0.05,head,TA,V,0
fp32,99,A,0.05,head,TA,TA,3.64948707876785e-05
fp32,99,A,0.05,head,TA,TV,0
fp32,99,A,0.05,head,TA,AV,2.40714061805633e-07
fp32,99,A,0.05,head,TA,TAV,-2.37918727835978e-06
fp32,99,A,0.05,head,TV,T,0
fp32,99,A,0.05,head,TV,A,0
fp32,99,A,0.05,head,TV,V,0
fp32,99,A,0.05,head,TV,TA,0
fp32,99,A,0.05,head,TV,TV,0
fp32,99,A,0.05,head,TV,AV,0
fp32,99,A,0.05,head,TV,TAV,0
fp32,99,A,0.05,head,AV,T,0
fp32,99,A,0.05,head,AV,A,-7.403955503349e-06
fp32,99,A,0.05,head,AV,V,0
fp32,99,A,0.05,head,AV,TA,2.40714061805633e-07
fp32,99,A,0.05,head,AV,TV,0
fp32,99,A,0.05,head,AV,AV,3.2352227099336e-05
fp32,99,A,0.05,head,AV,TAV,-2.48966323798372e-06
fp32,99,A,0.05,head,TAV,T,0
fp32,99,A,0.05,head,TAV,A,-1.47006828254895e-06
fp32,99,A,0.05,head,TAV,V,0
fp32,99,A,0.05,head,TAV,TA,-2.37918727835978e-06
fp32,99,A,0.05,head,TAV,TV,0
fp32,99,A,0.05,head,TAV,AV,-2.48966323798372e-06
fp32,99,A,0.05,head,TAV,TAV,5.76397787232455e-06
fp32,99,A,0.05,order,g1,g1,0.000106045608538637
fp32,99,A,0.05,order,g1,g2,-0.000225534060658348
fp32,99,A,0.05,order,g1,g3,0.000118018383837162
fp32,99,A,0.05,order,g2,g1,-0.000225534060658348
fp32,99,A,0.05,order,g2,g2,0.00054728233448947
fp32,99,A,0.05,order,g2,g3,-0.000323676987782367
fp32,99,A,0.05,order,g3,g1,0.000118018383837162
fp32,99,A,0.05,order,g3,g2,-0.000323676987782367
fp32,99,A,0.05,order,g3,g3,0.000214821364051324
fp32,99,A,0.1,head,T,T,0
fp32,99,A,0.1,head,T,A,0
fp32,99,A,0.1,head,T,V,0
fp32,99,A,0.1,head,T,TA,0
fp32,99,A,0.1,head,T,TV,0
fp32,99,A,0.1,head,T,AV,0
fp32,99,A,0.1,head,T,TAV,0
fp32,99,A,0.1,head,A,T,0
fp32,99,A,0.1,head,A,A,0.000424182445411993
fp32,99,A,0.1,head,A,V,0
fp32,99,A,0.1,head,A,TA,-2.40521892363062e-05
fp32,99,A,0.1,head,A,TV,0
fp32,99,A,0.1,head,A,AV,-2.95818755436134e-05
fp32,99,A,0.1,head,A,TAV,-5.96282380473681e-06
fp32,99,A,0.1,head,V,T,0
fp32,99,A,0.1,head,V,A,0
fp32,99,A,0.1,head,V,V,0
fp32,99,A,0.1,head,V,TA,0
fp32,99,A,0.1,head,V,TV,0
fp32,99,A,0.1,head,V,AV,0
fp32,99,A,0.1,head,V,TAV,0
fp32,99,A,0.1,head,TA,T,0
fp32,99,A,0.1,head,TA,A,-2.40521892363062e-05
fp32,99,A,0.1,head,TA,V,0
fp32,99,A,0.1,head,TA,TA,0.000145795727362633
fp32,99,A,0.1,head,TA,TV,0
fp32,99,A,0.1,head,TA,AV,9.41234170807838e-07
fp32,99,A,0.1,head,TA,TAV,-9.4623325483308e-06
fp32,99,A,0.1,head,TV,T,0
fp32,99,A,0.1,head,TV,A,0
fp32,99,A,0.1,head,TV,V,0
fp32,99,A,0.1,head,TV,TA,0
fp32,99,A,0.1,head,TV,TV,0
fp32,99,A,0.1,head,TV,AV,0
fp32,99,A,0.1,head,TV,TAV,0
fp32,99,A,0.1,head,AV,T,0
fp32,99,A,0.1,head,AV,A,-2.95818755436134e-05
fp32,99,A,0.1,head,AV,V,0
fp32,99,A,0.1,head,AV,TA,9.41234170807838e-07
fp32,99,A,0.1,head,AV,TV,0
fp32,99,A,0.1,head,AV,AV,0.000129247135681534
fp32,99,A,0.1,head,AV,TAV,-9.94759973201613e-06
fp32,99,A,0.1,head,TAV,T,0
fp32,99,A,0.1,head,TAV,A,-5.96282380473681e-06
fp32,99,A,0.1,head,TAV,V,0
fp32,99,A,0.1,head,TAV,TA,-9.4623325483308e-06
fp32,99,A,0.1,head,TAV,TV,0
fp32,99,A,0.1,head,TAV,AV,-9.94759973201613e-06
fp32,99,A,0.1,head,TAV,TAV,2.30455215378372e-05
fp32,99,A,0.1,order,g1,g1,0.000424182445411993
fp32,99,A,0.1,order,g1,g2,-0.000901998955603906
fp32,99,A,0.1,order,g1,g3,0.000471853686387176
fp32,99,A,0.1,order,g2,g1,-0.000901998955603906
fp32,99,A,0.1,order,g2,g2,0.00218819137215343
fp32,99,A,0.1,order,g2,g3,-0.0012936767012204
fp32,99,A,0.1,order,g3,g1,0.000471853686387176
fp32,99,A,0.1,order,g3,g2,-0.0012936767012204
fp32,99,A,0.1,order,g3,g3,0.000858315644846672
fp32,99,V,0.01,head,T,T,0
fp32,99,V,0.01,head,T,A,0
fp32,99,V,0.01,head,T,V,0
fp32,99,V,0.01,head,T,TA,0
fp32,99,V,0.01,head,T,TV,0
fp32,99,V,0.01,head,T,AV,0
fp32,99,V,0.01,head,T,TAV,0
fp32,99,V,0.01,head,A,T,0
fp32,99,V,0.01,head,A,A,0
fp32,99,V,0.01,head,A,V,0
fp32,99,V,0.01,head,A,TA,0
fp32,99,V,0.01,head,A,TV,0
fp32,99,V,0.01,head,A,AV,0
fp32,99,V,0.01,head,A,TAV,0
fp32,99,V,0.01,head,V,T,0
fp32,99,V,0.01,head,V,A,0
fp32,99,V,0.01,head,V,V,3.56443906698491e-06
fp32,99,V,0.01,head,V,TA,0
fp32,99,V,0.01,head,V,TV,-2.76356818982401e-07
fp32,99,V,0.01,head,V,AV,-1.60723840947698e-07
fp32,99,V,0.01,head,V,TAV,-8.61930468091475e-08
fp32,99,V,0.01,head,TA,T,0
fp32,99,V,0.01,head,TA,A,0
fp32,99,V,0.01,head,TA,V,0
fp32,99,V,0.01,head,TA,TA,0
fp32,99,V,0.01,head,TA,TV,0
fp32,99,V,0.01,head,TA,AV,0
fp32,99,V,0.01,head,TA,TAV,0
fp32,99,V,0.01,head,TV,T,0
fp32,99,V,0.01,head,TV,A,0
fp32,99,V,0.01,head,TV,V,-2.76356818982401e-07
fp32,99,V,0.01,head,TV,TA,0
fp32,99,V,0.01,head,TV,TV,2.04653049328763e-06
fp32,99,V,0.01,head,TV,AV,-3.66501516256067e-07
fp32,99,V,0.01,head,TV,TAV,-1.43233115724331e-07
fp32,99,V,0.01,head,AV,T,0
fp32,99,V,0.01,head,AV,A,0
fp32,99,V,0.01,head,AV,V,-1.60723840947698e-07
fp32,99,V,0.01,head,AV,TA,0
fp32,99,V,0.01,head,AV,TV,-3.66501516256067e-07
fp32,99,V,0.01,head,AV,AV,1.34163757247923e-06
fp32,99,V,0.01,head,AV,TAV,-1.04616991930367e-07
fp32,99,V,0.01,head,TAV,T,0
fp32,99,V,0.01,head,TAV,A,0
fp32,99,V,0.01,head,TAV,V,-8.61930468091475e-08
fp32,99,V,0.01,head,TAV,TA,0
fp32,99,V,0.01,head,TAV,TV,-1.43233115724331e-07
fp32,99,V,0.01,head,TAV,AV,-1.04616991930367e-07
fp32,99,V,0.01,head,TAV,TAV,2.80259898883188e-07
fp32,99,V,0.01,order,g1,g1,3.56443906698491e-06
fp32,99,V,0.01,order,g1,g2,-7.56595879389993e-06
fp32,99,V,0.01,order,g1,g3,3.91532668010587e-06
fp32,99,V,0.01,order,g2,g1,-7.56595879389993e-06
fp32,99,V,0.01,order,g2,g2,1.86612439409148e-05
fp32,99,V,0.01,order,g2,g3,-1.11707491610513e-05
fp32,99,V,0.01,order,g3,g1,3.91532668010587e-06
fp32,99,V,0.01,order,g3,g2,-1.11707491610513e-05
fp32,99,V,0.01,order,g3,g3,7.69733944067413e-06
fp32,99,V,0.05,head,T,T,0
fp32,99,V,0.05,head,T,A,0
fp32,99,V,0.05,head,T,V,0
fp32,99,V,0.05,head,T,TA,0
fp32,99,V,0.05,head,T,TV,0
fp32,99,V,0.05,head,T,AV,0
fp32,99,V,0.05,head,T,TAV,0
fp32,99,V,0.05,head,A,T,0
fp32,99,V,0.05,head,A,A,0
fp32,99,V,0.05,head,A,V,0
fp32,99,V,0.05,head,A,TA,0
fp32,99,V,0.05,head,A,TV,0
fp32,99,V,0.05,head,A,AV,0
fp32,99,V,0.05,head,A,TAV,0
fp32,99,V,0.05,head,V,T,0
fp32,99,V,0.05,head,V,A,0
fp32,99,V,0.05,head,V,V,8.91110028217356e-05
fp32,99,V,0.05,head,V,TA,0
fp32,99,V,0.05,head,V,TV,-6.89926823912965e-06
fp32,99,V,0.05,head,V,AV,-4.0116744239206e-06
fp32,99,V,0.05,head,V,TAV,-2.14885404685333e-06
fp32,99,V,0.05,head,TA,T,0
fp32,99,V,0.05,head,TA,A,0
fp32,99,V,0.05,head,TA,V,0
fp32,99,V,0.05,head,TA,TA,0
fp32,99,V,0.05,head,TA,TV,0
fp32,99,V,0.05,head,TA,AV,0
fp32,99,V,0.05,head,TA,TAV,0
fp32,99,V,0.05,head,TV,T,0
fp32,99,V,0.05,head,TV,A,0
fp32,99,V,0.05,head,TV,V,-6.89926823912965e-06
fp32,99,V,0.05,head,TV,TA,0
fp32,99,V,0.05,head,TV,TV,5.11484756627972e-05
fp32,99,V,0.05,head,TV,AV,-9.15966176078137e-06
fp32,99,V,0.05,head,TV,TAV,-3.5790431330867e-06
fp32,99,V,0.05,head,AV,T,0
fp32,99,V,0.05,head,AV,A,0
fp32,99,V,0.05,head,AV,V,-4.0116744239206e-06
fp32,99,V,0.05,head,AV,TA,0
fp32,99,V,0.05,head,AV,TV,-9.15966176078137e-06
fp32,99,V,0.05,head,AV,AV,3.35305120165034e-05
fp32,99,V,0.05,head,AV,TAV,-2.61272879427383e-06
fp32,99,V,0.05,head,TAV,T,0
fp32,99,V,0.05,head,TAV,A,0
fp32,99,V,0.05,head,TAV,V,-2.14885404685333e-06
fp32,99,V,0.05,head,TAV,TA,0
fp32,99,V,0.05,head,TAV,TV,-3.5790431330867e-06
fp32,99,V,0.05,head,TAV,AV,-2.61272879427383e-06
fp32,99,V,0.05,head,TAV,TAV,7.00263490088762e-06
fp32,99,V,0.05,order,g1,g1,8.91110028217356e-05
fp32,99,V,0.05,order,g1,g2,-0.000189132948306522
fp32,99,V,0.05,order,g1,g3,9.78730914379326e-05
fp32,99,V,0.05,order,g2,g1,-0.000189132948306522
fp32,99,V,0.05,order,g2,g2,0.000466447446096881
fp32,99,V,0.05,order,g2,g3,-0.000279208561624014
fp32,99,V,0.05,order,g3,g1,9.78730914379326e-05
fp32,99,V,0.05,order,g3,g2,-0.000279208561624014
fp32,99,V,0.05,order,g3,g3,0.000192381022967476
fp32,99,V,0.1,head,T,T,0
fp32,99,V,0.1,head,T,A,0
fp32,99,V,0.1,head,T,V,0
fp32,99,V,0.1,head,T,TA,0
fp32,99,V,0.1,head,T,TV,0
fp32,99,V,0.1,head,T,AV,0
fp32,99,V,0.1,head,T,TAV,0
fp32,99,V,0.1,head,A,T,0
fp32,99,V,0.1,head,A,A,0
fp32,99,V,0.1,head,A,V,0
fp32,99,V,0.1,head,A,TA,0
fp32,99,V,0.1,head,A,TV,0
fp32,99,V,0.1,head,A,AV,0
fp32,99,V,0.1,head,A,TAV,0
fp32,99,V,0.1,head,V,T,0
fp32,99,V,0.1,head,V,A,0
fp32,99,V,0.1,head,V,V,0.000356444061785731
fp32,99,V,0.1,head,V,TA,0
fp32,99,V,0.1,head,V,TV,-2.74918887529734e-05
fp32,99,V,0.1,head,V,AV,-1.59828963649306e-05
fp32,99,V,0.1,head,V,TAV,-8.54489129219513e-06
fp32,99,V,0.1,head,TA,T,0
fp32,99,V,0.1,head,TA,A,0
fp32,99,V,0.1,head,TA,V,0
fp32,99,V,0.1,head,TA,TA,0
fp32,99,V,0.1,head,TA,TV,0
fp32,99,V,0.1,head,TA,AV,0
fp32,99,V,0.1,head,TA,TAV,0
fp32,99,V,0.1,head,TV,T,0
fp32,99,V,0.1,head,TV,A,0
fp32,99,V,0.1,head,TV,V,-2.74918887529734e-05
fp32,99,V,0.1,head,TV,TA,0
fp32,99,V,0.1,head,TV,TV,0.000204267554369242
fp32,99,V,0.1,head,TV,AV,-3.65952326701014e-05
fp32,99,V,0.1,head,TV,TAV,-1.43001266043021e-05
fp32,99,V,0.1,head,AV,T,0
fp32,99,V,0.1,head,AV,A,0
fp32,99,V,0.1,head,AV,V,-1.59828963649306e-05
fp32,99,V,0.1,head,AV,TA,0
fp32,99,V,0.1,head,AV,TV,-3.65952326701014e-05
fp32,99,V,0.1,head,AV,AV,0.000133965025564057
fp32,99,V,0.1,head,AV,TAV,-1.04393569133989e-05
fp32,99,V,0.1,head,TAV,T,0
fp32,99,V,0.1,head,TAV,A,0
fp32,99,V,0.1,head,TAV,V,-8.54489129219513e-06
fp32,99,V,0.1,head,TAV,TA,0
fp32,99,V,0.1,head,TAV,TV,-1.43001266043021e-05
fp32,99,V,0.1,head,TAV,AV,-1.04393569133989e-05
fp32,99,V,0.1,head,TAV,TAV,2.79727047207496e-05
fp32,99,V,0.1,order,g1,g1,0.000356444061785731
fp32,99,V,0.1,order,g1,g2,-0.000756362908689367
fp32,99,V,0.1,order,g1,g3,0.00039137395561144
fp32,99,V,0.1,order,g2,g1,-0.000756362908689367
fp32,99,V,0.1,order,g2,g2,0.00186471750220764
fp32,99,V,0.1,order,g2,g3,-0.00111600429445158
fp32,99,V,0.1,order,g3,g1,0.00039137395561144
fp32,99,V,0.1,order,g3,g2,-0.00111600429445158
fp32,99,V,0.1,order,g3,g3,0.000768797635786396
fp32,99,AV,0.01,head,T,T,0
fp32,99,AV,0.01,head,T,A,0
fp32,99,AV,0.01,head,T,V,0
fp32,99,AV,0.01,head,T,TA,0
fp32,99,AV,0.01,head,T,TV,0
fp32,99,AV,0.01,head,T,AV,0
fp32,99,AV,0.01,head,T,TAV,0
fp32,99,AV,0.01,head,A,T,0
fp32,99,AV,0.01,head,A,A,4.24182560339614e-06
fp32,99,AV,0.01,head,A,V,9.6708769203671e-08
fp32,99,AV,0.01,head,A,TA,-2.42004433993963e-07
fp32,99,AV,0.01,head,A,TV,-2.90878741416243e-08
fp32,99,AV,0.01,head,A,AV,-3.09199481162573e-07
fp32,99,AV,0.01,head,A,TAV,-5.21167511766337e-08
fp32,99,AV,0.01,head,V,T,0
fp32,99,AV,0.01,head,V,A,9.6708769203671e-08
fp32,99,AV,0.01,head,V,V,3.56443906698491e-06
fp32,99,AV,0.01,head,V,TA,-1.4716878391952e-08
fp32,99,AV,0.01,head,V,TV,-2.76356818982401e-07
fp32,99,AV,0.01,head,V,AV,-1.99478974351497e-07
fp32,99,AV,0.01,head,V,TAV,-7.99999013649137e-08
fp32,99,AV,0.01,head,TA,T,0
fp32,99,AV,0.01,head,TA,A,-2.42004433993963e-07
fp32,99,AV,0.01,head,TA,V,-1.4716878391952e-08
fp32,99,AV,0.01,head,TA,TA,1.46028091246042e-06
fp32,99,AV,0.01,head,TA,TV,2.80311528011935e-08
fp32,99,AV,0.01,head,TA,AV,2.18863643966534e-09
fp32,99,AV,0.01,head,TA,TAV,-1.1578817442838e-07
fp32,99,AV,0.01,head,TV,T,0
fp32,99,AV,0.01,head,TV,A,-2.90878741416243e-08
fp32,99,AV,0.01,head,TV,V,-2.76356818982401e-07
fp32,99,AV,0.01,head,TV,TA,2.80311528011935e-08
fp32,99,AV,0.01,head,TV,TV,2.04653049328763e-06
fp32,99,AV,0.01,head,TV,AV,-3.66582570266671e-07
fp32,99,AV,0.01,head,TV,TAV,-1.42397125434654e-07
fp32,99,AV,0.01,head,AV,T,0
fp32,99,AV,0.01,head,AV,A,-3.09199481162573e-07
fp32,99,AV,0.01,head,AV,V,-1.99478974351497e-07
fp32,99,AV,0.01,head,AV,TA,2.18863643966534e-09
fp32,99,AV,0.01,head,AV,TV,-3.66582570266671e-07
fp32,99,AV,0.01,head,AV,AV,2.60033475912856e-06
fp32,99,AV,0.01,head,AV,TAV,-2.12046100237895e-07
fp32,99,AV,0.01,head,TAV,T,0
fp32,99,AV,0.01,head,TAV,A,-5.21167511766337e-08
fp32,99,AV,0.01,head,TAV,V,-7.99999013649137e-08
fp32,99,AV,0.01,head,TAV,TA,-1.1578817442838e-07
fp32,99,AV,0.01,head,TAV,TV,-1.42397125434654e-07
fp32,99,AV,0.01,head,TAV,AV,-2.12046100237895e-07
fp32,99,AV,0.01,head,TAV,TAV,5.07793729843102e-07
fp32,99,AV,0.01,order,g1,g1,7.9996822087884e-06
fp32,99,AV,0.01,order,g1,g2,-1.70702088786008e-05
fp32,99,AV,0.01,order,g1,g3,8.93841001727086e-06
fp32,99,AV,0.01,order,g2,g1,-1.70702088786008e-05
fp32,99,AV,0.01,order,g2,g2,4.17165272820746e-05
fp32,99,AV,0.01,order,g2,g3,-2.48523164984916e-05
fp32,99,AV,0.01,order,g3,g1,8.93841001727086e-06
fp32,99,AV,0.01,order,g3,g2,-2.48523164984916e-05
fp32,99,AV,0.01,order,g3,g3,1.67598149586233e-05
fp32,99,AV,0.05,head,T,T,0
fp32,99,AV,0.05,head,T,A,0
fp32,99,AV,0.05,head,T,V,0
fp32,99,AV,0.05,head,T,TA,0
fp32,99,AV,0.05,head,T,TV,0
fp32,99,AV,0.05,head,T,AV,0
fp32,99,AV,0.05,head,T,TAV,0
fp32,99,AV,0.05,head,A,T,0
fp32,99,AV,0.05,head,A,A,0.000106045608538637
fp32,99,AV,0.05,head,A,V,2.41773316353535e-06
fp32,99,AV,0.05,head,A,TA,-6.03888807772463e-06
fp32,99,AV,0.05,head,A,TV,-7.21982466365746e-07
fp32,99,AV,0.05,head,A,AV,-7.73464275883835e-06
fp32,99,AV,0.05,head,A,TAV,-1.31943793343985e-06
fp32,99,AV,0.05,head,V,T,0
fp32,99,AV,0.05,head,V,A,2.41773316353535e-06
fp32,99,AV,0.05,head,V,V,8.91110028217356e-05
fp32,99,AV,0.05,head,V,TA,-3.67223871680419e-07
fp32,99,AV,0.05,head,V,TV,-6.89926823912965e-06
fp32,99,AV,0.05,head,V,AV,-4.97735861802631e-06
fp32,99,AV,0.05,head,V,TAV,-1.9986379218366e-06
fp32,99,AV,0.05,head,TA,T,0
fp32,99,AV,0.05,head,TA,A,-6.03888807772463e-06
fp32,99,AV,0.05,head,TA,V,-3.67223871680419e-07
fp32,99,AV,0.05,head,TA,TA,3.64948707876785e-05
fp32,99,AV,0.05,head,TA,TV,6.91947698460114e-07
fp32,99,AV,0.05,head,TA,AV,5.75911716720135e-08
fp32,99,AV,0.05,head,TA,TAV,-2.8896692827039e-06
fp32,99,AV,0.05,head,TV,T,0
fp32,99,AV,0.05,head,TV,A,-7.21982466365746e-07
fp32,99,AV,0.05,head,TV,V,-6.89926823912965e-06
fp32,99,AV,0.05,head,TV,TA,6.91947698460114e-07
fp32,99,AV,0.05,head,TV,TV,5.11484756627972e-05
fp32,99,AV,0.05,head,TV,AV,-9.15498730919014e-06
fp32,99,AV,0.05,head,TV,TAV,-3.55378988587774e-06
fp32,99,AV,0.05,head,AV,T,0
fp32,99,AV,0.05,head,AV,A,-7.73464275883835e-06
fp32,99,AV,0.05,head,AV,V,-4.97735861802631e-06
fp32,99,AV,0.05,head,AV,TA,5.75911716720135e-08
fp32,99,AV,0.05,head,AV,TV,-9.15498730919014e-06
fp32,99,AV,0.05,head,AV,AV,6.50005598568287e-05
fp32,99,AV,0.05,head,AV,TAV,-5.29640052954287e-06
fp32,99,AV,0.05,head,TAV,T,0
fp32,99,AV,0.05,head,TAV,A,-1.31943793343985e-06
fp32,99,AV,0.05,head,TAV,V,-1.9986379218366e-06
fp32,99,AV,0.05,head,TAV,TA,-2.8896692827039e-06
fp32,99,AV,0.05,head,TAV,TV,-3.55378988587774e-06
fp32,99,AV,0.05,head,TAV,AV,-5.29640052954287e-06
fp32,99,AV,0.05,head,TAV,TAV,1.2691134631171e-05
fp32,99,AV,0.05,order,g1,g1,0.000199992077687444
fp32,99,AV,0.05,order,g1,g2,-0.000426723519406653
fp32,99,AV,0.05,order,g1,g3,0.000223413365863932
fp32,99,AV,0.05,order,g2,g1,-0.000426723519406653
fp32,99,AV,0.05,order,g2,g2,0.00104275877630602
fp32,99,AV,0.05,order,g2,g3,-0.000621138964886943
fp32,99,AV,0.05,order,g3,g1,0.000223413365863932
fp32,99,AV,0.05,order,g3,g2,-0.000621138964886943
fp32,99,AV,0.05,order,g3,g3,0.000418838517497029
fp32,99,AV,0.1,head,T,T,0
fp32,99,AV,0.1,head,T,A,0
fp32,99,AV,0.1,head,T,V,0
fp32,99,AV,0.1,head,T,TA,0
fp32,99,AV,0.1,head,T,TV,0
fp32,99,AV,0.1,head,T,AV,0
fp32,99,AV,0.1,head,T,TAV,0
fp32,99,AV,0.1,head,A,T,0
fp32,99,AV,0.1,head,A,A,0.000424182445411993
fp32,99,AV,0.1,head,A,V,9.67094742024162e-06
fp32,99,AV,0.1,head,A,TA,-2.40521892363062e-05
fp32,99,AV,0.1,head,A,TV,-2.85665476341566e-06
fp32,99,AV,0.1,head,A,AV,-3.0922609599278e-05
fp32,99,AV,0.1,head,A,TAV,-5.37544792596265e-06
fp32,99,AV,0.1,head,V,T,0
fp32,99,AV,0.1,head,V,A,9.67094742024162e-06
fp32,99,AV,0.1,head,V,V,0.000356444061785731
fp32,99,AV,0.1,head,V,TA,-1.46732208729691e-06
fp32,99,AV,0.1,head,V,TV,-2.74918887529734e-05
fp32,99,AV,0.1,head,V,AV,-1.9820884041269e-05
fp32,99,AV,0.1,head,V,TAV,-7.96949156690169e-06
fp32,99,AV,0.1,head,TA,T,0
fp32,99,AV,0.1,head,TA,A,-2.40521892363062e-05
fp32,99,AV,0.1,head,TA,V,-1.46732208729691e-06
fp32,99,AV,0.1,head,TA,TA,0.000145795727362633
fp32,99,AV,0.1,head,TA,TV,2.72219242714183e-06
fp32,99,AV,0.1,head,TA,AV,2.4472213203472e-07
fp32,99,AV,0.1,head,TA,TAV,-1.15098841699211e-05
fp32,99,AV,0.1,head,TV,T,0
fp32,99,AV,0.1,head,TV,A,-2.85665476341566e-06
fp32,99,AV,0.1,head,TV,V,-2.74918887529734e-05
fp32,99,AV,0.1,head,TV,TA,2.72219242714183e-06
fp32,99,AV,0.1,head,TV,TV,0.000204267554369242
fp32,99,AV,0.1,head,TV,AV,-3.65437043485118e-05
fp32,99,AV,0.1,head,TV,TAV,-1.41780384327503e-05
fp32,99,AV,0.1,head,AV,T,0
fp32,99,AV,0.1,head,AV,A,-3.0922609599278e-05
fp32,99,AV,0.1,head,AV,V,-1.9820884041269e-05
fp32,99,AV,0.1,head,AV,TA,2.4472213203472e-07
fp32,99,AV,0.1,head,AV,TV,-3.65437043485118e-05
fp32,99,AV,0.1,head,AV,AV,0.00025975192736903
fp32,99,AV,0.1,head,AV,TAV,-2.11544053521252e-05
fp32,99,AV,0.1,head,TAV,T,0
fp32,99,AV,0.1,head,TAV,A,-5.37544792596265e-06
fp32,99,AV,0.1,head,TAV,V,-7.96949156690169e-06
fp32,99,AV,0.1,head,TAV,TA,-1.15098841699211e-05
fp32,99,AV,0.1,head,TAV,TV,-1.41780384327503e-05
fp32,99,AV,0.1,head,TAV,AV,-2.11544053521252e-05
fp32,99,AV,0.1,head,TAV,TAV,5.0724181508553e-05
fp32,99,AV,0.1,order,g1,g1,0.000799968402038208
fp32,99,AV,0.1,order,g1,g2,-0.00170654835255695
fp32,99,AV,0.1,order,g1,g3,0.000893235011025883
fp32,99,AV,0.1,order,g2,g1,-0.00170654835255695
fp32,99,AV,0.1,order,g2,g2,0.00416898143159722
fp32,99,AV,0.1,order,g2,g3,-0.00248258552800934
fp32,99,AV,0.1,order,g3,g1,0.000893235011025883
fp32,99,AV,0.1,order,g3,g2,-0.00248258552800934
fp32,99,AV,0.1,order,g3,g3,0.00167357208695394
fp32,99,TAV,0.01,head,T,T,2.34887357098848e-06
fp32,99,TAV,0.01,head,T,A,-6.88384264633272e-08
fp32,99,TAV,0.01,head,T,V,-4.86951049799317e-08
fp32,99,TAV,0.01,head,T,TA,-9.54500856513475e-08
fp32,99,TAV,0.01,head,T,TV,-1.48326847990769e-07
fp32,99,TAV,0.01,head,T,AV,1.03521798051738e-09
fp32,99,TAV,0.01,head,T,TAV,2.2466744724465e-08
fp32,99,TAV,0.01,head,A,T,-6.88384264633272e-08
fp32,99,TAV,0.01,head,A,A,4.24182560339614e-06
fp32,99,TAV,0.01,head,A,V,9.6708769203671e-08
fp32,99,TAV,0.01,head,A,TA,-1.99310917618034e-07
fp32,99,TAV,0.01,head,A,TV,5.24580906067677e-10
fp32,99,TAV,0.01,head,A,AV,-3.09199481162573e-07
fp32,99,TAV,0.01,head,A,TAV,-4.69226738247165e-08
fp32,99,TAV,0.01,head,V,T,-4.86951049799317e-08
fp32,99,TAV,0.01,head,V,A,9.6708769203671e-08
fp32,99,TAV,0.01,head,V,V,3.56443906698491e-06
fp32,99,TAV,0.01,head,V,TA,2.14721216598968e-09
fp32,99,TAV,0.01,head,V,TV,-3.13014907626323e-07
fp32,99,TAV,0.01,head,V,AV,-1.99478974351497e-07
fp32,99,TAV,0.01,head,V,TAV,-8.90015976415846e-08
fp32,99,TAV,0.01,head,TA,T,-9.54500856513475e-08
fp32,99,TAV,0.01,head,TA,A,-1.99310917618034e-07
fp32,99,TAV,0.01,head,TA,V,2.14721216598968e-09
fp32,99,TAV,0.01,head,TA,TA,2.42982402953065e-06
fp32,99,TAV,0.01,head,TA,TV,2.61826153184878e-08
fp32,99,TAV,0.01,head,TA,AV,-2.90075958983551e-08
fp32,99,TAV,0.01,head,TA,TAV,-1.49092408739202e-07
fp32,99,TAV,0.01,head,TV,T,-1.48326847990769e-07
fp32,99,TAV,0.01,head,TV,A,5.24580906067677e-10
fp32,99,TAV,0.01,head,TV,V,-3.13014907626323e-07
fp32,99,TAV,0.01,head,TV,TA,2.61826153184878e-08
fp32,99,TAV,0.01,head,TV,TV,3.17095712358537e-06
fp32,99,TAV,0.01,head,TV,AV,-3.64574657045416e-07
fp32,99,TAV,0.01,head,TV,TAV,-2.09266229769936e-07
fp32,99,TAV,0.01,head,AV,T,1.03521798051738e-09
fp32,99,TAV,0.01,head,AV,A,-3.09199481162573e-07
fp32,99,TAV,0.01,head,AV,V,-1.99478974351497e-07
fp32,99,TAV,0.01,head,AV,TA,-2.90075958983551e-08
fp32,99,TAV,0.01,head,AV,TV,-3.64574657045416e-07
fp32,99,TAV,0.01,head,AV,AV,2.60033475912856e-06
fp32,99,TAV,0.01,head,AV,TAV,-2.06870570636352e-07
fp32,99,TAV,0.01,head,TAV,T,2.2466744724465e-08
fp32,99,TAV,0.01,head,TAV,A,-4.69226738247165e-08
fp32,99,TAV,0.01,head,TAV,V,-8.90015976415846e-08
fp32,99,TAV,0.01,head,TAV,TA,-1.49092408739202e-07
fp32,99,TAV,0.01,head,TAV,TV,-2.09266229769936e-07
fp32,99,TAV,0.01,head,TAV,AV,-2.06870570636352e-07
fp32,99,TAV,0.01,head,TAV,TAV,6.9757601374101e-07
fp32,99,TAV,0.01,order,g1,g1,1.01134887168904e-05
fp32,99,TAV,0.01,order,g1,g2,-2.14880516371287e-05
fp32,99,TAV,0.01,order,g1,g3,1.12611053934965e-05
fp32,99,TAV,0.01,order,g2,g1,-2.14880516371287e-05
fp32,99,TAV,0.01,order,g2,g2,5.29645683179473e-05
fp32,99,TAV,0.01,order,g2,g3,-3.18148308364805e-05
fp32,99,TAV,0.01,order,g3,g1,1.12611053934965e-05
fp32,99,TAV,0.01,order,g3,g2,-3.18148308364805e-05
fp32,99,TAV,0.01,order,g3,g3,2.17030731391286e-05
fp32,99,TAV,0.05,head,T,T,5.87218882121869e-05
fp32,99,TAV,0.05,head,T,A,-1.72091338213819e-06
fp32,99,TAV,0.05,head,T,V,-1.21733136606503e-06
fp32,99,TAV,0.05,head,T,TA,-2.39147182789964e-06
fp32,99,TAV,0.05,head,T,TV,-3.70770029062889e-06
fp32,99,TAV,0.05,head,T,AV,1.80549702490643e-08
fp32,99,TAV,0.05,head,T,TAV,5.48463794955897e-07
fp32,99,TAV,0.05,head,A,T,-1.72091338213819e-06
fp32,99,TAV,0.05,head,A,A,0.000106045608538637
fp32,99,TAV,0.05,head,A,V,2.41773316353535e-06
fp32,99,TAV,0.05,head,A,TA,-4.97552768356252e-06
fp32,99,TAV,0.05,head,A,TV,2.30248134433801e-08
fp32,99,TAV,0.05,head,A,AV,-7.73464275883835e-06
fp32,99,TAV,0.05,head,A,TAV,-1.19926822890489e-06
fp32,99,TAV,0.05,head,V,T,-1.21733136606503e-06
fp32,99,TAV,0.05,head,V,A,2.41773316353535e-06
fp32,99,TAV,0.05,head,V,V,8.91110028217356e-05
fp32,99,TAV,0.05,head,V,TA,5.44988977004163e-08
fp32,99,TAV,0.05,head,V,TV,-7.815903094573e-06
fp32,99,TAV,0.05,head,V,AV,-4.97735861802631e-06
fp32,99,TAV,0.05,head,V,TAV,-2.21307668124036e-06
fp32,99,TAV,0.05,head,TA,T,-2.39147182789964e-06
fp32,99,TAV,0.05,head,TA,A,-4.97552768356252e-06
fp32,99,TAV,0.05,head,TA,V,5.44988977004163e-08
fp32,99,TAV,0.05,head,TA,TA,6.0740664058946e-05
fp32,99,TAV,0.05,head,TA,TV,6.57853727206947e-07
fp32,99,TAV,0.05,head,TA,AV,-7.30377040469399e-07
fp32,99,TAV,0.05,head,TA,TAV,-3.71877312388982e-06
fp32,99,TAV,0.05,head,TV,T,-3.70770029062889e-06
fp32,99,TAV,0.05,head,TV,A,2.30248134433801e-08
fp32,99,TAV,0.05,head,TV,V,-7.815903094573e-06
fp32,99,TAV,0.05,head,TV,TA,6.57853727206947e-07
fp32,99,TAV,0.05,head,TV,TV,7.92516738394106e-05
fp32,99,TAV,0.05,head,TV,AV,-9.11452854428213e-06
fp32,99,TAV,0.05,head,TV,TAV,-5.23441291036565e-06
fp32,99,TAV,0.05,head,AV,T,1.80549702490643e-08
fp32,99,TAV,0.05,head,AV,A,-7.73464275883835e-06
fp32,99,TAV,0.05,head,AV,V,-4.97735861802631e-06
fp32,99,TAV,0.05,head,AV,TA,-7.30377040469399e-07
fp32,99,TAV,0.05,head,AV,TV,-9.11452854428213e-06
fp32,99,TAV,0.05,head,AV,AV,6.50005598568287e-05
fp32,99,TAV,0.05,head,AV,TAV,-5.17135612311945e-06
fp32,99,TAV,0.05,head,TAV,T,5.48463794955897e-07
fp32,99,TAV,0.05,head,TAV,A,-1.19926822890489e-06
fp32,99,TAV,0.05,head,TAV,V,-2.21307668124036e-06
fp32,99,TAV,0.05,head,TAV,TA,-3.71877312388982e-06
fp32,99,TAV,0.05,head,TAV,TV,-5.23441291036565e-06
fp32,99,TAV,0.05,head,TAV,AV,-5.17135612311945e-06
fp32,99,TAV,0.05,head,TAV,TAV,1.74366427146493e-05
fp32,99,TAV,0.05,order,g1,g1,0.000252837476403224
fp32,99,TAV,0.05,order,g1,g2,-0.000537181978398584
fp32,99,TAV,0.05,order,g1,g3,0.000281480620880171
fp32,99,TAV,0.05,order,g2,g1,-0.000537181978398584
fp32,99,TAV,0.05,order,g2,g2,0.00132399680202154
fp32,99,TAV,0.05,order,g2,g3,-0.000795211603549948
fp32,99,TAV,0.05,order,g3,g1,0.000281480620880171
fp32,99,TAV,0.05,order,g3,g2,-0.000795211603549948
fp32,99,TAV,0.05,order,g3,g3,0.000542428286426613
fp32,99,TAV,0.1,head,T,T,0.000234887487470078
fp32,99,TAV,0.1,head,T,A,-6.88359604915766e-06
fp32,99,TAV,0.1,head,T,V,-4.86935975541986e-06
fp32,99,TAV,0.1,head,T,TA,-9.57873072475483e-06
fp32,99,TAV,0.1,head,T,TV,-1.48094929421075e-05
fp32,99,TAV,0.1,head,T,AV,2.763513199576e-08
fp32,99,TAV,0.1,head,T,TAV,2.13429601774036e-06
fp32,99,TAV,0.1,head,A,T,-6.88359604915766e-06
fp32,99,TAV,0.1,head,A,A,0.000424182445411993
fp32,99,TAV,0.1,head,A,V,9.67094742024162e-06
fp32,99,TAV,0.1,head,A,TA,-1.98297916581971e-05
fp32,99,TAV,0.1,head,A,TV,1.51106835536927e-07
fp32,99,TAV,0.1,head,A,AV,-3.0922609599278e-05
fp32,99,TAV,0.1,head,A,TAV,-4.94857760964848e-06
fp32,99,TAV,0.1,head,V,T,-4.86935975541986e-06
fp32,99,TAV,0.1,head,V,A,9.67094742024162e-06
fp32,99,TAV,0.1,head,V,V,0.000356444061785731
fp32,99,TAV,0.1,head,V,TA,2.16917256739644e-07
fp32,99,TAV,0.1,head,V,TV,-3.11586110089185e-05
fp32,99,TAV,0.1,head,V,AV,-1.9820884041269e-05
fp32,99,TAV,0.1,head,V,TAV,-8.77445461107778e-06
fp32,99,TAV,0.1,head,TA,T,-9.57873072475483e-06
fp32,99,TAV,0.1,head,TA,A,-1.98297916581971e-05
fp32,99,TAV,0.1,head,TA,V,2.16917256739644e-07
fp32,99,TAV,0.1,head,TA,TA,0.000242790459353965
fp32,99,TAV,0.1,head,TA,TV,2.65524147042817e-06
fp32,99,TAV,0.1,head,TA,AV,-2.93878861780979e-06
fp32,99,TAV,0.1,head,TA,TAV,-1.4800810412976e-05
fp32,99,TAV,0.1,head,TV,T,-1.48094929421075e-05
fp32,99,TAV,0.1,head,TV,A,1.51106835536927e-07
fp32,99,TAV,0.1,head,TV,V,-3.11586110089185e-05
fp32,99,TAV,0.1,head,TV,TA,2.65524147042817e-06
fp32,99,TAV,0.1,head,TV,TV,0.000316532353923757
fp32,99,TAV,0.1,head,TV,AV,-3.64347151558553e-05
fp32,99,TAV,0.1,head,TV,TAV,-2.09271856628066e-05
fp32,99,TAV,0.1,head,AV,T,2.763513199576e-08
fp32,99,TAV,0.1,head,AV,A,-3.0922609599278e-05
fp32,99,TAV,0.1,head,AV,V,-1.9820884041269e-05
fp32,99,TAV,0.1,head,AV,TA,-2.93878861780979e-06
fp32,99,TAV,0.1,head,AV,TV,-3.64347151558553e-05
fp32,99,TAV,0.1,head,AV,AV,0.00025975192736903
fp32,99,TAV,0.1,head,AV,TAV,-2.06776208676063e-05
fp32,99,TAV,0.1,head,TAV,T,2.13429601774036e-06
fp32,99,TAV,0.1,head,TAV,A,-4.94857760964848e-06
fp32,99,TAV,0.1,head,TAV,V,-8.77445461107778e-06
fp32,99,TAV,0.1,head,TAV,TA,-1.4800810412976e-05
fp32,99,TAV,0.1,head,TAV,TV,-2.09271856628066e-05
fp32,99,TAV,0.1,head,TAV,AV,-2.06776208676063e-05
fp32,99,TAV,0.1,head,TAV,TAV,6.97154630833758e-05
fp32,99,TAV,0.1,order,g1,g1,0.00101134997789913
fp32,99,TAV,0.1,order,g1,g2,-0.00214842441654851
fp32,99,TAV,0.1,order,g1,g3,0.0011254857024464
fp32,99,TAV,0.1,order,g2,g1,-0.00214842441654851
fp32,99,TAV,0.1,order,g2,g2,0.00529393597063781
fp32,99,TAV,0.1,order,g2,g3,-0.00317873969862671
fp32,99,TAV,0.1,order,g3,g1,0.0011254857024464
fp32,99,TAV,0.1,order,g3,g2,-0.00317873969862671
fp32,99,TAV,0.1,order,g3,g3,0.0021677863400041


==> anc/spectral_data/replay_audits.csv <==
mode,seed,checkpoint,checkpoint_sha256,dataset_sha256,token_sha256,script_sha256,plan_sha256,torch,device,n,draws,scenarios,levels,injection_site,within_environment_replay_max_error,historical_head_max_error,identical_forward_repeat_max_error,text_fp32,historical_aggregate_max_error,clean_mae,archived_mae,historical_class_changes,norm_max_error,unaffected_single_head_max_error,elapsed_seconds,inference_seconds,peak_memory_gib,historical_archive_gate_passed,analysis_scope
fp16,7,urfunny_fixed_gate_seed7/selected.pt,324e48753a61011357aa0d98075d4066aba5b40185f3972f60b01fed609590bc,782a5872a2996f7b539e390551688a8a9663b7f9949862ac190c1eabd0c12612,7b570c43eb08835b5514c6a7992de0f9f44a5f0d750cdf67da2cce704e870d64,9afc4879d64e9cd4ad8339221dd324d8e897e8c8105323e45d1b2fd8edf4bd83,646c0b4e3bcf48bf40564bf1ac208f10818b17db04bf020df883f4d58b9fa879,2.8.0+cu128,Tesla V100-SXM2-16GB,994,16,"['T', 'A', 'V', 'AV', 'TAV']","[0.01, 0.05, 0.1]",private_encoder_outputs,0,0.640513777732849,0,False,0.257380127906799,0.587650716304779,0.587433397769928,2,2.38418579101562e-07,0,64.4991966383532,50.6431597433984,1.43006944656372,False,local_controlled_noise_diagnostic
fp16,22,urfunny_fixed_gate_seed22/selected.pt,028482f38e5aca32e39766d1126939dbd0d470b50ec2ff2a7c9ce1c9606168af,782a5872a2996f7b539e390551688a8a9663b7f9949862ac190c1eabd0c12612,7b570c43eb08835b5514c6a7992de0f9f44a5f0d750cdf67da2cce704e870d64,9afc4879d64e9cd4ad8339221dd324d8e897e8c8105323e45d1b2fd8edf4bd83,646c0b4e3bcf48bf40564bf1ac208f10818b17db04bf020df883f4d58b9fa879,2.8.0+cu128,Tesla V100-SXM2-16GB,994,16,"['T', 'A', 'V', 'AV', 'TAV']","[0.01, 0.05, 0.1]",private_encoder_outputs,0,0.266839265823364,0,False,0.120613321661949,0.595265567302704,0.595069408416748,1,1.78813934326172e-07,0,64.2578534567729,50.4113721502945,1.43006944656372,False,local_controlled_noise_diagnostic
fp16,42,urfunny_fixed_gate_seed42/selected.pt,3378d4dae1ff1a9a0fc90d6038a357dbaca827670ce366855f309f9a5d6012d5,782a5872a2996f7b539e390551688a8a9663b7f9949862ac190c1eabd0c12612,7b570c43eb08835b5514c6a7992de0f9f44a5f0d750cdf67da2cce704e870d64,9afc4879d64e9cd4ad8339221dd324d8e897e8c8105323e45d1b2fd8edf4bd83,646c0b4e3bcf48bf40564bf1ac208f10818b17db04bf020df883f4d58b9fa879,2.8.0+cu128,Tesla V100-SXM2-16GB,994,16,"['T', 'A', 'V', 'AV', 'TAV']","[0.01, 0.05, 0.1]",private_encoder_outputs,0,0.497085869312286,0,False,0.224735289812088,0.601298749446869,0.601003468036652,1,1.78813934326172e-07,0,65.3117419341579,50.5474029108882,1.43006944656372,False,local_controlled_noise_diagnostic
fp16,93,urfunny_fixed_gate_seed93/selected.pt,f5b2625318d50a5f9c3069ef92a99c08f40193c88503fa1023d4deb0c181e34c,782a5872a2996f7b539e390551688a8a9663b7f9949862ac190c1eabd0c12612,7b570c43eb08835b5514c6a7992de0f9f44a5f0d750cdf67da2cce704e870d64,9afc4879d64e9cd4ad8339221dd324d8e897e8c8105323e45d1b2fd8edf4bd83,646c0b4e3bcf48bf40564bf1ac208f10818b17db04bf020df883f4d58b9fa879,2.8.0+cu128,Tesla V100-SXM2-16GB,994,16,"['T', 'A', 'V', 'AV', 'TAV']","[0.01, 0.05, 0.1]",private_encoder_outputs,0,0.190454602241516,0,False,0.0894753336906433,0.603887438774109,0.604231417179108,0,1.78813934326172e-07,0,65.7801005877554,50.8357920870185,1.43006944656372,False,local_controlled_noise_diagnostic
fp16,99,urfunny_fixed_gate_seed99/selected.pt,761e4f61dba480934932887ce8a97c5877a9366c3d078a668cc668743416bb26,782a5872a2996f7b539e390551688a8a9663b7f9949862ac190c1eabd0c12612,7b570c43eb08835b5514c6a7992de0f9f44a5f0d750cdf67da2cce704e870d64,9afc4879d64e9cd4ad8339221dd324d8e897e8c8105323e45d1b2fd8edf4bd83,646c0b4e3bcf48bf40564bf1ac208f10818b17db04bf020df883f4d58b9fa879,2.8.0+cu128,Tesla V100-SXM2-16GB,994,16,"['T', 'A', 'V', 'AV', 'TAV']","[0.01, 0.05, 0.1]",private_encoder_outputs,0,0.403610229492188,0,False,0.185959458351135,0.608643710613251,0.608623564243317,0,2.38418579101562e-07,0,64.5572041971609,50.4813555954024,1.43006944656372,False,local_controlled_noise_diagnostic
fp32,7,urfunny_fixed_gate_seed7/selected.pt,324e48753a61011357aa0d98075d4066aba5b40185f3972f60b01fed609590bc,782a5872a2996f7b539e390551688a8a9663b7f9949862ac190c1eabd0c12612,7b570c43eb08835b5514c6a7992de0f9f44a5f0d750cdf67da2cce704e870d64,9afc4879d64e9cd4ad8339221dd324d8e897e8c8105323e45d1b2fd8edf4bd83,646c0b4e3bcf48bf40564bf1ac208f10818b17db04bf020df883f4d58b9fa879,2.8.0+cu128,Tesla V100-SXM2-16GB,994,16,"['T', 'A', 'V', 'AV', 'TAV']","[0.01, 0.05, 0.1]",private_encoder_outputs,0,0.719265460968018,0,True,0.287059426307678,0.587734282016754,0.587433397769928,1,2.38418579101562e-07,0,66.5723521141335,52.6544608315453,1.45739793777466,False,local_controlled_noise_diagnostic
fp32,22,urfunny_fixed_gate_seed22/selected.pt,028482f38e5aca32e39766d1126939dbd0d470b50ec2ff2a7c9ce1c9606168af,782a5872a2996f7b539e390551688a8a9663b7f9949862ac190c1eabd0c12612,7b570c43eb08835b5514c6a7992de0f9f44a5f0d750cdf67da2cce704e870d64,9afc4879d64e9cd4ad8339221dd324d8e897e8c8105323e45d1b2fd8edf4bd83,646c0b4e3bcf48bf40564bf1ac208f10818b17db04bf020df883f4d58b9fa879,2.8.0+cu128,Tesla V100-SXM2-16GB,994,16,"['T', 'A', 'V', 'AV', 'TAV']","[0.01, 0.05, 0.1]",private_encoder_outputs,0,0.299549102783203,0,True,0.135260730981827,0.595276176929474,0.595069408416748,1,1.78813934326172e-07,0,67.4370065387338,53.5271416176111,1.45739793777466,False,local_controlled_noise_diagnostic
fp32,42,urfunny_fixed_gate_seed42/selected.pt,3378d4dae1ff1a9a0fc90d6038a357dbaca827670ce366855f309f9a5d6012d5,782a5872a2996f7b539e390551688a8a9663b7f9949862ac190c1eabd0c12612,7b570c43eb08835b5514c6a7992de0f9f44a5f0d750cdf67da2cce704e870d64,9afc4879d64e9cd4ad8339221dd324d8e897e8c8105323e45d1b2fd8edf4bd83,646c0b4e3bcf48bf40564bf1ac208f10818b17db04bf020df883f4d58b9fa879,2.8.0+cu128,Tesla V100-SXM2-16GB,994,16,"['T', 'A', 'V', 'AV', 'TAV']","[0.01, 0.05, 0.1]",private_encoder_outputs,0,0.28025358915329,0,True,0.127162039279938,0.601045966148376,0.601003468036652,0,1.78813934326172e-07,0,67.1719499025494,53.2533673672006,1.45739793777466,False,local_controlled_noise_diagnostic
fp32,93,urfunny_fixed_gate_seed93/selected.pt,f5b2625318d50a5f9c3069ef92a99c08f40193c88503fa1023d4deb0c181e34c,782a5872a2996f7b539e390551688a8a9663b7f9949862ac190c1eabd0c12612,7b570c43eb08835b5514c6a7992de0f9f44a5f0d750cdf67da2cce704e870d64,9afc4879d64e9cd4ad8339221dd324d8e897e8c8105323e45d1b2fd8edf4bd83,646c0b4e3bcf48bf40564bf1ac208f10818b17db04bf020df883f4d58b9fa879,2.8.0+cu128,Tesla V100-SXM2-16GB,994,16,"['T', 'A', 'V', 'AV', 'TAV']","[0.01, 0.05, 0.1]",private_encoder_outputs,0,0.157780647277832,0,True,0.0775678157806396,0.604103982448578,0.604231417179108,0,1.78813934326172e-07,0,66.5678135883063,52.659396564588,1.45739793777466,False,local_controlled_noise_diagnostic
fp32,99,urfunny_fixed_gate_seed99/selected.pt,761e4f61dba480934932887ce8a97c5877a9366c3d078a668cc668743416bb26,782a5872a2996f7b539e390551688a8a9663b7f9949862ac190c1eabd0c12612,7b570c43eb08835b5514c6a7992de0f9f44a5f0d750cdf67da2cce704e870d64,9afc4879d64e9cd4ad8339221dd324d8e897e8c8105323e45d1b2fd8edf4bd83,646c0b4e3bcf48bf40564bf1ac208f10818b17db04bf020df883f4d58b9fa879,2.8.0+cu128,Tesla V100-SXM2-16GB,994,16,"['T', 'A', 'V', 'AV', 'TAV']","[0.01, 0.05, 0.1]",private_encoder_outputs,0,0.257629334926605,0,True,0.11599875241518,0.608566641807556,0.608623564243317,0,2.38418579101562e-07,0,66.8705038428307,52.9679023148492,1.45739793777466,False,local_controlled_noise_diagnostic

